Quarkonium Spectroscopy in the Quark-Gluon Plasma

The properties of bound states are fundamental to hadronic spectroscopy and play a central role in the transition from hadronic matter to a quark-gluon plasma (QGP). In a strongly coupled QGP (sQGP), the interplay of temperature, binding energy and large collisional widths of the partons poses formidable challenges in evaluating the in-medium properties of hadronic states and their eventual melting. In particular, the existence of heavy quarkonia in the QGP is a long-standing problem that is hard to solve by considering their spectral properties on the real-energy axis. We address this problem by analyzing in-medium thermodynamic quarkonium $T$-matrices in the complex energy plane. We first validate this method in vacuum, where the $T$-matrix poles of observed states are readily identified. When deploying this approach to recent self-consistently calculated $T$-matrices in the QGP, we find that poles in the complex energy plane can persist to surprisingly large temperatures, depending on the strength of the in-medium interactions. While the masses and widths of the pole positions are precisely defined, the notion of a binding energy is not due to the absence of thresholds caused by the (large) widths of the underlying anti-/quark spectral functions. Our method thus provides a new and definitive quantum-mechanical criterion to determine the melting temperature of hadronic states in the sQGP while increasing the accuracy in the theoretical determination of transport parameters.

==> anc/Figure1.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.16	7.766604118836506
9.01	-0.16	8.271876325840951
9.02	-0.16	8.820214051798999
9.03	-0.16	9.41616452569486
9.04	-0.16	10.064846395404176
9.05	-0.16	10.772032625913047
9.06	-0.16	11.544246942580928
9.07	-0.16	12.38887625753299
9.08	-0.16	13.314301989889389
9.09	-0.16	14.330053759106542
9.1	-0.16	15.446989614739904
9.11	-0.16	16.677507788571575
9.12	-0.16	18.035795943403077
9.13	-0.16	19.538125078280093
9.14	-0.16	21.203196668084413
9.15	-0.16	23.052553305487297
9.16	-0.16	25.11106511641699
9.17	-0.16	27.407506576442717
9.18	-0.16	29.975241097686496
9.19	-0.16	32.85303389958425
9.2	-0.16	36.08601720329563
9.21	-0.16	39.72683561833725
9.22	-0.16	43.83700353542181
9.23	-0.16	48.48851004280102
9.24	-0.16	53.76570970913861
9.25	-0.16	59.767538454793836
9.26	-0.16	66.61009093031687
9.27	-0.16	74.42958659784709
9.28	-0.16	83.3857318511838
9.29	-0.16	93.66544867081349
9.3	-0.16	105.4868771901273
9.31	-0.16	119.10345691351834
9.32	-0.16	134.80773106139029
9.33	-0.16	152.93427715293518
9.34	-0.16	173.86081659195796
9.35	-0.16	198.0060685463771
9.36	-0.16	225.8222708435745
9.37	-0.16	257.77950662467936
9.38	-0.16	294.3381339185929
9.39	-0.16	335.9049304503311
9.4	-0.16	382.7684622477888
9.41	-0.16	435.0103703417124
9.42	-0.16	492.3927378676293
9.43	-0.16	554.2285224649778
9.44	-0.16	619.2527776776718
9.45	-0.16	685.5260065684962
9.46	-0.16	750.4135135044374
9.47	-0.16	810.6884783041326
9.48	-0.16	862.79225320137
9.49	-0.16	903.2472874764253
9.5	-0.16	929.1617742995702
9.51	-0.16	938.7119482547108
9.52	-0.16	931.468118231942
9.53	-0.16	908.4642611243007
9.54	-0.16	871.9904357399823
9.55	-0.16	825.1762587850104
9.56	-0.16	771.4899869656908
9.57	-0.16	714.2802334344454
9.58	-0.16	656.4458195582486
9.59	-0.16	600.2620203537423
9.6	-0.16	547.344815985375
9.61	-0.16	498.7107917389839
9.62	-0.16	454.8872586053546
9.63	-0.16	416.0364993894262
9.64	-0.16	382.0712755451549
9.65	-0.16	352.75049615266175
9.66	-0.16	327.7521645490711
9.67	-0.16	306.7253916377417
9.68	-0.16	289.3252965055553
9.69	-0.16	275.2350209520442
9.7	-0.16	264.1786642364541
9.71	-0.16	255.92821380285454
9.72	-0.16	250.30678987363612
9.73	-0.16	247.18986369868995
9.74	-0.16	246.5055879856517
9.75	-0.16	248.23498542312134
9.76	-0.16	252.41244995053756
9.77	-0.16	259.12679231576067
9.78	-0.16	268.52287261525413
9.79	-0.16	280.80367427852684
9.8	-0.16	296.23245177700096
9.81	-0.16	315.1342911898446
9.82	-0.16	337.8960187270072
9.83	-0.16	364.9628373145424
9.84	-0.16	396.8293344039703
9.85	-0.16	434.0215843236512
9.86	-0.16	477.0660345108864
9.87	-0.16	526.4399209072577
9.88	-0.16	582.4975356639402
9.89	-0.16	645.3675310276944
9.9	-0.16	714.819723145306
9.91	-0.16	790.1069258613045
9.92	-0.16	869.7992473682277
9.93	-0.16	951.6446012981047
9.94	-0.16	1032.5063584607615
9.95	-0.16	1108.4390496565074
9.96	-0.16	1174.9541418079273
9.97	-0.16	1227.4900359940832
9.98	-0.16	1262.0344906665598
9.99	-0.16	1275.7738775998805
10.	-0.16	1267.5987932824185
10.01	-0.16	1238.3134661180236
10.02	-0.16	1190.4817376292144
10.03	-0.16	1127.9597525201964
10.04	-0.16	1055.2587482150025
10.05	-0.16	976.9100876659226
10.06	-0.16	896.9675871575402
10.07	-0.16	818.7103149623214
10.08	-0.16	744.5402508729433
10.09	-0.16	676.0267183056196
10.1	-0.16	614.0367474712269
10.11	-0.16	558.8983988983924
10.12	-0.16	510.5607056142123
10.13	-0.16	468.7305771520814
10.14	-0.16	432.9795860109844
10.15	-0.16	402.82124638821574
10.16	-0.16	377.7631055003534
10.17	-0.16	357.33905655834906
10.18	-0.16	341.1269284308814
10.19	-0.16	328.755423989083
10.2	-0.16	319.9033475799439
10.21	-0.16	314.29303294123804
10.22	-0.16	311.67908131138944
10.23	-0.16	311.8330241159587
10.24	-0.16	314.52441640003406
10.25	-0.16	319.49924353316067
10.26	-0.16	326.4574661093833
10.27	-0.16	335.0330077831633
10.28	-0.16	344.7812153649818
10.29	-0.16	355.1800794515244
10.3	-0.16	365.6511720763361
10.31	-0.16	375.60317407143407
10.32	-0.16	384.4946732389336
10.33	-0.16	391.9050142469966
10.34	-0.16	397.59569968887143
10.35	-0.16	401.5440231973727
10.36	-0.16	403.93701944398794
10.37	-0.16	405.1252757442936
10.38	-0.16	405.5474527245264
10.39	-0.16	405.6425606017815
10.4	-0.16	405.76654161973175
10.41	-0.16	406.12471561406517
10.42	-0.16	406.72602138727746
10.43	-0.16	407.36164491950206
10.44	-0.16	407.6101500660422
10.45	-0.16	406.8720237643083
10.46	-0.16	404.4359237904285
10.47	-0.16	399.57456654534974
10.48	-0.16	391.6597689139136
10.49	-0.16	380.276334986297
10.5	-0.16	365.3084387066294
10.51	-0.16	346.974912347009
10.52	-0.16	325.80257827440465
10.53	-0.16	302.5449466939868
10.54	-0.16	278.0691683062414
10.55	-0.16	253.2403640135791
10.56	-0.16	228.8279381807759
10.57	-0.16	205.44713921815594
10.58	-0.16	183.53695607775856
10.59	-0.16	163.36691791409302
10.6	-0.16	145.0619226973549
10.61	-0.16	128.63484168885407
10.62	-0.16	114.01937460570258
10.63	-0.16	101.09876499169692
10.64	-0.16	89.72855424100487
10.65	-0.16	79.75324488451868
10.66	-0.16	71.01764170406483
10.67	-0.16	63.37397359761025
10.68	-0.16	56.68590159764131
10.69	-0.16	50.83036282301077
10.7	-0.16	45.697995008529674
10.71	-0.16	41.192689061015116
10.72	-0.16	37.23065207539422
10.73	-0.16	33.73923602735118
10.74	-0.16	30.65569467331437
10.75	-0.16	27.92596654504504
10.76	-0.16	25.503538498457498
10.77	-0.16	23.348416135994963
10.78	-0.16	21.426209894879783
10.79	-0.16	19.70733520867589
10.8	-0.16	18.166319433896714
10.81	-0.16	16.78120547980155
10.82	-0.16	15.53304114011948
10.83	-0.16	14.40544324634437
10.84	-0.16	13.384226460017628
10.85	-0.16	12.457087494097307
10.86	-0.16	11.613336618610141
10.87	-0.16	10.843669357936143
10.88	-0.16	10.139972269669776
10.89	-0.16	9.495157581536171
10.9	-0.16	8.903022244807577
10.91	-0.16	8.358127641779031
10.92	-0.16	7.855696768343989
10.93	-0.16	7.3915262102024535
10.94	-0.16	6.9619106531363615
10.95	-0.16	6.563578024270802
10.96	-0.16	6.193633661695148
10.97	-0.16	5.849512162599384
10.98	-0.16	5.528935772608236
10.99	-0.16	5.229878357566837
11.	-0.16	4.95053414899394
9.	-0.15	6.799428312231567
9.01	-0.15	7.24621041395727
9.02	-0.15	7.731569896292188
9.03	-0.15	8.25964684885536
9.04	-0.15	8.83511213426059
9.05	-0.15	9.46324630182494
9.06	-0.15	10.150031791511042
9.07	-0.15	10.902260913050275
9.08	-0.15	11.727662591290962
9.09	-0.15	12.63505148486388
9.1	-0.15	13.634503836076274
9.11	-0.15	14.737565325867768
9.12	-0.15	15.957497325692195
9.13	-0.15	17.30956930317716
9.14	-0.15	18.811406804339917
9.15	-0.15	20.483406466227624
9.16	-0.15	22.349231985405275
9.17	-0.15	24.436407965947048
9.18	-0.15	26.777032190891326
9.19	-0.15	29.4086312031591
9.2	-0.15	32.37518923938353
9.21	-0.15	35.728386601255295
9.22	-0.15	39.52909048247646
9.23	-0.15	43.84914898535566
9.24	-0.15	48.7735472337794
9.25	-0.15	54.40299241845244
9.26	-0.15	60.85700096854911
9.27	-0.15	68.27756348096426
9.28	-0.15	76.8334575745041
9.29	-0.15	86.72525895398984
9.3	-0.15	98.19105629475358
9.31	-0.15	111.51279003093309
9.32	-0.15	127.02298462805128
9.33	-0.15	145.11139352370353
9.34	-0.15	166.23067754942184
9.35	-0.15	190.89962989995598
9.36	-0.15	219.70157487538555
9.37	-0.15	253.27434734795392
9.38	-0.15	292.2867072419654
9.39	-0.15	337.3943087785526
9.4	-0.15	389.16687847570563
9.41	-0.15	447.9780207867136
9.42	-0.15	513.8517429213496
9.43	-0.15	586.267754094802
9.44	-0.15	663.9433013371919
9.45	-0.15	744.6334577554359
9.46	-0.15	825.0201307803774
9.47	-0.15	900.780039787578
9.48	-0.15	966.9128851637097
9.49	-0.15	1018.3533413149145
9.5	-0.15	1050.784941218647
9.51	-0.15	1061.4583772506458
9.52	-0.15	1049.75925773578
9.53	-0.15	1017.325809759917
9.54	-0.15	967.6756149906232
9.55	-0.15	905.4807142781476
9.56	-0.15	835.7351335523608
9.57	-0.15	763.0457478597018
9.58	-0.15	691.1791312159295
9.59	-0.15	622.8822649914086
9.6	-0.15	559.9164295557642
9.61	-0.15	503.2159687745854
9.62	-0.15	453.09341948442324
9.63	-0.15	409.43833999896026
9.64	-0.15	371.88310665289436
9.65	-0.15	339.9277389867728
9.66	-0.15	313.02652619551236
9.67	-0.15	290.64378247697033
9.68	-0.15	272.28689434393414
9.69	-0.15	257.5238591951124
9.7	-0.15	245.99094974364286
9.71	-0.15	237.3945915269355
9.72	-0.15	231.51026060649508
9.73	-0.15	228.1802484009777
9.74	-0.15	227.31146502062398
9.75	-0.15	228.87399739399842
9.76	-0.15	232.9008383592826
9.77	-0.15	239.4890001563354
9.78	-0.15	248.80207126236607
9.79	-0.15	261.0741249937334
9.8	-0.15	276.61469714577777
9.81	-0.15	295.81426756511
9.82	-0.15	319.1492452163311
9.83	-0.15	347.1847923071402
9.84	-0.15	380.5728439062885
9.85	-0.15	420.04130486144726
9.86	-0.15	466.3686052245986
9.87	-0.15	520.3356791715969
9.88	-0.15	582.6454133481734
9.89	-0.15	653.7986465539683
9.9	-0.15	733.9176741980747
9.91	-0.15	822.5156489567535
9.92	-0.15	918.2265077313547
9.93	-0.15	1018.5371390901033
9.94	-0.15	1119.5988120816749
9.95	-0.15	1216.2265583488409
9.96	-0.15	1302.2000224092806
9.97	-0.15	1370.9295664589933
9.98	-0.15	1416.4353442445185
9.99	-0.15	1434.434667919166
10.	-0.15	1423.2216737613746
10.01	-0.15	1384.038269610783
10.02	-0.15	1320.799965005259
10.03	-0.15	1239.2787082457692
10.04	-0.15	1146.0275334856403
10.05	-0.15	1047.37005328695
10.06	-0.15	948.680868625457
10.07	-0.15	854.0312119937074
10.08	-0.15	766.1496972911142
10.09	-0.15	686.5884880119283
10.1	-0.15	615.9834596498351
10.11	-0.15	554.3261595837314
10.12	-0.15	501.20100383557224
10.13	-0.15	455.96968112672215
10.14	-0.15	417.9024517358683
10.15	-0.15	386.264529290843
10.16	-0.15	360.36819996199284
10.17	-0.15	339.60060170444683
10.18	-0.15	323.43506230678787
10.19	-0.15	311.43163181415565
10.2	-0.15	303.23041598460355
10.21	-0.15	298.5396769956069
10.22	-0.15	297.1194376877014
10.23	-0.15	298.7605175500173
10.24	-0.15	303.25861862686065
10.25	-0.15	310.38344536938706
10.26	-0.15	319.844141317997
10.27	-0.15	331.25476185653963
10.28	-0.15	344.1069301172162
10.29	-0.15	357.76030677385154
10.3	-0.15	371.4629924018567
10.31	-0.15	384.4106610236041
10.32	-0.15	395.8431424957298
10.33	-0.15	405.1618192782756
10.34	-0.15	412.03702450756344
10.35	-0.15	416.470656286035
10.36	-0.15	418.79068535108877
10.37	-0.15	419.57702320352524
10.38	-0.15	419.540419483199
10.39	-0.15	419.38643853928664
10.4	-0.15	419.69242452330116
10.41	-0.15	420.8128946928259
10.42	-0.15	422.8170888554543
10.43	-0.15	425.45732688955025
10.44	-0.15	428.16888250930833
10.45	-0.15	430.1075216635555
10.46	-0.15	430.2338812636074
10.47	-0.15	427.4490154509828
10.48	-0.15	420.7705433840801
10.49	-0.15	409.5180415788456
10.5	-0.15	393.4604507323676
10.51	-0.15	372.8795941021417
10.52	-0.15	348.52698151065925
10.53	-0.15	321.4869119886484
10.54	-0.15	292.9893881508544
10.55	-0.15	264.2266578042667
10.56	-0.15	236.21537569897748
10.57	-0.15	209.7225514447985
10.58	-0.15	185.25088699773315
10.59	-0.15	163.06597549503243
10.6	-0.15	143.24501759292872
10.61	-0.15	125.73059199480608
10.62	-0.15	110.37923254443328
10.63	-0.15	97.00017741770131
10.64	-0.15	85.38349038367402
10.65	-0.15	75.31881083840018
10.66	-0.15	66.60675953388237
10.67	-0.15	59.06505057647602
10.68	-0.15	52.53104335309842
10.69	-0.15	46.86205650576929
10.7	-0.15	41.93438257140847
10.71	-0.15	37.64163257242387
10.72	-0.15	33.89281077883258
10.73	-0.15	30.610360040598422
10.74	-0.15	27.72831170332844
10.75	-0.15	25.19060623243624
10.76	-0.15	22.949609200145492
10.77	-0.15	20.964823261803566
10.78	-0.15	19.201783850032154
10.79	-0.15	17.631120278514118
10.8	-0.15	16.227761974723904
10.81	-0.15	14.97026987045592
10.82	-0.15	13.84027446616937
10.83	-0.15	12.822004086529256
10.84	-0.15	11.901888977290206
10.85	-0.15	11.06822894939022
10.86	-0.15	10.310914152121788
10.87	-0.15	9.621190213041762
10.88	-0.15	8.99146041226931
10.89	-0.15	8.415118775906503
10.9	-0.15	7.8864089989260995
10.91	-0.15	7.4003049661571865
10.92	-0.15	6.952409355052291
10.93	-0.15	6.538867397912146
10.94	-0.15	6.15629337364165
10.95	-0.15	5.801707807123509
10.96	-0.15	5.472483692338083
10.97	-0.15	5.166300335215821
10.98	-0.15	4.8811036443921765
10.99	-0.15	4.615071890843705
11.	-0.15	4.366586117149467
9.	-0.14	5.876688736473986
9.01	-0.14	6.266462318853073
9.02	-0.14	6.69030165954307
9.03	-0.14	7.1519184780694545
9.04	-0.14	7.655509254986328
9.05	-0.14	8.205828946722352
9.06	-0.14	8.808277460310281
9.07	-0.14	9.469001355721929
9.08	-0.14	10.195013767931991
9.09	-0.14	10.994336185658376
9.1	-0.14	11.876166518325563
9.11	-0.14	12.851078863878003
9.12	-0.14	13.931261603582353
9.13	-0.14	15.130801953308433
9.14	-0.14	16.466026965556434
9.15	-0.14	17.955913291603995
9.16	-0.14	19.62258088844776
9.17	-0.14	21.491889425275364
9.18	-0.14	23.59416057199843
9.19	-0.14	25.965054831784578
9.2	-0.14	28.646638335186456
9.21	-0.14	31.688683294971824
9.22	-0.14	35.15025588602483
9.23	-0.14	39.10165739365085
9.24	-0.14	43.62679869776194
9.25	-0.14	48.82610443305752
9.26	-0.14	54.82006093378669
9.27	-0.14	61.75353993674524
9.28	-0.14	69.80104507967646
9.29	-0.14	79.17303503049844
9.3	-0.14	90.12346588319262
9.31	-0.14	102.9586496111621
9.32	-0.14	118.0474173514502
9.33	-0.14	135.83236206111346
9.34	-0.14	156.8415467205271
9.35	-0.14	181.699401802372
9.36	-0.14	211.1344616125639
9.37	-0.14	245.97993382195682
9.38	-0.14	287.1606941277477
9.39	-0.14	335.65708655765377
9.4	-0.14	392.4321516656304
9.41	-0.14	458.3055895418474
9.42	-0.14	533.7572095159481
9.43	-0.14	618.6490733302579
9.44	-0.14	711.8751163547822
9.45	-0.14	810.9855384515427
9.46	-0.14	911.8901197429896
9.47	-0.14	1008.8029294973459
9.48	-0.14	1094.609893984504
9.49	-0.14	1161.7659401199517
9.5	-0.14	1203.6337482673007
9.51	-0.14	1215.921110497485
9.52	-0.14	1197.7131826623713
9.53	-0.14	1151.681941612529
9.54	-0.14	1083.3873459420051
9.55	-0.14	999.9692310069748
9.56	-0.14	908.7286504913064
9.57	-0.14	816.0270189222157
9.58	-0.14	726.6964295703486
9.59	-0.14	643.9246666323223
9.6	-0.14	569.4551123327274
9.61	-0.14	503.9277738283603
9.62	-0.14	447.2342772846052
9.63	-0.14	398.8186958468987
9.64	-0.14	357.9016849895627
9.65	-0.14	323.63168710160005
9.66	-0.14	295.17793601814947
9.67	-0.14	271.78185042129786
9.68	-0.14	252.7810901434444
9.69	-0.14	237.61702593393258
9.7	-0.14	225.83306147649432
9.71	-0.14	217.06864300452625
9.72	-0.14	211.05194132776177
9.73	-0.14	207.59296459688417
9.74	-0.14	206.57809275218318
9.75	-0.14	207.9665704402659
9.76	-0.14	211.78924169215594
9.77	-0.14	218.14967457876324
9.78	-0.14	227.22774645150645
9.79	-0.14	239.2856903253921
9.8	-0.14	254.67649122863978
9.81	-0.14	273.8543087018705
9.82	-0.14	297.3862074192746
9.83	-0.14	325.9637880336853
9.84	-0.14	360.41216733416013
9.85	-0.14	401.69195962806737
9.86	-0.14	450.8872430617482
9.87	-0.14	509.1688138836664
9.88	-0.14	577.7174872784389
9.89	-0.14	657.5876534336717
9.9	-0.14	749.4889859375211
9.91	-0.14	853.4685745701366
9.92	-0.14	968.4938404161187
9.93	-0.14	1091.976464682699
9.94	-0.14	1219.342654599093
9.95	-0.14	1343.8329362699499
9.96	-0.14	1456.764577457884
9.97	-0.14	1548.444641918631
9.98	-0.14	1609.7261793527773
9.99	-0.14	1633.8832073422743
10.	-0.14	1618.2022404412483
10.01	-0.14	1564.6688456933325
10.02	-0.14	1479.4575918060095
10.03	-0.14	1371.444684238645
10.04	-0.14	1250.3361020801403
10.05	-0.14	1125.0367945651153
10.06	-0.14	1002.6343233238208
10.07	-0.14	888.0467029533091
10.08	-0.14	784.1661417127827
10.09	-0.14	692.2652943248909
10.1	-0.14	612.4727893315876
10.11	-0.14	544.2015593831354
10.12	-0.14	486.48160349648913
10.13	-0.14	438.1923094107994
10.14	-0.14	398.2102433074816
10.15	-0.14	365.4942098657869
10.16	-0.14	339.12770937902
10.17	-0.14	318.3344728186182
10.18	-0.14	302.4780379285232
10.19	-0.14	291.0523343805163
10.2	-0.14	283.6671769737678
10.21	-0.14	280.03029615572586
10.22	-0.14	279.9258656944939
10.23	-0.14	283.188287473732
10.24	-0.14	289.6692945378457
10.25	-0.14	299.1965082823426
10.26	-0.14	311.5229899262343
10.27	-0.14	326.2707989466845
10.28	-0.14	342.8775936629248
10.29	-0.14	360.5631468913269
10.3	-0.14	378.3390822058217
10.31	-0.14	395.0840377345194
10.32	-0.14	409.6913102382493
10.33	-0.14	421.2662934739148
10.34	-0.14	429.31853666957363
10.35	-0.14	433.87964180084373
10.36	-0.14	435.4991151068915
10.37	-0.14	435.1181730068874
10.38	-0.14	433.8675944669037
10.39	-0.14	432.8531168917678
10.4	-0.14	432.9766645675417
10.41	-0.14	434.8114141364229
10.42	-0.14	438.5245755306742
10.43	-0.14	443.83466449454767
10.44	-0.14	449.9987947799709
10.45	-0.14	455.8418821255935
10.46	-0.14	459.852439510244
10.47	-0.14	460.36716374411674
10.48	-0.14	455.84114864471735
10.49	-0.14	445.15687908368795
10.5	-0.14	427.8850417962238
10.51	-0.14	404.4039881939064
10.52	-0.14	375.82779582310644
10.53	-0.14	343.76710594640065
10.54	-0.14	310.00952070897205
10.55	-0.14	276.22280704493136
10.56	-0.14	243.75332441719002
10.57	-0.14	213.54092317497094
10.58	-0.14	186.1299309177016
10.59	-0.14	161.73758836949608
10.6	-0.14	140.34327281151292
10.61	-0.14	121.77364368685106
10.62	-0.14	105.77151610431616
10.63	-0.14	92.04545171467257
10.64	-0.14	80.30207484565179
10.65	-0.14	70.26501324741405
10.66	-0.14	61.68446050450568
10.67	-0.14	54.340674521534154
10.68	-0.14	48.04385684895265
10.69	-0.14	42.63207682403245
10.7	-0.14	37.9683016721762
10.71	-0.14	33.93716819864337
10.72	-0.14	30.441849810362086
10.73	-0.14	27.40119532295996
10.74	-0.14	24.74720993026236
10.75	-0.14	22.422888762252935
10.76	-0.14	20.38038217140183
10.77	-0.14	18.57945771384092
10.78	-0.14	16.986219378691278
10.79	-0.14	15.572045440170402
10.8	-0.14	14.312709666914776
10.81	-0.14	13.187654974091421
10.82	-0.14	12.179393101334473
10.83	-0.14	11.273008115692415
10.84	-0.14	10.455745286916091
10.85	-0.14	9.71667010895158
10.86	-0.14	9.046384962118104
10.87	-0.14	8.436793173668892
10.88	-0.14	7.880902099956549
10.89	-0.14	7.372658382039392
10.9	-0.14	6.906809774961133
10.91	-0.14	6.478788967620374
10.92	-0.14	6.084615637766919
10.93	-0.14	5.7208136609407605
10.94	-0.14	5.384340940414864
10.95	-0.14	5.072529772623909
10.96	-0.14	4.78303602886286
10.97	-0.14	4.513795731947589
10.98	-0.14	4.262987851478399
10.99	-0.14	4.029002343941759
11.	-0.14	3.810412627809421
9.	-0.13	5.0038050640891285
9.01	-0.13	5.338580368881119
9.02	-0.13	5.702946172846309
9.03	-0.13	6.1001721208016475
9.04	-0.13	6.533962236983743
9.05	-0.13	7.008522352345552
9.06	-0.13	7.528639496163665
9.07	-0.13	8.09977563628301
9.08	-0.13	8.728178678004966
9.09	-0.13	9.42101428373871
9.1	-0.13	10.186522886802807
9.11	-0.13	11.034207284845849
9.12	-0.13	11.975057464399324
9.13	-0.13	13.021820895964929
9.14	-0.13	14.18932853554193
9.15	-0.13	15.494889284491359
9.16	-0.13	16.95876883675632
9.17	-0.13	18.604772861194544
9.18	-0.13	20.460959556395057
9.19	-0.13	22.56051306537843
9.2	-0.13	24.942817410526835
9.21	-0.13	27.654780952910944
9.22	-0.13	30.75247443752582
9.23	-0.13	34.303162093912746
9.24	-0.13	38.387825730608746
9.25	-0.13	43.10430701152722
9.26	-0.13	48.5712237171529
9.27	-0.13	54.93285192925585
9.28	-0.13	62.365206904847355
9.29	-0.13	71.08359809010832
9.3	-0.13	81.3519716302707
9.31	-0.13	93.49437331166209
9.32	-0.13	107.90884047302889
9.33	-0.13	125.083916840301
9.34	-0.13	145.6176995888054
9.35	-0.13	170.23874050439284
9.36	-0.13	199.82702230669577
9.37	-0.13	235.43130276757267
9.38	-0.13	278.2759369599257
9.39	-0.13	329.74536930329685
9.4	-0.13	391.32751307662653
9.41	-0.13	464.4886129112877
9.42	-0.13	550.4441938920344
9.43	-0.13	649.7893328712379
9.44	-0.13	761.9684007483293
9.45	-0.13	884.6165223419139
9.46	-0.13	1012.9062302473602
9.47	-0.13	1139.1719576604082
9.48	-0.13	1253.1937865368236
9.49	-0.13	1343.4665866177902
9.5	-0.13	1399.4386044654102
9.51	-0.13	1414.1337066574745
9.52	-0.13	1386.122762013884
9.53	-0.13	1319.9187536436125
9.54	-0.13	1224.6047625715655
9.55	-0.13	1111.3745961483917
9.56	-0.13	991.053541004769
9.57	-0.13	872.4047511273576
9.58	-0.13	761.4563165358725
9.59	-0.13	661.6313402397569
9.6	-0.13	574.3018038729219
9.61	-0.13	499.4453722745906
9.62	-0.13	436.22006257172717
9.63	-0.13	383.38952970766525
9.64	-0.13	339.60147834440215
9.65	-0.13	303.55042280667175
9.66	-0.13	274.0605655166717
9.67	-0.13	250.11869191632607
9.68	-0.13	230.87859007825946
9.69	-0.13	215.6510556516339
9.7	-0.13	203.88802237781613
9.71	-0.13	195.1656681272786
9.72	-0.13	189.1690554550549
9.73	-0.13	185.67953369045495
9.74	-0.13	184.5654111473657
9.75	-0.13	185.77606097317812
9.76	-0.13	189.3394963486038
9.77	-0.13	195.36344201157743
9.78	-0.13	204.03997646734607
9.79	-0.13	215.65387701696093
9.8	-0.13	230.5948240777194
9.81	-0.13	249.37355518546315
9.82	-0.13	272.6418144713144
9.83	-0.13	301.2153777177833
9.84	-0.13	336.09831900731086
9.85	-0.13	378.50467648369494
9.86	-0.13	429.8702847686173
9.87	-0.13	491.8421739973836
9.88	-0.13	566.2250694196182
9.89	-0.13	654.854239473306
9.9	-0.13	759.353061339706
9.91	-0.13	880.7278068324489
9.92	-0.13	1018.7632994028739
9.93	-0.13	1171.2308006887724
9.94	-0.13	1333.0250470506605
9.95	-0.13	1495.5126709645538
9.96	-0.13	1646.5431255799635
9.97	-0.13	1771.6016370267305
9.98	-0.13	1856.2886764867064
9.99	-0.13	1889.653630307098
10.	-0.13	1867.2053107260804
10.01	-0.13	1792.2490197406719
10.02	-0.13	1674.8878992326497
10.03	-0.13	1529.188953710138
10.04	-0.13	1369.8147146998085
10.05	-0.13	1209.3700212328963
10.06	-0.13	1057.0502105097817
10.07	-0.13	918.4846908121534
10.08	-0.13	796.317431783202
10.09	-0.13	691.0569175149183
10.1	-0.13	601.8867735446266
10.11	-0.13	527.2990853122723
10.12	-0.13	465.52729895997055
10.13	-0.13	414.81055043737143
10.14	-0.13	373.5364478316337
10.15	-0.13	340.30509349234734
10.16	-0.13	313.9465538058124
10.17	-0.13	293.5134191765764
10.18	-0.13	278.2617559240263
10.19	-0.13	267.6278520372295
10.2	-0.13	261.20418391096854
10.21	-0.13	258.71532972007776
10.22	-0.13	259.99257476214916
10.23	-0.13	264.94433183748686
10.24	-0.13	273.51813903366417
10.25	-0.13	285.6492074114887
10.26	-0.13	301.1911958399238
10.27	-0.13	319.8287706521765
10.28	-0.13	340.9806578940847
10.29	-0.13	363.71724065272974
10.3	-0.13	386.7347090628975
10.31	-0.13	408.4366318328291
10.32	-0.13	427.1554205019959
10.33	-0.13	441.48975087135767
10.34	-0.13	450.6582554767483
10.35	-0.13	454.7271070592443
10.36	-0.13	454.60722669309104
10.37	-0.13	451.8237148483465
10.38	-0.13	448.1616820934412
10.39	-0.13	445.32068468870955
10.4	-0.13	444.6623470155067
10.41	-0.13	447.06351845959847
10.42	-0.13	452.83960478988865
10.43	-0.13	461.69572690594214
10.44	-0.13	472.68783061138885
10.45	-0.13	484.2148567137561
10.46	-0.13	494.09834443873893
10.47	-0.13	499.8151893601962
10.48	-0.13	498.910159193182
10.49	-0.13	489.52454895917606
10.5	-0.13	470.87730803587067
10.51	-0.13	443.50110039810494
10.52	-0.13	409.11842137627724
10.53	-0.13	370.20535448444656
10.54	-0.13	329.42578565591054
10.55	-0.13	289.1422768163827
10.56	-0.13	251.1282212345677
10.57	-0.13	216.4937358630736
10.58	-0.13	185.76283078666845
10.59	-0.13	159.02067966850433
10.6	-0.13	136.06832056709774
10.61	-0.13	116.55118195698141
10.62	-0.13	100.0511504877861
10.63	-0.13	86.14506402188876
10.64	-0.13	74.43752489734045
10.65	-0.13	64.57628498825305
10.66	-0.13	56.25688671489744
10.67	-0.13	49.22129407220151
10.68	-0.13	43.2535736498016
10.69	-0.13	38.174459321972996
10.7	-0.13	33.8358173905629
10.71	-0.13	30.11552103839628
10.72	-0.13	26.912945453080557
10.73	-0.13	24.145131416510345
10.74	-0.13	21.74358248515788
10.75	-0.13	19.651624791718344
10.76	-0.13	17.822247841640056
10.77	-0.13	16.216346956715203
10.78	-0.13	14.801296122348107
10.79	-0.13	13.549790060397623
10.8	-0.13	12.438904401230255
10.81	-0.13	11.449331958253591
10.82	-0.13	10.564760985639849
10.83	-0.13	9.771367890182644
10.84	-0.13	9.05740227590951
10.85	-0.13	8.412846582782954
10.86	-0.13	7.829136103238925
10.87	-0.13	7.298927979821794
10.88	-0.13	6.8159100367542775
10.89	-0.13	6.374642089739228
10.9	-0.13	5.970423809841368
10.91	-0.13	5.599184356740354
10.92	-0.13	5.257389906164786
10.93	-0.13	4.941965930672579
10.94	-0.13	4.6502316753135124
10.95	-0.13	4.379844739319736
10.96	-0.13	4.1287540628716775
10.97	-0.13	3.895159919163272
10.98	-0.13	3.6774797597343793
10.99	-0.13	3.474318975797597
11.	-0.13	3.284445794341555
9.	-0.12	4.186077154047188
9.01	-0.12	4.468396620430354
9.02	-0.12	4.775930367525838
9.03	-0.12	5.111500599808826
9.04	-0.12	5.478310355658728
9.05	-0.12	5.8800037379556205
9.06	-0.12	6.320737072734196
9.07	-0.12	6.805263232425344
9.08	-0.12	7.339031869348874
9.09	-0.12	7.928308941591187
9.1	-0.12	8.580319711803659
9.11	-0.12	9.30342040446196
9.12	-0.12	10.107304976599606
9.13	-0.12	11.003255066138015
9.14	-0.12	12.004443228579404
9.15	-0.12	13.126302184785148
9.16	-0.12	14.386976146984624
9.17	-0.12	15.80787458592365
9.18	-0.12	17.41435433608153
9.19	-0.12	19.23656308409083
9.2	-0.12	21.310486539783316
9.21	-0.12	23.679253591189987
9.22	-0.12	26.39476932637251
9.23	-0.12	29.519766035286207
9.24	-0.12	33.13038853815245
9.25	-0.12	37.319464099186135
9.26	-0.12	42.20065077439501
9.27	-0.12	47.913713540514905
9.28	-0.12	54.63124713957714
9.29	-0.12	62.56724970867041
9.3	-0.12	71.98805126232205
9.31	-0.12	83.22621030554092
9.32	-0.12	96.69809429635912
9.33	-0.12	112.92591917001972
9.34	-0.12	132.56496577703675
9.35	-0.12	156.43637524371954
9.36	-0.12	185.56509282795668
9.37	-0.12	221.2207330757747
9.38	-0.12	264.95564597999544
9.39	-0.12	318.62817543592763
9.4	-0.12	384.38859585659617
9.41	-0.12	464.5892119699304
9.42	-0.12	561.5589762197352
9.43	-0.12	677.1622263207399
9.44	-0.12	812.0576293265358
9.45	-0.12	964.6222586190786
9.46	-0.12	1129.657798512716
9.47	-0.12	1297.282806834376
9.48	-0.12	1452.7601699209806
9.49	-0.12	1578.1275461495013
9.5	-0.12	1655.9719036196204
9.51	-0.12	1674.4134220947212
9.52	-0.12	1631.089613860882
9.53	-0.12	1533.95256008075
9.54	-0.12	1398.4196333149155
9.55	-0.12	1242.529981375076
9.56	-0.12	1082.5110049123598
9.57	-0.12	930.2656551578262
9.58	-0.12	792.8857550814208
9.59	-0.12	673.4508213128379
9.6	-0.12	572.2783368554263
9.61	-0.12	488.08679782273833
9.62	-0.12	418.8564277050429
9.63	-0.12	362.37483937029657
9.64	-0.12	316.5378310379104
9.65	-0.12	279.48800134243305
9.66	-0.12	249.65793399919056
9.67	-0.12	225.76336660090786
9.68	-0.12	206.7740375068272
9.69	-0.12	191.87766441182
9.7	-0.12	180.44491676979845
9.71	-0.12	171.9988988444038
9.72	-0.12	166.19035614238695
9.73	-0.12	162.77871176440465
9.74	-0.12	161.6185990933288
9.75	-0.12	162.65147045259357
9.76	-0.12	165.90195361551028
9.77	-0.12	171.47880672430827
9.78	-0.12	179.58053937512847
9.79	-0.12	190.5059960695368
9.8	-0.12	204.67041369918888
9.81	-0.12	222.62762922308355
9.82	-0.12	245.09915371919965
9.83	-0.12	273.01060226419423
9.84	-0.12	307.53521159756394
9.85	-0.12	350.14242248762594
9.86	-0.12	402.64597028016044
9.87	-0.12	467.23940212299243
9.88	-0.12	546.495749707361
9.89	-0.12	643.2904338707001
9.9	-0.12	760.5817461326967
9.91	-0.12	900.9553693826488
9.92	-0.12	1065.823461606551
9.93	-0.12	1254.2003105355384
9.94	-0.12	1461.1150665187577
9.95	-0.12	1676.0262553723912
9.96	-0.12	1882.0429898342202
9.97	-0.12	2057.076563178568
9.98	-0.12	2177.7314858719838
9.99	-0.12	2225.4183929940154
10.	-0.12	2192.3455125931414
10.01	-0.12	2084.2828140925926
10.02	-0.12	1918.4858460893704
10.03	-0.12	1718.0046301366915
10.04	-0.12	1505.408819444323
10.05	-0.12	1298.4932522046493
10.06	-0.12	1108.7485488901782
10.07	-0.12	941.920902411549
10.08	-0.12	799.5329071675213
10.09	-0.12	680.4976230651879
10.1	-0.12	582.4024122495064
10.11	-0.12	502.36824389892047
10.12	-0.12	437.5498799446459
10.13	-0.12	385.38541859705305
10.14	-0.12	343.6920473393814
10.15	-0.12	310.6775600293973
10.16	-0.12	284.9116781419968
10.17	-0.12	265.28253309239966
10.18	-0.12	250.95157462436453
10.19	-0.12	241.3128964530891
10.2	-0.12	235.95872618568703
10.21	-0.12	234.6502266880903
10.22	-0.12	237.29081873352027
10.23	-0.12	243.8972938808256
10.24	-0.12	254.5616786531333
10.25	-0.12	269.3942555452633
10.26	-0.12	288.43643123759483
10.27	-0.12	311.534112695481
10.28	-0.12	338.1730807647638
10.29	-0.12	367.303649599541
10.3	-0.12	397.2232733778727
10.31	-0.12	425.6252203426761
10.32	-0.12	449.9149475604007
10.33	-0.12	467.79538511888353
10.34	-0.12	477.9431181228335
10.35	-0.12	480.4656127525314
10.36	-0.12	476.89611501665433
10.37	-0.12	469.7379918433515
10.38	-0.12	461.80914031452824
10.39	-0.12	455.67450116553664
10.4	-0.12	453.3114701743104
10.41	-0.12	455.98345033529733
10.42	-0.12	464.21114775719303
10.43	-0.12	477.73712939365345
10.44	-0.12	495.4374460213145
10.45	-0.12	515.2135110362153
10.46	-0.12	533.978278858666
10.47	-0.12	547.8989349605024
10.48	-0.12	553.0136552536098
10.49	-0.12	546.1605867944841
10.5	-0.12	525.9077403216647
10.51	-0.12	493.04531789083063
10.52	-0.12	450.36291257882993
10.53	-0.12	401.812182519258
10.54	-0.12	351.4646791357778
10.55	-0.12	302.69421616715533
10.56	-0.12	257.7915981654381
10.57	-0.12	217.96995228807344
10.58	-0.12	183.5935315042003
10.59	-0.12	154.46773572668405
10.6	-0.12	130.0925181205795
10.61	-0.12	109.84402496836057
10.62	-0.12	93.08684441347656
10.63	-0.12	79.23377486690916
10.64	-0.12	67.77133362143029
10.65	-0.12	58.26535347807109
10.66	-0.12	50.35633158281365
10.67	-0.12	43.750387013546074
10.68	-0.12	38.20906795078713
10.69	-0.12	33.53962684003258
10.7	-0.12	29.586450510907966
10.71	-0.12	26.223835308524034
10.72	-0.12	23.35005515487369
10.73	-0.12	20.882569123200984
10.74	-0.12	18.754186898229364
10.75	-0.12	16.910017214134704
10.76	-0.12	15.305045457401285
10.77	-0.12	13.902211631702395
10.78	-0.12	12.670883892456699
10.79	-0.12	11.58564388548932
10.8	-0.12	10.62531765205158
10.81	-0.12	9.772200050897451
10.82	-0.12	9.011431933754597
10.83	-0.12	8.330498184181655
10.84	-0.12	7.718821661115073
10.85	-0.12	7.167433491448691
10.86	-0.12	6.6687043453392985
10.87	-0.12	6.216124594201914
10.88	-0.12	5.8041237972068656
10.89	-0.12	5.42792192786756
10.9	-0.12	5.083406319710719
10.91	-0.12	4.767029523278374
10.92	-0.12	4.475724201983049
10.93	-0.12	4.20683198787912
10.94	-0.12	3.958043797537085
10.95	-0.12	3.727349561221589
10.96	-0.12	3.5129957603927076
10.97	-0.12	3.313449431551703
10.98	-0.12	3.127367512400245
10.99	-0.12	2.953570692762279
11.	-0.12	2.7910210326227696
9.	-0.11	3.4286228879703184
9.01	-0.11	3.6615563993297213
9.02	-0.11	3.9154913033022094
9.03	-0.11	4.1928059609143515
9.04	-0.11	4.496204243566126
9.05	-0.11	4.828767887465955
9.06	-0.11	5.194018537950971
9.07	-0.11	5.595991513955443
9.08	-0.11	6.039323798111538
9.09	-0.11	6.529359356059169
9.1	-0.11	7.072275644255167
9.11	-0.11	7.6752361242967355
9.12	-0.11	8.346574823039127
9.13	-0.11	9.096020539984785
9.14	-0.11	9.934970310185129
9.15	-0.11	10.87682431974939
9.16	-0.11	11.937397825213202
9.17	-0.11	13.135429992380292
9.18	-0.11	14.493215273294387
9.19	-0.11	16.037390423560243
9.2	-0.11	17.799920122049137
9.21	-0.11	19.81933719566724
9.22	-0.11	22.142310760708614
9.23	-0.11	24.825638637799965
9.24	-0.11	27.93879115749582
9.25	-0.11	31.567174597648027
9.26	-0.11	35.816337496756134
9.27	-0.11	40.81741655824399
9.28	-0.11	46.7342166305653
9.29	-0.11	53.77244839346881
9.3	-0.11	62.191815772278396
9.31	-0.11	72.32185990631758
9.32	-0.11	84.58273042763491
9.33	-0.11	99.51235776292346
9.34	-0.11	117.80180178913548
9.35	-0.11	140.34074703086975
9.36	-0.11	168.27496569330705
9.37	-0.11	203.0765872128061
9.38	-0.11	246.62524576805671
9.39	-0.11	301.29189232607456
9.4	-0.11	370.00434039405593
9.41	-0.11	456.2501511401441
9.42	-0.11	563.9333933317969
9.43	-0.11	696.945876030559
9.44	-0.11	858.2546087753376
9.45	-0.11	1048.2979294850832
9.46	-0.11	1262.641332045926
9.47	-0.11	1489.3385069914023
9.48	-0.11	1707.3196815719389
9.49	-0.11	1887.9227657221131
9.5	-0.11	2001.1882906381425
9.51	-0.11	2025.749504066167
9.52	-0.11	1957.4307613089863
9.53	-0.11	1810.9877156498792
9.54	-0.11	1613.7802821086673
9.55	-0.11	1395.7221537103003
9.56	-0.11	1181.2269886770591
9.57	-0.11	985.8609621191579
9.58	-0.11	816.9259652125851
9.59	-0.11	675.845040419937
9.6	-0.11	560.6706723492092
9.61	-0.11	467.9656964127848
9.62	-0.11	393.95597806861116
9.63	-0.11	335.12305158058155
9.64	-0.11	288.44438336015
9.65	-0.11	251.44195006762823
9.66	-0.11	222.14111091477108
9.67	-0.11	198.99672161995693
9.68	-0.11	180.81492229697253
9.69	-0.11	166.68294774463263
9.7	-0.11	155.91103910661226
9.71	-0.11	147.98669467648918
9.72	-0.11	142.53998207984156
9.73	-0.11	139.3182565464559
9.74	-0.11	138.16876456276793
9.75	-0.11	139.02795025665745
9.76	-0.11	141.9166843547461
9.77	-0.11	146.94105001640807
9.78	-0.11	154.29873585220605
9.79	-0.11	164.2915115835872
9.8	-0.11	177.34470711119542
9.81	-0.11	194.03508240682842
9.82	-0.11	215.1289355889828
9.83	-0.11	241.63265708203974
9.84	-0.11	274.857974267807
9.85	-0.11	316.50336260522414
9.86	-0.11	368.7505703408435
9.87	-0.11	434.36913247269047
9.88	-0.11	516.809042295682
9.89	-0.11	620.2375730191064
9.9	-0.11	749.4344029360519
9.91	-0.11	909.3953968114955
9.92	-0.11	1104.417761900302
9.93	-0.11	1336.3922745177747
9.94	-0.11	1602.1289444373776
9.95	-0.11	1889.9929278327534
9.96	-0.11	2177.0894285723784
9.97	-0.11	2429.4253165150512
9.98	-0.11	2607.6725918447187
9.99	-0.11	2678.696396956524
10.	-0.11	2628.192990700699
10.01	-0.11	2466.823529813485
10.02	-0.11	2225.5790594696855
10.03	-0.11	1943.6369832557018
10.04	-0.11	1656.267120956251
10.05	-0.11	1388.1294983752407
10.06	-0.11	1152.4213493526593
10.07	-0.11	953.4184850620626
10.08	-0.11	789.8549226127856
10.09	-0.11	657.7263504497163
10.1	-0.11	552.1320806085852
10.11	-0.11	468.2893053628778
10.12	-0.11	401.9913471779636
10.13	-0.11	349.7470726422707
10.14	-0.11	308.7617796399526
10.15	-0.11	276.8532733537808
10.16	-0.11	252.35209035436273
10.17	-0.11	234.0085434252487
10.18	-0.11	220.91521651248559
10.19	-0.11	212.44662077717445
10.2	-0.11	208.2145260033824
10.21	-0.11	208.03591428767209
10.22	-0.11	211.90925022050396
10.23	-0.11	219.9928764360473
10.24	-0.11	232.57603020768764
10.25	-0.11	250.02768757363944
10.26	-0.11	272.70158344706584
10.27	-0.11	300.7705181508159
10.28	-0.11	333.9685490204278
10.29	-0.11	371.2532174762001
10.3	-0.11	410.48035804689357
10.31	-0.11	448.3014675258633
10.32	-0.11	480.55987084556847
10.33	-0.11	503.31383045938765
10.34	-0.11	514.1895671863665
10.35	-0.11	513.3535174595238
10.36	-0.11	503.4881089725105
10.37	-0.11	488.8136706135295
10.38	-0.11	473.8026829990401
10.39	-0.11	462.23924271955156
10.4	-0.11	456.843476998832
10.41	-0.11	459.29329405637185
10.42	-0.11	470.3574827337535
10.43	-0.11	489.9226812095907
10.44	-0.11	516.8203802347058
10.45	-0.11	548.4947458159074
10.46	-0.11	580.7107214415869
10.47	-0.11	607.6580939916179
10.48	-0.11	622.818567005986
10.49	-0.11	620.6366883920169
10.5	-0.11	598.4107872098874
10.51	-0.11	557.3821950363475
10.52	-0.11	502.310556842939
10.53	-0.11	439.7669861455384
10.54	-0.11	376.1290953057582
10.55	-0.11	316.2097749524269
10.56	-0.11	262.8293448024738
10.57	-0.11	217.08447746531232
10.58	-0.11	178.89868970303132
10.59	-0.11	147.55315022939024
10.6	-0.11	122.07198393281237
10.61	-0.11	101.45353343588087
10.62	-0.11	84.78601635936064
10.63	-0.11	71.29115879201197
10.64	-0.11	60.328967680640666
10.65	-0.11	51.38461288925508
10.66	-0.11	44.04911991867335
10.67	-0.11	37.99969533526103
10.68	-0.11	32.98217561895735
10.69	-0.11	28.796367794538046
10.7	-0.11	25.284245271878543
10.71	-0.11	22.320641670817423
10.72	-0.11	19.806001842054126
10.73	-0.11	17.660770792960996
10.74	-0.11	15.821061362881721
10.75	-0.11	14.235309110263064
10.76	-0.11	12.861684855627654
10.77	-0.11	11.666087324410983
10.78	-0.11	10.620579957631122
10.79	-0.11	9.702168380841272
10.8	-0.11	8.891839895559144
10.81	-0.11	8.173805228300669
10.82	-0.11	7.534897059087338
10.83	-0.11	6.964090625696976
10.84	-0.11	6.452119793169128
10.85	-0.11	5.99116817647363
10.86	-0.11	5.574619501863311
10.87	-0.11	5.196854936842909
10.88	-0.11	4.853087900926005
10.89	-0.11	4.539228788934477
10.9	-0.11	4.251773760223051
10.91	-0.11	3.987713006939099
10.92	-0.11	3.744454648991386
10.93	-0.11	3.5197614488460562
10.94	-0.11	3.311698021710262
10.95	-0.11	3.118586423091838
10.96	-0.11	2.938968839570596
10.97	-0.11	2.771576139253591
10.98	-0.11	2.6153009822550546
10.99	-0.11	2.469175037448743
11.	-0.11	2.3323496299750848
9.	-0.1	2.736315133072253
9.01	-0.1	2.923446509252234
9.02	-0.1	3.1275942636745167
9.03	-0.1	3.350705867855611
9.04	-0.1	3.594998727712797
9.05	-0.1	3.86300425517823
9.06	-0.1	4.157620241571517
9.07	-0.1	4.482173308346413
9.08	-0.1	4.840493636580886
9.09	-0.1	5.237004715574271
9.1	-0.1	5.6768315362668185
9.11	-0.1	6.165931530573237
9.12	-0.1	6.711253680991316
9.13	-0.1	7.320932673072511
9.14	-0.1	8.004526839648701
9.15	-0.1	8.773311088794447
9.16	-0.1	9.640639204866597
9.17	-0.1	10.622394118324689
9.18	-0.1	11.737550303227053
9.19	-0.1	13.008879858635595
9.2	-0.1	14.463843719819332
9.21	-0.1	16.135722738863045
9.22	-0.1	18.06506134046233
9.23	-0.1	20.301520868457697
9.24	-0.1	22.90627307277586
9.25	-0.1	25.955109926218647
9.26	-0.1	29.54250899385156
9.27	-0.1	33.78698075526593
9.28	-0.1	38.83814515549605
9.29	-0.1	44.88615242450094
9.3	-0.1	52.17429574336267
9.31	-0.1	61.01598413436396
9.32	-0.1	71.81768208500053
9.33	-0.1	85.11000972550916
9.34	-0.1	101.5899585549811
9.35	-0.1	122.178103857867
9.36	-0.1	148.09568086753677
9.37	-0.1	180.96709693873555
9.38	-0.1	222.95300924841607
9.39	-0.1	276.91553611986114
9.4	-0.1	346.6063632695038
9.41	-0.1	436.8425056134907
9.42	-0.1	553.5796665695678
9.43	-0.1	703.6907579059286
9.44	-0.1	894.0948967943804
9.45	-0.1	1129.6966787990448
9.46	-0.1	1409.5713427994233
9.47	-0.1	1721.4257657240328
9.48	-0.1	2036.1865318599803
9.49	-0.1	2307.393311538164
9.5	-0.1	2481.0744779573224
9.51	-0.1	2516.227874724965
9.52	-0.1	2404.8604459291987
9.53	-0.1	2176.1572946889423
9.54	-0.1	1881.2518675682709
9.55	-0.1	1571.12572299864
9.56	-0.1	1282.0379983833259
9.57	-0.1	1032.5240619583226
9.58	-0.1	827.5329505919642
9.59	-0.1	664.199781235092
9.6	-0.1	536.3547735634052
9.61	-0.1	437.1939732315653
9.62	-0.1	360.5410681032086
9.63	-0.1	301.27725980946224
9.64	-0.1	255.3627742911418
9.65	-0.1	219.69585272718862
9.66	-0.1	191.93145329664117
9.67	-0.1	170.3118007388932
9.68	-0.1	153.52603156865322
9.69	-0.1	140.60078085866544
9.7	-0.1	130.81782665923893
9.71	-0.1	123.65354315141752
9.72	-0.1	118.73529619847646
9.73	-0.1	115.81085329971926
9.74	-0.1	114.72788271349698
9.75	-0.1	115.42151597150753
9.76	-0.1	117.90871675237594
9.77	-0.1	122.2888659992599
9.78	-0.1	128.75058760515557
9.79	-0.1	137.58545721954863
9.8	-0.1	149.20991750004595
9.81	-0.1	164.19752480447877
9.82	-0.1	183.32462489453397
9.83	-0.1	207.63371713118465
9.84	-0.1	238.52004662421655
9.85	-0.1	277.8480683308429
9.86	-0.1	328.1045564367006
9.87	-0.1	392.5924059700711
9.88	-0.1	475.65954649354734
9.89	-0.1	582.9328235896357
9.9	-0.1	721.4727474234
9.91	-0.1	899.6596557804058
9.92	-0.1	1126.4430257533902
9.93	-0.1	1409.3467554649387
9.94	-0.1	1750.4700039907332
9.95	-0.1	2140.0978787876797
9.96	-0.1	2549.2131323190406
9.97	-0.1	2925.5396791595667
9.98	-0.1	3200.5991359903633
9.99	-0.1	3311.8431110345764
10.	-0.1	3231.1417921464185
10.01	-0.1	2979.603990037364
10.02	-0.1	2616.302249494035
10.03	-0.1	2210.4752416785673
10.04	-0.1	1817.5511354042515
10.05	-0.1	1469.9167266469692
10.06	-0.1	1179.7295605683723
10.07	-0.1	946.2516840327517
10.08	-0.1	762.5295899238653
10.09	-0.1	619.7342801236323
10.1	-0.1	509.4010136610104
10.11	-0.1	424.32048564909985
10.12	-0.1	358.72116323999813
10.13	-0.1	308.14278971294164
10.14	-0.1	269.21150390945473
10.15	-0.1	239.41239315742908
10.16	-0.1	216.89554532031664
10.17	-0.1	200.32400741788882
10.18	-0.1	188.76095609073076
10.19	-0.1	181.59001246239384
10.2	-0.1	178.4624313426821
10.21	-0.1	179.26558679383552
10.22	-0.1	184.10750839810976
10.23	-0.1	193.31118388385272
10.24	-0.1	207.40865044953222
10.25	-0.1	227.11671317415795
10.26	-0.1	253.26144059337298
10.27	-0.1	286.59759590837285
10.28	-0.1	327.45140850193405
10.29	-0.1	375.1332471702869
10.3	-0.1	427.1867318305966
10.31	-0.1	478.8215306370538
10.32	-0.1	523.2095568314735
10.33	-0.1	553.2479048946361
10.34	-0.1	564.4131133474325
10.35	-0.1	556.9906881579819
10.36	-0.1	535.9696450060807
10.37	-0.1	508.7531626734918
10.38	-0.1	482.4921523711167
10.39	-0.1	462.5651185072635
10.4	-0.1	452.3860746504619
10.41	-0.1	453.89761626593895
10.42	-0.1	468.0940717795418
10.43	-0.1	495.20596577733284
10.44	-0.1	534.4025835421277
10.45	-0.1	583.0292095310158
10.46	-0.1	635.6445863604752
10.47	-0.1	683.5419477980887
10.48	-0.1	715.7564609912557
10.49	-0.1	722.1062837893116
10.5	-0.1	697.2536768034881
10.51	-0.1	643.2792900120693
10.52	-0.1	568.8072428602758
10.53	-0.1	485.2711796814678
10.54	-0.1	402.8756841336914
10.55	-0.1	328.3510111924928
10.56	-0.1	264.7847564232623
10.57	-0.1	212.61095106242695
10.58	-0.1	170.79243953767948
10.59	-0.1	137.71248928892058
10.6	-0.1	111.69509465379446
10.61	-0.1	91.24618177454441
10.62	-0.1	75.13047866460778
10.63	-0.1	62.36786102901919
10.64	-0.1	52.19804714579701
10.65	-0.1	44.038085265460374
10.66	-0.1	37.44308678623299
10.67	-0.1	32.07362092734793
10.68	-0.1	27.670047272280552
10.69	-0.1	24.032882265832168
10.7	-0.1	21.008010177024303
10.71	-0.1	18.475625403027664
10.72	-0.1	16.341984521922534
10.73	-0.1	14.533248907210385
10.74	-0.1	12.990874208391611
10.75	-0.1	11.66814281530757
10.76	-0.1	10.527542009124668
10.77	-0.1	9.538769823977454
10.78	-0.1	8.677208932735146
10.79	-0.1	7.922751261545625
10.8	-0.1	7.258887058308718
10.81	-0.1	6.671994480659117
10.82	-0.1	6.15078218179995
10.83	-0.1	5.685849512955555
10.84	-0.1	5.26933734212134
10.85	-0.1	4.894649545431168
10.86	-0.1	4.556229661253854
10.87	-0.1	4.249380611523645
10.88	-0.1	3.97011905507423
10.89	-0.1	3.715056620996575
10.9	-0.1	3.481302671561892
10.91	-0.1	3.266385051209098
10.92	-0.1	3.0681840642777516
10.93	-0.1	2.8848779169700514
10.94	-0.1	2.714898028899667
10.95	-0.1	2.5568905958386483
10.96	-0.1	2.409684798274644
10.97	-0.1	2.2722667969938355
10.98	-0.1	2.143756213054311
10.99	-0.1	2.023386824179478
11.	-0.1	1.9104911085338072
9.	-0.09	2.113719073125583
9.01	-0.09	2.25912355752635
9.02	-0.09	2.417850615222743
9.03	-0.09	2.5914392717765753
9.04	-0.09	2.7816442733253295
9.05	-0.09	2.9904717743700813
9.06	-0.09	3.2202218523468975
9.07	-0.09	3.473539335453679
9.08	-0.09	3.7534747940834547
9.09	-0.09	4.0635580092289985
9.1	-0.09	4.4078868231824355
9.11	-0.09	4.7912350383802185
9.12	-0.09	5.219184012306043
9.13	-0.09	5.698283871147339
9.14	-0.09	6.23625192864576
9.15	-0.09	6.84221808013832
9.16	-0.09	7.527029824188675
9.17	-0.09	8.303633391870761
9.18	-0.09	9.187552578065054
9.19	-0.09	10.197493745985785
9.2	-0.09	11.356114783476741
9.21	-0.09	12.69100847087735
9.22	-0.09	14.235968117119217
9.23	-0.09	16.03262735351279
9.24	-0.09	18.132599409862383
9.25	-0.09	20.6002880448617
9.26	-0.09	23.51660840738157
9.27	-0.09	26.98395003064339
9.28	-0.09	31.132848502287413
9.29	-0.09	36.131025676861704
9.3	-0.09	42.19573796887213
9.31	-0.09	49.6107784568304
9.32	-0.09	58.75006962049586
9.33	-0.09	70.1106426438633
9.34	-0.09	84.35904011989484
9.35	-0.09	102.39694555283343
9.36	-0.09	125.45428585729886
9.37	-0.09	155.22124165085745
9.38	-0.09	194.03427072566706
9.39	-0.09	245.13415967645912
9.4	-0.09	313.0125154319903
9.41	-0.09	403.8473761972369
9.42	-0.09	525.9766747844366
9.43	-0.09	690.22505621477
9.44	-0.09	909.6090486736408
9.45	-0.09	1197.4202447642492
9.46	-0.09	1562.0198129871685
9.47	-0.09	1996.6307033996436
9.48	-0.09	2465.071853688503
9.49	-0.09	2892.0741569631964
9.5	-0.09	3175.5213300131977
9.51	-0.09	3230.3611112349936
9.52	-0.09	3039.741858176107
9.53	-0.09	2666.1864747119807
9.54	-0.09	2211.1498220351154
9.55	-0.09	1763.3108738869953
9.56	-0.09	1373.7652136014524
9.57	-0.09	1059.304246587027
9.58	-0.09	816.3479416409679
9.59	-0.09	633.0377399176948
9.6	-0.09	496.1934815472537
9.61	-0.09	394.2741899104906
9.62	-0.09	318.15996455532246
9.63	-0.09	261.0036871399081
9.64	-0.09	217.79610804204555
9.65	-0.09	184.91638921090774
9.66	-0.09	159.75813587488304
9.67	-0.09	140.44495950937983
9.68	-0.09	125.62347419997742
9.69	-0.09	114.31606316697119
9.7	-0.09	105.81744946709196
9.71	-0.09	99.6226231766638
9.72	-0.09	95.37706506095368
9.73	-0.09	92.8429304366296
9.74	-0.09	91.87690101191458
9.75	-0.09	92.41691586521117
9.76	-0.09	94.47611621955741
9.77	-0.09	98.14322579040234
9.78	-0.09	103.58936166337541
9.79	-0.09	111.08203989948919
9.8	-0.09	121.00801548377845
9.81	-0.09	133.90770157814387
9.82	-0.09	150.52539817879176
9.83	-0.09	171.88160774475193
9.84	-0.09	199.3765266953905
9.85	-0.09	234.93752594332565
9.86	-0.09	281.22794553770046
9.87	-0.09	341.93884016538163
9.88	-0.09	422.18614408492294
9.89	-0.09	529.0242783023115
9.9	-0.09	672.0425363508073
9.91	-0.09	863.8878391353995
9.92	-0.09	1120.2743456688754
9.93	-0.09	1458.4873821211775
9.94	-0.09	1892.5575094245355
9.95	-0.09	2422.7176129132445
9.96	-0.09	3018.439693952535
9.97	-0.09	3601.666059878575
9.98	-0.09	4049.2130060207733
9.99	-0.09	4234.747174189112
10.	-0.09	4098.014405175365
10.01	-0.09	3684.5609424271593
10.02	-0.09	3115.2696771781057
10.03	-0.09	2517.3443501341226
10.04	-0.09	1976.3626569454884
10.05	-0.09	1529.0071030957909
10.06	-0.09	1178.4611277424453
10.07	-0.09	911.9941444841455
10.08	-0.09	712.4787646330875
10.09	-0.09	563.9003361092821
10.1	-0.09	453.20674720972943
10.11	-0.09	370.44435051235075
10.12	-0.09	308.27830955318325
10.13	-0.09	261.3978102641455
10.14	-0.09	225.99150779656628
10.15	-0.09	199.33884461705517
10.16	-0.09	179.51049850729606
10.17	-0.09	165.15678003209302
10.18	-0.09	155.36276582257267
10.19	-0.09	149.5532959372783
10.2	-0.09	147.43584056504653
10.21	-0.09	148.9733551516493
10.22	-0.09	154.3821113414858
10.23	-0.09	164.15052842584484
10.24	-0.09	179.07278395799855
10.25	-0.09	200.28214137629766
10.26	-0.09	229.24712954304874
10.27	-0.09	267.6496407187391
10.28	-0.09	316.99310544298464
10.29	-0.09	377.7223138177029
10.3	-0.09	447.7119728327673
10.31	-0.09	520.4911487420936
10.32	-0.09	584.666292830152
10.33	-0.09	626.7199436836884
10.34	-0.09	637.3843230163053
10.35	-0.09	617.2716745929929
10.36	-0.09	576.4609094368371
10.37	-0.09	528.6106710970143
10.38	-0.09	485.1630377644245
10.39	-0.09	453.1969568481264
10.4	-0.09	436.23511554912875
10.41	-0.09	435.92161157374477
10.42	-0.09	453.2954890288475
10.43	-0.09	489.26516593759834
10.44	-0.09	544.1800871495363
10.45	-0.09	616.389554126781
10.46	-0.09	699.8906806543616
10.47	-0.09	782.089141849574
10.48	-0.09	844.1442669495872
10.49	-0.09	866.4016368574726
10.5	-0.09	837.6371700070403
10.51	-0.09	761.6227787996091
10.52	-0.09	655.1316357629004
10.53	-0.09	539.0705237601476
10.54	-0.09	429.9689884998704
10.55	-0.09	336.6554209464735
10.56	-0.09	261.4589952652444
10.57	-0.09	202.96351971495486
10.58	-0.09	158.2960369457907
10.59	-0.09	124.43566123067903
10.6	-0.09	98.76712082944532
10.61	-0.09	79.21885506412342
10.62	-0.09	64.22218224760687
10.63	-0.09	52.61549798866481
10.64	-0.09	43.54674558894045
10.65	-0.09	36.39202578346134
10.66	-0.09	30.693156629388252
10.67	-0.09	26.11169952753852
10.68	-0.09	22.39578681832288
10.69	-0.09	19.35639472095705
10.7	-0.09	16.850405327231854
10.71	-0.09	14.768488101178143
10.72	-0.09	13.026387251158273
10.73	-0.09	11.55861682142518
10.74	-0.09	10.313863593681535
10.75	-0.09	9.251607907802642
10.76	-0.09	8.33961890442203
10.77	-0.09	7.552081998936284
10.78	-0.09	6.868187690355728
10.79	-0.09	6.2710588895834976
10.8	-0.09	5.746929650519794
10.81	-0.09	5.284511597319893
10.82	-0.09	4.8745009705755615
10.83	-0.09	4.509194172564244
10.84	-0.09	4.182183773082251
10.85	-0.09	3.888118363164876
10.86	-0.09	3.622512183498987
10.87	-0.09	3.3815900036731983
10.88	-0.09	3.162165414858992
10.89	-0.09	2.96154088049643
10.9	-0.09	2.7774242777061264
10.91	-0.09	2.607866033097849
10.92	-0.09	2.451202573003888
10.93	-0.09	2.3060096350850205
10.94	-0.09	2.1710699025528437
10.95	-0.09	2.0453378157440487
10.96	-0.09	1.9279125899213523
10.97	-0.09	1.818022404927404
10.98	-0.09	1.7150001667237937
10.99	-0.09	1.618266904698022
11.	-0.09	1.5273256971124436
9.	-0.08	1.5650312250305651
9.01	-0.08	1.6732439502072303
9.02	-0.08	1.7914372621853472
9.03	-0.08	1.9207735206871954
9.04	-0.08	2.062579599004544
9.05	-0.08	2.2183744123650597
9.06	-0.08	2.389901782443478
9.07	-0.08	2.579169817803273
9.08	-0.08	2.78849828397402
9.09	-0.08	3.020575812494543
9.1	-0.08	3.278529280723887
9.11	-0.08	3.5660083171869115
9.12	-0.08	3.8872886959733473
9.13	-0.08	4.247399439598785
9.14	-0.08	4.652279836397089
9.15	-0.08	5.1089744106919
9.16	-0.08	5.6258763202296285
9.17	-0.08	6.213032916204514
9.18	-0.08	6.882531595791304
9.19	-0.08	7.64899004193759
9.2	-0.08	8.530183101493584
9.21	-0.08	9.547849791864168
9.22	-0.08	10.728739537640097
9.23	-0.08	12.105978603321002
9.24	-0.08	13.720868575101386
9.25	-0.08	15.62527276520326
9.26	-0.08	17.884809726747868
9.27	-0.08	20.5831649892351
9.28	-0.08	23.827966860719968
9.29	-0.08	27.75887154865172
9.3	-0.08	32.55880082030671
9.31	-0.08	38.46972488175509
9.32	-0.08	45.81506718155549
9.33	-0.08	55.03185718068066
9.34	-0.08	66.71737709042387
9.35	-0.08	81.69755849622783
9.36	-0.08	101.12826984157783
9.37	-0.08	126.64659680901556
9.38	-0.08	160.59815702414835
9.39	-0.08	206.37923012861424
9.4	-0.08	268.9486203082598
9.41	-0.08	355.57844767370653
9.42	-0.08	476.90525102983656
9.43	-0.08	648.2522061183029
9.44	-0.08	890.8641489236311
9.45	-0.08	1231.7972670778631
9.46	-0.08	1699.2577940079884
9.47	-0.08	2307.36318107187
9.48	-0.08	3024.4558410179575
9.49	-0.08	3733.886425748466
9.5	-0.08	4233.0365592716635
9.51	-0.08	4327.9380647125745
9.52	-0.08	3978.5393627419257
9.53	-0.08	3333.087611892881
9.54	-0.08	2606.9178492050946
9.55	-0.08	1954.0133693434263
9.56	-0.08	1435.1660844497762
9.57	-0.08	1049.8070864637014
9.58	-0.08	773.0623480743693
9.59	-0.08	576.8691339907031
9.6	-0.08	437.8601486175936
9.61	-0.08	338.7279951787631
9.62	-0.08	267.31128760030293
9.63	-0.08	215.25577837190053
9.64	-0.08	176.86190303137047
9.65	-0.08	148.23462523169488
9.66	-0.08	126.69545171239551
9.67	-0.08	110.38719735444678
9.68	-0.08	98.0112386210528
9.69	-0.08	88.65320776240928
9.7	-0.08	81.66711128702937
9.71	-0.08	76.59806794741449
9.72	-0.08	73.13079965028311
9.73	-0.08	71.05559065634851
9.74	-0.08	70.2464378555145
9.75	-0.08	70.64811340277214
9.76	-0.08	72.27023757575466
9.77	-0.08	75.1874788280191
9.78	-0.08	79.54585016553271
9.79	-0.08	85.57591115819775
9.8	-0.08	93.61466495181564
9.81	-0.08	104.13924016365694
9.82	-0.08	117.81731534737054
9.83	-0.08	135.58204070357064
9.84	-0.08	158.7434783832119
9.85	-0.08	189.1551080000542
9.86	-0.08	229.46379304646607
9.87	-0.08	283.48593402940094
9.88	-0.08	356.77168322973324
9.89	-0.08	457.4395119255716
9.9	-0.08	597.3687372986775
9.91	-0.08	793.7753074553265
9.92	-0.08	1070.9238073453982
9.93	-0.08	1460.9176593400548
9.94	-0.08	2000.584334826014
9.95	-0.08	2718.090578731493
9.96	-0.08	3600.5389511684198
9.97	-0.08	4543.382377639538
9.98	-0.08	5320.616074707702
9.99	-0.08	5655.998083838911
10.	-0.08	5405.698007911346
10.01	-0.08	4679.361907525372
10.02	-0.08	3746.3020255085476
10.03	-0.08	2847.5075774873544
10.04	-0.08	2104.8563043967984
10.05	-0.08	1541.3781630825488
10.06	-0.08	1132.471603459728
10.07	-0.08	841.5048650593473
10.08	-0.08	635.4315519505934
10.09	-0.08	488.9163565130689
10.1	-0.08	383.87092975330694
10.11	-0.08	307.78774195834865
10.12	-0.08	252.1242580977058
10.13	-0.08	211.05827508616375
10.14	-0.08	180.6111504361135
10.15	-0.08	158.0548523272456
10.16	-0.08	141.51889782116302
10.17	-0.08	129.7331231489019
10.18	-0.08	121.86223324423236
10.19	-0.08	117.40361556114809
10.2	-0.08	116.13108989755825
10.21	-0.08	118.07529549886569
10.22	-0.08	123.5373890435505
10.23	-0.08	133.13717364606026
10.24	-0.08	147.89902833922426
10.25	-0.08	169.37558491241626
10.26	-0.08	199.78992198858774
10.27	-0.08	242.11811527681036
10.28	-0.08	299.89003711335926
10.29	-0.08	376.2128354330537
10.3	-0.08	471.2321844976686
10.31	-0.08	577.6600353515449
10.32	-0.08	676.6595355019947
10.33	-0.08	740.8870363419788
10.34	-0.08	749.4813102987683
10.35	-0.08	704.1079703835591
10.36	-0.08	627.3467260315781
10.37	-0.08	545.8316933908574
10.38	-0.08	477.3605812030185
10.39	-0.08	429.5444975124786
10.4	-0.08	404.13319246352495
10.41	-0.08	401.15405260218284
10.42	-0.08	421.237630508148
10.43	-0.08	466.4433611906501
10.44	-0.08	539.8367041548339
10.45	-0.08	643.3624886600948
10.46	-0.08	773.1472168427127
10.47	-0.08	912.7254701758217
10.48	-0.08	1029.351764846807
10.49	-0.08	1082.7026183430921
10.5	-0.08	1047.2391666011954
10.51	-0.08	930.5264075092693
10.52	-0.08	768.065516573684
10.53	-0.08	600.15132433685
10.54	-0.08	453.26323741156335
10.55	-0.08	336.9183134659388
10.56	-0.08	249.7916886633788
10.57	-0.08	186.32495540737023
10.58	-0.08	140.53147437871306
10.59	-0.08	107.43973591996871
10.6	-0.08	83.33713113376717
10.61	-0.08	65.58223932793555
10.62	-0.08	52.333771940023496
10.63	-0.08	42.31509339113755
10.64	-0.08	34.638358908701065
10.65	-0.08	28.68126651236682
10.66	-0.08	24.003062245041274
10.67	-0.08	20.28788534527137
10.68	-0.08	17.306583225308355
10.69	-0.08	14.890853671944367
10.7	-0.08	12.915595819700638
10.71	-0.08	11.286746337441407
10.72	-0.08	9.932805129458043
10.73	-0.08	8.798864828890926
10.74	-0.08	7.84235612773797
10.75	-0.08	7.029980703245083
10.76	-0.08	6.335477433408454
10.77	-0.08	5.737974938694647
10.78	-0.08	5.220768672396368
10.79	-0.08	4.770399582219254
10.8	-0.08	4.375956334884653
10.81	-0.08	4.028545224429441
10.82	-0.08	3.7208730680394373
10.83	-0.08	3.4469357511945864
10.84	-0.08	3.2017638208152994
10.85	-0.08	2.98122402896607
10.86	-0.08	2.7818755815917946
10.87	-0.08	2.6008292711136027
10.88	-0.08	2.435660869265102
10.89	-0.08	2.284334784232607
10.9	-0.08	2.1451174632566974
10.91	-0.08	2.0165532562368322
10.92	-0.08	1.897408899598599
10.93	-0.08	1.7866199832112823
10.94	-0.08	1.683301116688822
10.95	-0.08	1.58669347831324
10.96	-0.08	1.4961325283798699
10.97	-0.08	1.4110773545994215
10.98	-0.08	1.3310576735890964
10.99	-0.08	1.2556513376424625
11.	-0.08	1.184526378160549
9.	-0.07	1.0940214957514118
9.01	-0.07	1.1699971626374503
9.02	-0.07	1.2530196053733949
9.03	-0.07	1.3439151835108007
9.04	-0.07	1.4436281802012967
9.05	-0.07	1.5532407254229088
9.06	-0.07	1.673996624405473
9.07	-0.07	1.8073299657767368
9.08	-0.07	1.9548996050244865
9.09	-0.07	2.1186309024284427
9.1	-0.07	2.300766460254041
9.11	-0.07	2.5039280780834705
9.12	-0.07	2.7311927633902426
9.13	-0.07	2.9861864455084146
9.14	-0.07	3.273200111800506
9.15	-0.07	3.5973345074091823
9.16	-0.07	3.9646814430620494
9.17	-0.07	4.3825523194098
9.18	-0.07	4.859767956582594
9.19	-0.07	5.407028578228187
9.2	-0.07	6.037389364403379
9.21	-0.07	6.766876118667153
9.22	-0.07	7.615288408035986
9.23	-0.07	8.60725568372683
9.24	-0.07	9.773637850662936
9.25	-0.07	11.153399268633754
9.26	-0.07	12.796139966309664
9.27	-0.07	14.765548798739033
9.28	-0.07	17.144164273847043
9.29	-0.07	20.040011857220072
9.3	-0.07	23.595967158335718
9.31	-0.07	28.003130164867354
9.32	-0.07	33.520181705353934
9.33	-0.07	40.50178836159196
9.34	-0.07	49.44089440923997
9.35	-0.07	61.03264700101313
9.36	-0.07	76.27253108969896
9.37	-0.07	96.6093997108926
9.38	-0.07	124.18779057604935
9.39	-0.07	162.23707511127537
9.4	-0.07	215.7035687250566
9.41	-0.07	292.28339619363703
9.42	-0.07	404.10224719229234
9.43	-0.07	570.3768160639704
9.44	-0.07	821.3332974293967
9.45	-0.07	1202.9029858283081
9.46	-0.07	1778.6701491765045
9.47	-0.07	2616.98070118611
9.48	-0.07	3736.333827901007
9.49	-0.07	4987.107554881872
9.5	-0.07	5954.430177483428
9.51	-0.07	6141.274474073503
9.52	-0.07	5436.6215425211185
9.53	-0.07	4241.349685109301
9.54	-0.07	3045.7691502283765
9.55	-0.07	2098.837437990091
9.56	-0.07	1430.60945749009
9.57	-0.07	982.783113505616
9.58	-0.07	687.4572234774956
9.59	-0.07	492.09706947517225
9.6	-0.07	361.1877973692827
9.61	-0.07	271.92940417605814
9.62	-0.07	209.91252735242207
9.63	-0.07	166.0147456021553
9.64	-0.07	134.40035419551202
9.65	-0.07	111.28172255748642
9.66	-0.07	94.16089618229503
9.67	-0.07	81.36411467825145
9.68	-0.07	71.7534603323459
9.69	-0.07	64.54602269533777
9.7	-0.07	59.19901596888412
9.71	-0.07	55.335960966076755
9.72	-0.07	52.69892086690093
9.73	-0.07	51.117671883020506
9.74	-0.07	50.490258660567356
9.75	-0.07	50.771602749233416
9.76	-0.07	51.968275429010724
9.77	-0.07	54.13856428597047
9.78	-0.07	57.39778691085149
9.79	-0.07	61.929611439429415
9.8	-0.07	68.00510270512568
9.81	-0.07	76.0125346544818
9.82	-0.07	86.50300258473665
9.83	-0.07	100.2600282970967
9.84	-0.07	118.40650904858431
9.85	-0.07	142.57093725466092
9.86	-0.07	175.14924021452578
9.87	-0.07	219.72294062579525
9.88	-0.07	281.73515807838385
9.89	-0.07	369.5924699688968
9.9	-0.07	496.46104722351004
9.91	-0.07	683.1474237471227
9.92	-0.07	962.4902906657624
9.93	-0.07	1385.19810251159
9.94	-0.07	2024.6436904215507
9.95	-0.07	2970.3907636652907
9.96	-0.07	4283.381989686372
9.97	-0.07	5873.961452346856
9.98	-0.07	7337.319649046148
9.99	-0.07	8012.064643839089
10.	-0.07	7502.890412197673
10.01	-0.07	6114.490281093377
10.02	-0.07	4510.522413295056
10.03	-0.07	3147.144377125199
10.04	-0.07	2150.7896551751082
10.05	-0.07	1472.8835965730648
10.06	-0.07	1023.9884322011804
10.07	-0.07	727.5890760249446
10.08	-0.07	529.9608338384472
10.09	-0.07	396.1024860930317
10.1	-0.07	303.80549840101224
10.11	-0.07	239.03100212182858
10.12	-0.07	192.83946915708788
10.13	-0.07	159.4682987856683
10.14	-0.07	135.15241734770788
10.15	-0.07	117.40299920427071
10.16	-0.07	104.56468232280307
10.17	-0.07	95.54285405018726
10.18	-0.07	89.63687456705318
10.19	-0.07	86.44204643943137
10.2	-0.07	85.79984810027182
10.21	-0.07	87.78711270347179
10.22	-0.07	92.74354603960424
10.23	-0.07	101.34543212065836
10.24	-0.07	114.74306557427735
10.25	-0.07	134.7901459284161
10.26	-0.07	164.39841597424882
10.27	-0.07	208.02159390499313
10.28	-0.07	272.11587781355803
10.29	-0.07	364.89987305288724
10.3	-0.07	493.4716311248397
10.31	-0.07	654.8050273636412
10.32	-0.07	820.3294920004471
10.33	-0.07	931.1748355632444
10.34	-0.07	934.0609336247079
10.35	-0.07	834.4364637511479
10.36	-0.07	689.6506057154921
10.37	-0.07	554.0758750654844
10.38	-0.07	452.00236081980296
10.39	-0.07	386.19951592092013
10.4	-0.07	352.23895328561
10.41	-0.07	346.25538172054456
10.42	-0.07	367.73199612423525
10.43	-0.07	420.35847555982957
10.44	-0.07	512.094571667898
10.45	-0.07	653.4353964741616
10.46	-0.07	850.3834062304451
10.47	-0.07	1087.9426994754126
10.48	-0.07	1310.4444498350374
10.49	-0.07	1429.2709737723137
10.5	-0.07	1380.3683804411232
10.51	-0.07	1181.0868688753162
10.52	-0.07	914.5500113611777
10.53	-0.07	662.4865826829861
10.54	-0.07	464.1498769507263
10.55	-0.07	322.64082802798913
10.56	-0.07	226.09999908721952
10.57	-0.07	161.09069356116711
10.58	-0.07	117.10726970816036
10.59	-0.07	86.93371806700016
10.6	-0.07	65.85766069952815
10.61	-0.07	50.84821828450602
10.62	-0.07	39.951786674907964
10.63	-0.07	31.895268919350624
10.64	-0.07	25.836264492725686
10.65	-0.07	21.207711658462223
10.66	-0.07	17.621071838812608
10.67	-0.07	14.805428437022265
10.68	-0.07	12.56866972402949
10.69	-0.07	10.772375949711545
10.7	-0.07	9.315312847984766
10.71	-0.07	8.122409860628414
10.72	-0.07	7.137282958281807
10.73	-0.07	6.317082389726353
10.74	-0.07	5.62889623316255
10.75	-0.07	5.047188937629219
10.76	-0.07	4.551980009178573
10.77	-0.07	4.127492731850854
10.78	-0.07	3.761186453047812
10.79	-0.07	3.443020696581258
10.8	-0.07	3.164888779628866
10.81	-0.07	2.9202455298330614
10.82	-0.07	2.70372002274414
10.83	-0.07	2.5109372227911275
10.84	-0.07	2.3382976974370018
10.85	-0.07	2.182782435410276
10.86	-0.07	2.041958683175029
10.87	-0.07	1.9137351332315204
10.88	-0.07	1.7963736578584495
10.89	-0.07	1.6884902800067652
10.9	-0.07	1.5888041343834078
10.91	-0.07	1.496322904753895
10.92	-0.07	1.4102402830871847
10.93	-0.07	1.329738637057754
10.94	-0.07	1.254274830503599
10.95	-0.07	1.1833722392472286
10.96	-0.07	1.1164894769204954
10.97	-0.07	1.0533532840300266
10.98	-0.07	0.9936892494975027
10.99	-0.07	0.93711998889113
11.	-0.07	0.8835243274539408
9.	-0.06	0.7039796279324065
9.01	-0.06	0.753043892899295
9.02	-0.06	0.8066799271943342
9.03	-0.06	0.8654268930737644
9.04	-0.06	0.9299014123621963
9.05	-0.06	1.0008107565674946
9.06	-0.06	1.0789686459706338
9.07	-0.06	1.1653142480271104
9.08	-0.06	1.2609351164185199
9.09	-0.06	1.3670950063479934
9.1	-0.06	1.4852677529497011
9.11	-0.06	1.6171787265897024
9.12	-0.06	1.7648558066903146
9.13	-0.06	1.93069237919695
9.14	-0.06	2.117525609789094
9.15	-0.06	2.3287342419609334
9.16	-0.06	2.5683615094256704
9.17	-0.06	2.841270567709874
9.18	-0.06	3.1533423281324087
9.19	-0.06	3.5117289887650793
9.2	-0.06	3.9251812937361956
9.21	-0.06	4.404474189706616
9.22	-0.06	4.962964939253152
9.23	-0.06	5.617331173111255
9.24	-0.06	6.388555754166198
9.25	-0.06	7.303253659208328
9.26	-0.06	8.395477982704188
9.27	-0.06	9.709204915998766
9.28	-0.06	11.3017928041101
9.29	-0.06	13.248857038843134
9.3	-0.06	15.651231797425648
9.31	-0.06	18.645053789156265
9.32	-0.06	22.41659153201591
9.33	-0.06	27.22441155851272
9.34	-0.06	33.43309571713141
9.35	-0.06	41.5654994581821
9.36	-0.06	52.38538895673033
9.37	-0.06	67.03094626241929
9.38	-0.06	87.23540859731524
9.39	-0.06	115.70048916297503
9.4	-0.06	156.7439708050021
9.41	-0.06	217.45001080988996
9.42	-0.06	309.75680673993
9.43	-0.06	454.30227466579345
9.44	-0.06	687.5036966924688
9.45	-0.06	1074.1137214183618
9.46	-0.06	1726.640191617665
9.47	-0.06	2822.1434133769294
9.48	-0.06	4559.728557000958
9.49	-0.06	6898.727670596231
9.5	-0.06	9020.910830743554
9.51	-0.06	9457.306039075496
9.52	-0.06	7829.8361994105735
9.53	-0.06	5428.253331025095
9.54	-0.06	3429.5021366189703
9.55	-0.06	2108.9174277343964
9.56	-0.06	1310.653321270126
9.57	-0.06	837.7799313517828
9.58	-0.06	554.3677781512067
9.59	-0.06	380.17950425940865
9.6	-0.06	269.8956065144963
9.61	-0.06	197.94656760854315
9.62	-0.06	149.6589848410941
9.63	-0.06	116.40547976116143
9.64	-0.06	92.97702294441082
9.65	-0.06	76.14442383031512
9.66	-0.06	63.855228873237934
9.67	-0.06	54.77482369373901
9.68	-0.06	48.017833315749826
9.69	-0.06	42.987201655326785
9.7	-0.06	39.275698846868856
9.71	-0.06	36.604533983452974
9.72	-0.06	34.78460651281231
9.73	-0.06	33.69198395793564
9.74	-0.06	33.25266195670024
9.75	-0.06	33.43371787656045
9.76	-0.06	34.239250557528706
9.77	-0.06	35.71037016716339
9.78	-0.06	37.92918946098124
9.79	-0.06	41.0274362117735
9.8	-0.06	45.20111396657622
9.81	-0.06	50.73378436282874
9.82	-0.06	58.03283646573411
9.83	-0.06	67.68607149871447
9.84	-0.06	80.55100799335275
9.85	-0.06	97.8982532901181
9.86	-0.06	121.64641922433766
9.87	-0.06	154.75582501321625
9.88	-0.06	201.90426963070277
9.89	-0.06	270.6753450688663
9.9	-0.06	373.6961481957169
9.91	-0.06	532.5532832708815
9.92	-0.06	785.0158043884153
9.93	-0.06	1198.1014093799174
9.94	-0.06	1889.769412524703
9.95	-0.06	3055.3034246533975
9.96	-0.06	4957.422823086686
9.97	-0.06	7728.385609070187
9.98	-0.06	10771.34001963081
9.99	-0.06	12347.222600896286
10.	-0.06	11143.371140743991
10.01	-0.06	8188.296642444363
10.02	-0.06	5314.859586488686
10.03	-0.06	3287.0282339800538
10.04	-0.06	2031.730161570233
10.05	-0.06	1285.4868634333432
10.06	-0.06	840.7486414009805
10.07	-0.06	569.962757860531
10.08	-0.06	400.33207564682994
10.09	-0.06	290.8554359557116
10.1	-0.06	218.16582543572778
10.11	-0.06	168.64837351432698
10.12	-0.06	134.1644642806888
10.13	-0.06	109.72262658799923
10.14	-0.06	92.1887206775315
10.15	-0.06	79.55648297472895
10.16	-0.06	70.52632548836594
10.17	-0.06	64.25831565724356
10.18	-0.06	60.22716649498004
10.19	-0.06	58.14037913406451
10.2	-0.06	57.89959108466358
10.21	-0.06	59.59727024101729
10.22	-0.06	63.55073822228605
10.23	-0.06	70.3868111607903
10.24	-0.06	81.20753826277068
10.25	-0.06	97.89726164979038
10.26	-0.06	123.68284153880879
10.27	-0.06	164.13614544989466
10.28	-0.06	228.855907942586
10.29	-0.06	333.73308958474263
10.3	-0.06	501.55103062144065
10.31	-0.06	751.1414007440181
10.32	-0.06	1054.7817923255661
10.33	-0.06	1280.687222298853
10.34	-0.06	1267.4537986998132
10.35	-0.06	1036.2303322250013
10.36	-0.06	756.6662199264337
10.37	-0.06	538.9439507611729
10.38	-0.06	398.9964484169958
10.39	-0.06	318.499742286946
10.4	-0.06	279.26107647683745
10.41	-0.06	271.04503306954217
10.42	-0.06	291.5182850025977
10.43	-0.06	346.0684613401344
10.44	-0.06	449.2833345234224
10.45	-0.06	627.1348619070878
10.46	-0.06	913.2236533650458
10.47	-0.06	1319.2879729899203
10.48	-0.06	1763.1534975695827
10.49	-0.06	2035.0263860648581
10.5	-0.06	1954.0590227283576
10.51	-0.06	1567.6209663000882
10.52	-0.06	1094.8245899194187
10.53	-0.06	707.6591171301401
10.54	-0.06	446.996392360637
10.55	-0.06	285.43598918879064
10.56	-0.06	187.23526264063472
10.57	-0.06	126.83169042739503
10.58	-0.06	88.71903679656981
10.59	-0.06	63.9398571108783
10.6	-0.06	47.33646723897363
10.61	-0.06	35.89060043231208
10.62	-0.06	27.79274143411637
10.63	-0.06	21.928498987360364
10.64	-0.06	17.59274475941722
10.65	-0.06	14.32751944733234
10.66	-0.06	11.82798610792876
10.67	-0.06	9.886544521675594
10.68	-0.06	8.358799754398728
10.69	-0.06	7.142368101188361
10.7	-0.06	6.1633676595138365
10.71	-0.06	5.36762650671235
10.72	-0.06	4.7148667976512595
10.73	-0.06	4.174717001383651
10.74	-0.06	3.7240707967554276
10.75	-0.06	3.3450681760252072
10.76	-0.06	3.0238938946156018
10.77	-0.06	2.7496505969052087
10.78	-0.06	2.5137364205306296
10.79	-0.06	2.3093819437204814
10.8	-0.06	2.130959152795143
10.81	-0.06	1.9742358081882767
10.82	-0.06	1.8354598142567333
10.83	-0.06	1.7117503509591758
10.84	-0.06	1.6008716610535043
10.85	-0.06	1.5005135595985197
10.86	-0.06	1.409432267369765
10.87	-0.06	1.3261020583192424
10.88	-0.06	1.2492154605063324
10.89	-0.06	1.1783706607765523
10.9	-0.06	1.1122628741664522
10.91	-0.06	1.0503862711207046
10.92	-0.06	0.992654238422506
10.93	-0.06	0.9378926593270236
10.94	-0.06	0.886159413784243
10.95	-0.06	0.8374588373398583
10.96	-0.06	0.7907359666699197
10.97	-0.06	0.7463682625259312
10.98	-0.06	0.7044311234882847
10.99	-0.06	0.6639566765690657
11.	-0.06	0.6254264394279112
9.	-0.05	0.39766732968965407
9.01	-0.05	0.4254606496892027
9.02	-0.05	0.45585306687431304
9.03	-0.05	0.48915245499411225
9.04	-0.05	0.5257111513429148
9.05	-0.05	0.565933574568896
9.06	-0.05	0.6102853598919253
9.07	-0.05	0.6593043578376948
9.08	-0.05	0.7136139319325077
9.09	-0.05	0.7739391059926058
9.1	-0.05	0.8411262610086474
9.11	-0.05	0.9161672764583297
9.12	-0.05	1.000229266591831
9.13	-0.05	1.0946914000240107
9.14	-0.05	1.2011907402086275
9.15	-0.05	1.3216796460861369
9.16	-0.05	1.4584980841601518
9.17	-0.05	1.614465307525714
9.18	-0.05	1.7929968715713296
9.19	-0.05	1.998255050430954
9.2	-0.05	2.235343641611462
9.21	-0.05	2.510562266206676
9.22	-0.05	2.8317411380080104
9.23	-0.05	3.208685717055295
9.24	-0.05	3.6537729530435077
9.25	-0.05	4.182758933766644
9.26	-0.05	4.81588478657983
9.27	-0.05	5.579408592878589
9.28	-0.05	6.507753909953798
9.29	-0.05	7.646563528129978
9.3	-0.05	9.057102642258645
9.31	-0.05	10.822706940016893
9.32	-0.05	13.058385156630072
9.33	-0.05	15.92538224450282
9.34	-0.05	19.65370813989868
9.35	-0.05	24.577751472507234
9.36	-0.05	31.19392690399953
9.37	-0.05	40.25644229504255
9.38	-0.05	52.94099553616721
9.39	-0.05	71.13349726917855
9.4	-0.05	97.9571495917176
9.41	-0.05	138.7715644200071
9.42	-0.05	203.14530863081802
9.43	-0.05	308.92082448131004
9.44	-0.05	490.9552137026642
9.45	-0.05	820.5984357532719
9.46	-0.05	1449.6050909713383
9.47	-0.05	2702.961374203917
9.48	-0.05	5214.279357116583
9.49	-0.05	9739.76984843979
9.5	-0.05	15218.781557247172
9.51	-0.05	16525.305499152226
9.52	-0.05	11940.160521919468
9.53	-0.05	6706.61067447259
9.54	-0.05	3489.1455862389407
9.55	-0.05	1848.081774054015
9.56	-0.05	1031.0905551325823
9.57	-0.05	610.1442672463228
9.58	-0.05	381.8520265972815
9.59	-0.05	251.35531857981115
9.6	-0.05	173.04220005835415
9.61	-0.05	123.96861587156329
9.62	-0.05	92.03402325340063
9.63	-0.05	70.56309726215657
9.64	-0.05	55.718721737096764
9.65	-0.05	45.212231371102774
9.66	-0.05	37.63301811845306
9.67	-0.05	32.08629021107802
9.68	-0.05	27.990285328320294
9.69	-0.05	24.95907648962018
9.7	-0.05	22.732920245223813
9.71	-0.05	21.135878028956245
9.72	-0.05	20.04958601715988
9.73	-0.05	19.396913086803067
9.74	-0.05	19.13192384032201
9.75	-0.05	19.23409600533452
9.76	-0.05	19.705667491427302
9.77	-0.05	20.571601068355694
9.78	-0.05	21.882128390198186
9.79	-0.05	23.718293632571967
9.8	-0.05	26.201477427737238
9.81	-0.05	29.508695174464375
9.82	-0.05	33.89677083987945
9.83	-0.05	39.74071558495926
9.84	-0.05	47.595594753073954
9.85	-0.05	58.29842323971651
9.86	-0.05	73.14038392522419
9.87	-0.05	94.16662250688681
9.88	-0.05	124.71561086439888
9.89	-0.05	170.42543991943043
9.9	-0.05	241.1871116891467
9.91	-0.05	355.09976782531163
9.92	-0.05	546.8333586511496
9.93	-0.05	886.0242405649964
9.94	-0.05	1518.7292665298899
9.95	-0.05	2758.5711256786167
9.96	-0.05	5251.857902216086
9.97	-0.05	10023.308757218252
9.98	-0.05	17114.2732304817
9.99	-0.05	21705.698680357378
10.	-0.05	18130.389477854984
10.01	-0.05	10953.53904752736
10.02	-0.05	5782.687777304807
10.03	-0.05	3027.101754917115
10.04	-0.05	1655.7439699767683
10.05	-0.05	959.9094259664276
10.06	-0.05	589.6193957466486
10.07	-0.05	381.8394089092759
10.08	-0.05	259.2371254544575
10.09	-0.05	183.56705988104403
10.1	-0.05	134.9995126743959
10.11	-0.05	102.7691058263562
10.12	-0.05	80.7789917682063
10.13	-0.05	65.44390539052566
10.14	-0.05	54.58622763788805
10.15	-0.05	46.84858641348221
10.16	-0.05	41.37059035182646
10.17	-0.05	37.60640068537013
10.18	-0.05	35.2210164579466
10.19	-0.05	34.033558130033846
10.2	-0.05	33.99208594667815
10.21	-0.05	35.17456933045433
10.22	-0.05	37.81914200494932
10.23	-0.05	42.39780191108284
10.24	-0.05	49.76741589357104
10.25	-0.05	61.473150748265944
10.26	-0.05	80.37238142936054
10.27	-0.05	111.96329746320488
10.28	-0.05	167.29846646468977
10.29	-0.05	269.3508063075985
10.3	-0.05	465.3848256545373
10.31	-0.05	838.5303271319352
10.32	-0.05	1446.6575643696965
10.33	-0.05	2023.509080420401
10.34	-0.05	1954.4712570095157
10.35	-0.05	1343.4133182599523
10.36	-0.05	793.3366497028105
10.37	-0.05	472.82144842257884
10.38	-0.05	308.1831470096093
10.39	-0.05	226.6206240920007
10.4	-0.05	189.88744191924354
10.41	-0.05	181.6076162930533
10.42	-0.05	197.90720786901778
10.43	-0.05	244.88059338744048
10.44	-0.05	342.1856492684646
10.45	-0.05	534.4899300501661
10.46	-0.05	910.6276904138704
10.47	-0.05	1593.5336840506675
10.48	-0.05	2544.2783137172696
10.49	-0.05	3225.8393580736492
10.5	-0.05	3052.1962413915267
10.51	-0.05	2182.167573249169
10.52	-0.05	1276.2224037524732
10.53	-0.05	691.3967653401165
10.54	-0.05	379.3022801025027
10.55	-0.05	218.60343768991007
10.56	-0.05	133.35528345283205
10.57	-0.05	85.79537164453055
10.58	-0.05	57.82217691943996
10.59	-0.05	40.543710815072004
10.6	-0.05	29.39841259759602
10.61	-0.05	21.933392042261918
10.62	-0.05	16.76851746616169
10.63	-0.05	13.094062999226367
10.64	-0.05	10.416591945697489
10.65	-0.05	8.424973724354444
10.66	-0.05	6.916839323297419
10.67	-0.05	5.756929501188687
10.68	-0.05	4.8525223266112745
10.69	-0.05	4.138651932773332
10.7	-0.05	3.5689389817530883
10.71	-0.05	3.10954284691582
10.72	-0.05	2.735704187487353
10.73	-0.05	2.428514784850101
10.74	-0.05	2.17418324826917
10.75	-0.05	1.9615036305875175
10.76	-0.05	1.7824201966069486
10.77	-0.05	1.6303439216848963
10.78	-0.05	1.499736245744554
10.79	-0.05	1.3875615339995464
10.8	-0.05	1.2889755544850112
10.81	-0.05	1.2031761406879213
10.82	-0.05	1.12679229748155
10.83	-0.05	1.0580640221644277
10.84	-0.05	0.997446861197328
10.85	-0.05	0.9406311340237005
10.86	-0.05	0.8897667834448791
10.87	-0.05	0.8430180724374767
10.88	-0.05	0.7977295084978866
10.89	-0.05	0.7577474675081569
10.9	-0.05	0.7186794900863234
10.91	-0.05	0.680788494043151
10.92	-0.05	0.6474385797396479
10.93	-0.05	0.6130389962114127
10.94	-0.05	0.5801703575384941
10.95	-0.05	0.5511110807021695
10.96	-0.05	0.5201085487941519
10.97	-0.05	0.490846497542397
10.98	-0.05	0.46500851403108506
10.99	-0.05	0.43705118431316425
11.	-0.05	0.41064062574587534
9.	-0.04	0.17727728432709672
9.01	-0.04	0.1896922121075358
9.02	-0.04	0.2032711199376301
9.03	-0.04	0.21815232171847687
9.04	-0.04	0.23449418178551257
9.05	-0.04	0.2524785650959257
9.06	-0.04	0.27231497811517913
9.07	-0.04	0.29424555884409864
9.08	-0.04	0.3185511155887032
9.09	-0.04	0.3455584672328646
9.1	-0.04	0.37564940682405434
9.11	-0.04	0.40927170051804734
9.12	-0.04	0.44695265259648853
9.13	-0.04	0.4893159243647832
9.14	-0.04	0.5371025041452314
9.15	-0.04	0.5911970067589143
9.16	-0.04	0.65266086133388
9.17	-0.04	0.7227744651830262
9.18	-0.04	0.8030910952725383
9.19	-0.04	0.8955063594401358
9.2	-0.04	1.0023483574403866
9.21	-0.04	1.1264956859175907
9.22	-0.04	1.271533230216525
9.23	-0.04	1.4419597482527589
9.24	-0.04	1.6434671974461021
9.25	-0.04	1.8833205696353328
9.26	-0.04	2.1708802431269745
9.27	-0.04	2.518329053801716
9.28	-0.04	2.941697557611615
9.29	-0.04	3.462330200264804
9.3	-0.04	4.109014070207052
9.31	-0.04	4.921121018273794
9.32	-0.04	5.9533295478434525
9.33	-0.04	7.282861377995337
9.34	-0.04	9.020813395952466
9.35	-0.04	11.33032917777053
9.36	-0.04	14.456514852437612
9.37	-0.04	18.77715320988646
9.38	-0.04	24.8915399754059
9.39	-0.04	33.78194889831649
9.4	-0.04	47.119634202883475
9.41	-0.04	67.8730734171335
9.42	-0.04	101.58496302227927
9.43	-0.04	159.22791354583447
9.44	-0.04	264.0739713673964
9.45	-0.04	469.66563872054763
9.46	-0.04	911.448326613822
9.47	-0.04	1969.770528050557
9.48	-0.04	4812.123239913015
9.49	-0.04	12868.569697296449
9.5	-0.04	30133.428175796376
9.51	-0.04	36016.784797357876
9.52	-0.04	18548.96940139372
9.53	-0.04	6987.629804411175
9.54	-0.04	2743.898539643164
9.55	-0.04	1217.5488678356112
9.56	-0.04	607.529973074712
9.57	-0.04	334.2531530926901
9.58	-0.04	199.1113725116742
9.59	-0.04	126.5948490637364
9.6	-0.04	84.98497945365072
9.61	-0.04	59.75121981227602
9.62	-0.04	43.72835884692569
9.63	-0.04	33.15569682227038
9.64	-0.04	25.951814184750877
9.65	-0.04	20.91120150858244
9.66	-0.04	17.307904299308774
9.67	-0.04	14.689910886136325
9.68	-0.04	12.76772271550276
9.69	-0.04	11.351622024045849
9.7	-0.04	10.315176201709303
9.71	-0.04	9.573417678733174
9.72	-0.04	9.069529727887415
9.73	-0.04	8.766645384129168
9.74	-0.04	8.642853760386558
9.75	-0.04	8.688338988530727
9.76	-0.04	8.904068421338527
9.77	-0.04	9.301765676865477
9.78	-0.04	9.905147285963903
9.79	-0.04	10.752636244565576
9.8	-0.04	11.902054839796662
9.81	-0.04	13.438225299479422
9.82	-0.04	15.485104743160704
9.83	-0.04	18.22529630834787
9.84	-0.04	21.931987999494755
9.85	-0.04	27.022541882431423
9.86	-0.04	34.15113269641628
9.87	-0.04	44.374526781506916
9.88	-0.04	59.46073097301671
9.89	-0.04	82.49025226471633
9.9	-0.04	119.08980006205704
9.91	-0.04	180.1197358532028
9.92	-0.04	287.9474771153434
9.93	-0.04	492.3079255519136
9.94	-0.04	914.2000746343958
9.95	-0.04	1879.6665829721119
9.96	-0.04	4360.625056439646
9.97	-0.04	11356.603906449156
9.98	-0.04	29318.457225544716
9.99	-0.04	48390.911708932406
10.	-0.04	32907.336900913026
10.01	-0.04	13119.21605780032
10.02	-0.04	4981.725986639174
10.03	-0.04	2110.2392328072615
10.04	-0.04	1010.9700590694948
10.05	-0.04	538.2516084852117
10.06	-0.04	312.3467574158536
10.07	-0.04	194.46499289802742
10.08	-0.04	128.35465278914722
10.09	-0.04	89.0213512289483
10.1	-0.04	64.45316740393504
10.11	-0.04	48.481597127752075
10.12	-0.04	37.756304418597836
10.13	-0.04	30.369485197220214
10.14	-0.04	25.19118101962934
10.15	-0.04	21.530996493764658
10.16	-0.04	18.95833593175352
10.17	-0.04	17.203756659251532
10.18	-0.04	16.10417160556082
10.19	-0.04	15.573563943042757
10.2	-0.04	15.590587451822964
10.21	-0.04	16.20033085666859
10.22	-0.04	17.532661143991692
10.23	-0.04	19.84678084363079
10.24	-0.04	23.62590138866314
10.25	-0.04	29.779332974789536
10.26	-0.04	40.0957372313703
10.27	-0.04	58.335219465721565
10.28	-0.04	93.09931545031324
10.29	-0.04	166.13934808873105
10.3	-0.04	338.69255240162425
10.31	-0.04	796.4117899275782
10.32	-0.04	2023.6761909864422
10.33	-0.04	4033.7436067184753
10.34	-0.04	3675.0013803627576
10.35	-0.04	1695.543665929737
10.36	-0.04	691.6002135040507
10.37	-0.04	322.9721415155467
10.38	-0.04	181.6061142788413
10.39	-0.04	122.548439667733
10.4	-0.04	98.17731289583926
10.41	-0.04	92.55153167782835
10.42	-0.04	102.07735818356863
10.43	-0.04	131.41924776674603
10.44	-0.04	197.8927071590623
10.45	-0.04	350.75535817027594
10.46	-0.04	735.0936282784448
10.47	-0.04	1762.841488083408
10.48	-0.04	4009.7130594728796
10.49	-0.04	5972.37502587131
10.5	-0.04	5480.872805356153
10.51	-0.04	3148.0077504543588
10.52	-0.04	1307.6965179321219
10.53	-0.04	536.2316141049856
10.54	-0.04	245.8006986551038
10.55	-0.04	126.76172765361004
10.56	-0.04	72.09073436699249
10.57	-0.04	44.299550692003976
10.58	-0.04	28.93639962684692
10.59	-0.04	19.842867354984296
10.6	-0.04	14.151365713933375
10.61	-0.04	10.421705989372779
10.62	-0.04	7.88407142832232
10.63	-0.04	6.1025645948654095
10.64	-0.04	4.818912800553919
10.65	-0.04	3.8741040608770274
10.66	-0.04	3.165664654317352
10.67	-0.04	2.626371789073114
10.68	-0.04	2.210318313804645
10.69	-0.04	1.8853235497345653
10.7	-0.04	1.6293342847905616
10.71	-0.04	1.4246752037056463
10.72	-0.04	1.261188948941813
10.73	-0.04	1.1272167531240516
10.74	-0.04	1.0190349667287928
10.75	-0.04	0.9286639658089184
10.76	-0.04	0.8533980716126288
10.77	-0.04	0.7920168564749672
10.78	-0.04	0.7355140885432192
10.79	-0.04	0.693834673563104
10.8	-0.04	0.6497862713438277
10.81	-0.04	0.6174657297170262
10.82	-0.04	0.58725832143508
10.83	-0.04	0.5545247733596823
10.84	-0.04	0.5367550944212386
10.85	-0.04	0.5064261824121365
10.86	-0.04	0.4864596802651122
10.87	-0.04	0.4709963255744971
10.88	-0.04	0.44137580863152237
10.89	-0.04	0.4309548141813642
10.9	-0.04	0.4116645829880204
10.91	-0.04	0.38555679555141853
10.92	-0.04	0.37958591043066503
10.93	-0.04	0.35649130440746657
10.94	-0.04	0.3340907524265857
10.95	-0.04	0.3293277352025262
10.96	-0.04	0.3047453912612923
10.97	-0.04	0.28459270085967653
10.98	-0.04	0.27996403733828634
10.99	-0.04	0.25637094191302706
11.	-0.04	0.23695717746883313
9.	-0.038	0.14366081949959264
9.01	-0.038	0.1537246186569325
9.02	-0.038	0.1647323344235548
9.03	-0.038	0.17679618475572667
9.04	-0.038	0.1900446643566277
9.05	-0.038	0.2046253473602363
9.06	-0.038	0.2207082515158947
9.07	-0.038	0.23848989278905508
9.08	-0.038	0.2581981928165909
9.09	-0.038	0.2800984449597614
9.1	-0.038	0.30450060096372566
9.11	-0.038	0.33176821378229593
9.12	-0.038	0.3623294688804242
9.13	-0.038	0.3966908644518536
9.14	-0.038	0.43545427184104996
9.15	-0.038	0.4793383369531883
9.16	-0.038	0.5292054940763048
9.17	-0.038	0.58609628742302
9.18	-0.038	0.6512732790474516
9.19	-0.038	0.7262776318303079
9.2	-0.038	0.8130025917561382
9.21	-0.038	0.9137897015716339
9.22	-0.038	1.0315558789246242
9.23	-0.038	1.1699628224475835
9.24	-0.038	1.3336450877083827
9.25	-0.038	1.5285204132261454
9.26	-0.038	1.762216764267326
9.27	-0.038	2.0446671803080636
9.28	-0.038	2.388949279045772
9.29	-0.038	2.81248690378079
9.3	-0.038	3.3387966596437115
9.31	-0.038	4.00006898030503
9.32	-0.038	4.841052260342548
9.33	-0.038	5.925015043915437
9.34	-0.038	7.343099812169732
9.35	-0.038	9.229355241174941
9.36	-0.038	11.785548124379972
9.37	-0.038	15.323355929466153
9.38	-0.038	20.33855435049009
9.39	-0.038	27.646481973800224
9.4	-0.038	38.640252223089526
9.41	-0.038	55.807777903623204
9.42	-0.038	83.82763961344563
9.43	-0.038	132.05105301193058
9.44	-0.038	220.57775323192564
9.45	-0.038	396.55499437555073
9.46	-0.038	782.8193863175385
9.47	-0.038	1741.2312344677223
9.48	-0.038	4479.948364616376
9.49	-0.038	13171.683249375097
9.5	-0.038	35376.76730194472
9.51	-0.038	43944.64304106574
9.52	-0.038	19971.119031276932
9.53	-0.038	6701.941699369765
9.54	-0.038	2464.617553024727
9.55	-0.038	1055.0849645306955
9.56	-0.038	515.650039637458
9.57	-0.038	280.08890560987015
9.58	-0.038	165.453133115847
9.59	-0.038	104.59163805891077
9.6	-0.038	69.92645705308236
9.61	-0.038	49.01561607102233
9.62	-0.038	35.78984410448001
9.63	-0.038	27.088819379861185
9.64	-0.038	21.17384246237821
9.65	-0.038	17.042537310646953
9.66	-0.038	14.093462875359146
9.67	-0.038	11.953218042188544
9.68	-0.038	10.383209308246142
9.69	-0.038	9.22737401316125
9.7	-0.038	8.381866983009795
9.71	-0.038	7.776985287467818
9.72	-0.038	7.366163200965822
9.73	-0.038	7.119205333000402
9.74	-0.038	7.0181717050008885
9.75	-0.038	7.055022190972789
9.76	-0.038	7.230536615202713
9.77	-0.038	7.554291410337621
9.78	-0.038	8.045675059349282
9.79	-0.038	8.73611860895402
9.8	-0.038	9.672957028053316
9.81	-0.038	10.92569110367183
9.82	-0.038	12.59600081346901
9.83	-0.038	14.833876554721167
9.84	-0.038	17.86408746673664
9.85	-0.038	22.03071843625632
9.86	-0.038	27.87442725011419
9.87	-0.038	36.27128610421819
9.88	-0.038	48.69264504061782
9.89	-0.038	67.71473910756801
9.9	-0.038	98.07334622228838
9.91	-0.038	148.98739584472466
9.92	-0.038	239.667291819862
9.93	-0.038	413.54735666484544
9.94	-0.038	778.9660602340242
9.95	-0.038	1639.6025009791601
9.96	-0.038	3963.5913387608084
9.97	-0.038	11135.03576379272
9.98	-0.038	32643.503504740325
9.99	-0.038	59634.60513655523
10.	-0.038	37407.116142090876
10.01	-0.038	13060.039468038987
10.02	-0.038	4565.715351686506
10.03	-0.038	1849.0702241888139
10.04	-0.038	863.6799129582256
10.05	-0.038	452.86525014994317
10.06	-0.038	260.24099756023105
10.07	-0.038	160.96104661811074
10.08	-0.038	105.75076012598706
10.09	-0.038	73.0985829157789
10.1	-0.038	52.792632129058845
10.11	-0.038	39.63519232717938
10.12	-0.038	30.82184975389082
10.13	-0.038	24.763733804460546
10.14	-0.038	20.523486517935893
10.15	-0.038	17.530172094851146
10.16	-0.038	15.428594607231197
10.17	-0.038	13.996964598068919
10.18	-0.038	13.101325840443234
10.19	-0.038	12.671285191266545
10.2	-0.038	12.689813308821043
10.21	-0.038	13.194870321181241
10.22	-0.038	14.294968533727637
10.23	-0.038	16.206986320948005
10.24	-0.038	19.336983155422477
10.25	-0.038	24.454345460733315
10.26	-0.038	33.08768478714824
10.27	-0.038	48.49726366884969
10.28	-0.038	78.30361568010119
10.29	-0.038	142.4365248716221
10.3	-0.038	300.2386178917743
10.31	-0.038	750.7849955541144
10.32	-0.038	2130.2874811202873
10.33	-0.038	4833.4480998354275
10.34	-0.038	4305.209398023837
10.35	-0.038	1731.3046371073883
10.36	-0.038	639.253176019758
10.37	-0.038	282.7410543035297
10.38	-0.038	154.39136077201073
10.39	-0.038	102.5337586679444
10.4	-0.038	81.48395412285346
10.41	-0.038	76.61791473237665
10.42	-0.038	84.67940997069516
10.43	-0.038	109.78869008133825
10.44	-0.038	167.6044564716591
10.45	-0.038	304.52994683968717
10.46	-0.038	668.0352727644989
10.47	-0.038	1742.0057182584742
10.48	-0.038	4448.351080420215
10.49	-0.038	6917.333350214555
10.5	-0.038	6302.543036834588
10.51	-0.038	3386.713420166501
10.52	-0.038	1263.8610572987793
10.53	-0.038	482.446224724642
10.54	-0.038	212.7515043740548
10.55	-0.038	107.4095967151279
10.56	-0.038	60.333006785114534
10.57	-0.038	36.79191247055064
10.58	-0.038	23.91223239919964
10.59	-0.038	16.34034391447401
10.6	-0.038	11.622939841445511
10.61	-0.038	8.541067193579265
10.62	-0.038	6.449485361780817
10.63	-0.038	4.984015544570707
10.64	-0.038	3.9298616135621893
10.65	-0.038	3.1556502534112303
10.66	-0.038	2.576225468774833
10.67	-0.038	2.1362509159494585
10.68	-0.038	1.7977832008005843
10.69	-0.038	1.5340333624036235
10.7	-0.038	1.3273235931875105
10.71	-0.038	1.162112237352817
10.72	-0.038	1.0314509052191867
10.73	-0.038	0.9238547640534854
10.74	-0.038	0.8382936802755337
10.75	-0.038	0.7665625448596098
10.76	-0.038	0.7067556895885445
10.77	-0.038	0.6599985264785783
10.78	-0.038	0.6133585456751697
10.79	-0.038	0.5840845684506334
10.8	-0.038	0.546692118554051
10.81	-0.038	0.5232822374831514
10.82	-0.038	0.5006646016774133
10.83	-0.038	0.4714506292164863
10.84	-0.038	0.463130510184241
10.85	-0.038	0.43444678509921736
10.86	-0.038	0.4197097933989622
10.87	-0.038	0.41119785113034385
10.88	-0.038	0.3805838670908731
10.89	-0.038	0.3775391843701261
10.9	-0.038	0.3612498220688697
10.91	-0.038	0.3343564566819621
10.92	-0.038	0.33648844140791
10.93	-0.038	0.3134010624359288
10.94	-0.038	0.2910938738598885
10.95	-0.038	0.29405663715528524
10.96	-0.038	0.2680667394512516
10.97	-0.038	0.2484141393777902
10.98	-0.038	0.25072728669038125
10.99	-0.038	0.2255498059491135
11.	-0.038	0.2064062142275285
9.	-0.036	0.11355663192724133
9.01	-0.036	0.12151373036957756
9.02	-0.036	0.13021741309337803
9.03	-0.036	0.13975647624119641
9.04	-0.036	0.15023260203016928
9.05	-0.036	0.16176257891292295
9.06	-0.036	0.1744809668365894
9.07	-0.036	0.18854330986936482
9.08	-0.036	0.20413002508110387
9.09	-0.036	0.22145113095580055
9.1	-0.036	0.24075202330907247
9.11	-0.036	0.2623205651234264
9.12	-0.036	0.28649583361150943
9.13	-0.036	0.31367896967748604
9.14	-0.036	0.3443467108170763
9.15	-0.036	0.3790683710645023
9.16	-0.036	0.4185272788053225
9.17	-0.036	0.46354802073731144
9.18	-0.036	0.5151313048764042
9.19	-0.036	0.5744989009679435
9.2	-0.036	0.6431520219470812
9.21	-0.036	0.7229477926431416
9.22	-0.036	0.8162002884862887
9.23	-0.036	0.9258152868860313
9.24	-0.036	1.0554717731503427
9.25	-0.036	1.2098690328182524
9.26	-0.036	1.3950668791773586
9.27	-0.036	1.618959883078926
9.28	-0.036	1.8919471457520152
9.29	-0.036	2.22789179802098
9.3	-0.036	2.6455169083077315
9.31	-0.036	3.170470615591451
9.32	-0.036	3.8384377157301035
9.33	-0.036	4.6999228393304335
9.34	-0.036	5.827767091474592
9.35	-0.036	7.329251587335305
9.36	-0.036	9.366121783161795
9.37	-0.036	12.188733699419757
9.38	-0.036	16.196296516425885
9.39	-0.036	22.047331292593658
9.4	-0.036	30.87131175351388
9.41	-0.036	44.695238909257895
9.42	-0.036	67.35557315962289
9.43	-0.036	106.58738132119029
9.44	-0.036	179.2200024493248
9.45	-0.036	325.43516296545806
9.46	-0.036	652.8124302984918
9.47	-0.036	1492.8057760232198
9.48	-0.036	4044.9663267292967
9.49	-0.036	13172.589024066707
9.5	-0.036	41834.25454122127
9.51	-0.036	54739.11815562994
9.52	-0.036	21184.4291556939
9.53	-0.036	6242.095538935163
9.54	-0.036	2146.456322917013
9.55	-0.036	887.3700571577257
9.56	-0.036	425.25051325869634
9.57	-0.036	228.24640340040202
9.58	-0.036	133.79130623785946
9.59	-0.036	84.13249493161076
9.6	-0.036	56.03836998325261
9.61	-0.036	39.173074614586646
9.62	-0.036	28.544044635558414
9.63	-0.036	21.570219952140462
9.64	-0.036	16.839246747010403
9.65	-0.036	13.5402746430148
9.66	-0.036	11.18836980100834
9.67	-0.036	9.483247877122745
9.68	-0.036	8.23343758715705
9.69	-0.036	7.313911410852393
9.7	-0.036	6.641589391062293
9.71	-0.036	6.160767675193276
9.72	-0.036	5.834264141258945
9.73	-0.036	5.6379824849636915
9.74	-0.036	5.557610581942814
9.75	-0.036	5.586731947791172
9.76	-0.036	5.7259600329818525
9.77	-0.036	5.982918691132435
9.78	-0.036	6.373054360349305
9.79	-0.036	6.921421776763046
9.8	-0.036	7.665778117280835
9.81	-0.036	8.661606409897239
9.82	-0.036	9.990159853004576
9.83	-0.036	11.771443530009037
9.84	-0.036	14.185559968122194
9.85	-0.036	17.508718156186827
9.86	-0.036	22.175891653559077
9.87	-0.036	28.893853426449112
9.88	-0.036	38.853742375475136
9.89	-0.036	54.150421119622436
9.9	-0.036	78.65708368500529
9.91	-0.036	119.97194138643707
9.92	-0.036	194.0976086441274
9.93	-0.036	337.7718632886376
9.94	-0.036	644.7571086038192
9.95	-0.036	1387.7105745964882
9.96	-0.036	3493.0716600263954
9.97	-0.036	10618.979992061748
9.98	-0.036	36075.32030843432
9.99	-0.036	75330.39656410446
10.	-0.036	42431.36285771001
10.01	-0.036	12662.919071853445
10.02	-0.036	4057.335803129766
10.03	-0.036	1571.842442779508
10.04	-0.036	716.6422816250729
10.05	-0.036	370.4362794527173
10.06	-0.036	210.95777836253842
10.07	-0.036	129.69332450528867
10.08	-0.036	84.84936766395586
10.09	-0.036	58.47221433063958
10.1	-0.036	42.13370654616869
10.11	-0.036	31.57846134938025
10.12	-0.036	24.52422326639787
10.13	-0.036	19.68385360746198
10.14	-0.036	16.30069553615182
10.15	-0.036	13.915168426187071
10.16	-0.036	12.241999201033025
10.17	-0.036	11.103399451996303
10.18	-0.036	10.392195307308683
10.19	-0.036	10.05225399433444
10.2	-0.036	10.070313955083167
10.21	-0.036	10.477414711860872
10.22	-0.036	11.361711708942483
10.23	-0.036	12.89962613454965
10.24	-0.036	15.42277047920023
10.25	-0.036	19.563398963383037
10.26	-0.036	26.58912788479022
10.27	-0.036	39.23949567719341
10.28	-0.036	64.04579465891925
10.29	-0.036	118.62997231189571
10.3	-0.036	258.30580587641407
10.31	-0.036	687.7187391278196
10.32	-0.036	2206.834322422825
10.33	-0.036	5905.222398614284
10.34	-0.036	5103.0849650188575
10.35	-0.036	1731.871594679496
10.36	-0.036	573.857665318238
10.37	-0.036	240.3272542510697
10.38	-0.036	127.57001366987299
10.39	-0.036	83.45259038484859
10.4	-0.036	65.82243650767477
10.41	-0.036	61.743814795609524
10.42	-0.036	68.3715917220699
10.43	-0.036	89.22732645986612
10.44	-0.036	137.9871908665897
10.45	-0.036	256.77535979589254
10.46	-0.036	589.7121591835281
10.47	-0.036	1684.6431874451432
10.48	-0.036	4958.691697063736
10.49	-0.036	8080.953092060723
10.5	-0.036	7321.267887923802
10.51	-0.036	3632.945834177204
10.52	-0.036	1192.4857469557787
10.53	-0.036	421.48630983065203
10.54	-0.036	178.84307420843055
10.55	-0.036	88.48043240632549
10.56	-0.036	49.134650546161154
10.57	-0.036	29.756755401504186
10.58	-0.036	19.25375886765641
10.59	-0.036	13.11646948493313
10.6	-0.036	9.308065832601045
10.61	-0.036	6.8258528490593955
10.62	-0.036	5.145201189179092
10.63	-0.036	3.969645082754808
10.64	-0.036	3.1251516766897525
10.65	-0.036	2.5064755196671893
10.66	-0.036	2.0442764933082382
10.67	-0.036	1.694346036365782
10.68	-0.036	1.426070605718143
10.69	-0.036	1.2175147406370703
10.7	-0.036	1.0552688927978005
10.71	-0.036	0.9253185636749742
10.72	-0.036	0.8242706051285611
10.73	-0.036	0.7400496392515781
10.74	-0.036	0.674810768765336
10.75	-0.036	0.6197357633152668
10.76	-0.036	0.5733387465023707
10.77	-0.036	0.5403772680883278
10.78	-0.036	0.5013451070468286
10.79	-0.036	0.48452057160876083
10.8	-0.036	0.45175580008748556
10.81	-0.036	0.4368304940800016
10.82	-0.036	0.4215296371101942
10.83	-0.036	0.39387430920974537
10.84	-0.036	0.39632179906096465
10.85	-0.036	0.3671757135018849
10.86	-0.036	0.3574111031770268
10.87	-0.036	0.35691927661562506
10.88	-0.036	0.32276555189662076
10.89	-0.036	0.32836920489603
10.9	-0.036	0.3147392021419769
10.91	-0.036	0.28522364356195773
10.92	-0.036	0.2975030466440913
10.93	-0.036	0.2729762340169038
10.94	-0.036	0.24968455223714628
10.95	-0.036	0.26255728208934104
10.96	-0.036	0.23332428320268958
10.97	-0.036	0.213516779983944
10.98	-0.036	0.22477740410480734
10.99	-0.036	0.19631578017557866
11.	-0.036	0.1769112425010738
9.	-0.034	0.08697346588398494
9.01	-0.034	0.0930693077224385
9.02	-0.034	0.0997372764327845
9.03	-0.034	0.10704544459640873
9.04	-0.034	0.11507176791370169
9.05	-0.034	0.12390578887159016
9.06	-0.034	0.13365068216734097
9.07	-0.034	0.14442572046684846
9.08	-0.034	0.15636925954242928
9.09	-0.034	0.16964236828500603
9.1	-0.034	0.18443326346712965
9.11	-0.034	0.200962754097693
9.12	-0.034	0.21949095938936813
9.13	-0.034	0.24032564277117924
9.14	-0.034	0.2638326089999152
9.15	-0.034	0.29044875204447146
9.16	-0.034	0.3206985318889784
9.17	-0.034	0.3552149185005431
9.18	-0.034	0.39476619944432034
9.19	-0.034	0.4402905455102878
9.2	-0.034	0.4929409273223782
9.21	-0.034	0.5541439661251663
9.22	-0.034	0.6256777206616069
9.23	-0.034	0.7097754679994506
9.24	-0.034	0.8092655519429149
9.25	-0.034	0.9277618540513656
9.26	-0.034	1.0699261943841567
9.27	-0.034	1.2418342945449887
9.28	-0.034	1.4514929792247948
9.29	-0.034	1.7095816526731558
9.3	-0.034	2.030531924141687
9.31	-0.034	2.4341263526749986
9.32	-0.034	2.947909957815442
9.33	-0.034	3.610901932018019
9.34	-0.034	4.479437116505797
9.35	-0.034	5.636588454309328
9.36	-0.034	7.207787754482626
9.37	-0.034	9.38752846000566
9.38	-0.034	12.48661696968608
9.39	-0.034	17.01912962119389
9.4	-0.034	23.869789523834537
9.41	-0.034	34.63329946037149
9.42	-0.034	52.34530111697989
9.43	-0.034	83.17403321982684
9.44	-0.034	140.6869882097981
9.45	-0.034	257.7994615410106
9.46	-0.034	524.8450706516305
9.47	-0.034	1231.8854080944548
9.48	-0.034	3511.7195151902324
9.49	-0.034	12743.890958220125
9.5	-0.034	49701.94623114128
9.51	-0.034	69901.23364705613
9.52	-0.034	21935.541551704773
9.53	-0.034	5593.915277781008
9.54	-0.034	1798.3094918892596
9.55	-0.034	719.1142258239056
9.56	-0.034	338.3920532968029
9.57	-0.034	179.65544381646404
9.58	-0.034	104.57420505036019
9.59	-0.034	65.44883978925552
9.6	-0.034	43.44788102573429
9.61	-0.034	30.297467011316424
9.62	-0.034	22.03604721547401
9.63	-0.034	16.62866180292888
9.64	-0.034	12.967129480300025
9.65	-0.034	10.417580830214948
9.66	-0.034	8.602026126454023
9.67	-0.034	7.286944613288684
9.68	-0.034	6.3237127047890604
9.69	-0.034	5.615427840483475
9.7	-0.034	5.097777243755024
9.71	-0.034	4.727681995922035
9.72	-0.034	4.476408556056948
9.73	-0.034	4.325345623344323
9.74	-0.034	4.263441808646828
9.75	-0.034	4.285740982966124
9.76	-0.034	4.392710948563574
9.77	-0.034	4.590227735610824
9.78	-0.034	4.890204167028827
9.79	-0.034	5.311973009409147
9.8	-0.034	5.8846855051637945
9.81	-0.034	6.651209348936473
9.82	-0.034	7.674378608210748
9.83	-0.034	9.04709521032186
9.84	-0.034	10.908969624183047
9.85	-0.034	13.474456428343245
9.86	-0.034	17.08194671823236
9.87	-0.034	22.28262952531859
9.88	-0.034	30.00830132107557
9.89	-0.034	41.90418575299343
9.9	-0.034	61.02782535597754
9.91	-0.034	93.41881381467925
9.92	-0.034	151.9189893882278
9.93	-0.034	266.41710198224973
9.94	-0.034	514.7970962235671
9.95	-0.034	1131.2909625464824
9.96	-0.034	2960.580102094122
9.97	-0.034	9755.663819722908
9.98	-0.034	39268.3418804238
9.99	-0.034	98175.65946082579
10.	-0.034	47734.153957507624
10.01	-0.034	11842.0558883987
10.02	-0.034	3467.153800710462
10.03	-0.034	1286.7001080321495
10.04	-0.034	573.5010708206177
10.05	-0.034	292.57852584002495
10.06	-0.034	165.25608238880892
10.07	-0.034	101.04448261182749
10.08	-0.034	65.85650562284854
10.09	-0.034	45.259966156587495
10.1	-0.034	32.54735408729366
10.11	-0.034	24.356333369218937
10.12	-0.034	18.893217457222086
10.13	-0.034	15.150514377178787
10.14	-0.034	12.537827198478805
10.15	-0.034	10.69745100409346
10.16	-0.034	9.407794057456972
10.17	-0.034	8.530989243704552
10.18	-0.034	7.984069568596048
10.19	-0.034	7.723708561136713
10.2	-0.034	7.739889368699233
10.21	-0.034	8.05710172480679
10.22	-0.034	8.744516142082125
10.23	-0.034	9.940726582801869
10.24	-0.034	11.907161716151823
10.25	-0.034	15.145047412281945
10.26	-0.034	20.66750235236641
10.27	-0.034	30.690174699106738
10.28	-0.034	50.59056718952231
10.29	-0.034	95.29581894496283
10.3	-0.034	214.00805478236333
10.31	-0.034	606.583404444537
10.32	-0.034	2228.4379443191606
10.33	-0.034	7377.058003319525
10.34	-0.034	6113.936370350706
10.35	-0.034	1680.533217342548
10.36	-0.034	495.9914023483821
10.37	-0.034	196.84246004535675
10.38	-0.034	101.72735207848149
10.39	-0.034	65.62245371551256
10.4	-0.034	51.402384721440505
10.41	-0.034	48.11183047944149
10.42	-0.034	53.36956303182791
10.43	-0.034	70.06767848344252
10.44	-0.034	109.66047775040337
10.45	-0.034	208.7169040772086
10.46	-0.034	501.48570582425816
10.47	-0.034	1580.065040109021
10.48	-0.034	5552.363313067472
10.49	-0.034	9518.557298419813
10.5	-0.034	8613.849654685766
10.51	-0.034	3874.083971165772
10.52	-0.034	1088.8606203341599
10.53	-0.034	354.70581571954847
10.54	-0.034	144.95294122219278
10.55	-0.034	70.37407522193342
10.56	-0.034	38.67957457387987
10.57	-0.034	23.283954500487095
10.58	-0.034	15.007789795328506
10.59	-0.034	10.197364399956662
10.6	-0.034	7.222231296597893
10.61	-0.034	5.285416226250443
10.62	-0.034	3.977263228312719
10.63	-0.034	3.0635341667058023
10.64	-0.034	2.4075306534256393
10.65	-0.034	1.9285596591450214
10.66	-0.034	1.571241489743257
10.67	-0.034	1.3017123419971501
10.68	-0.034	1.095982093333083
10.69	-0.034	0.9363640654986435
10.7	-0.034	0.8136592004058718
10.71	-0.034	0.7146340974540182
10.72	-0.034	0.6399571968363106
10.73	-0.034	0.5760060931716467
10.74	-0.034	0.5287372568855467
10.75	-0.034	0.4883741601804181
10.76	-0.034	0.45312469546846434
10.77	-0.034	0.4334703989567159
10.78	-0.034	0.3993346808538496
10.79	-0.034	0.3954997088871721
10.8	-0.034	0.36484984549472244
10.81	-0.034	0.3580701889380013
10.82	-0.034	0.35008993431918284
10.83	-0.034	0.3215050338818011
10.84	-0.034	0.33687148556740637
10.85	-0.034	0.3043858919992838
10.86	-0.034	0.2993432151034478
10.87	-0.034	0.3087213869146997
10.88	-0.034	0.26758193597323393
10.89	-0.034	0.2835892358328454
10.9	-0.034	0.2722613462653003
10.91	-0.034	0.23781767207820856
10.92	-0.034	0.26315538365064106
10.93	-0.034	0.2350753929750359
10.94	-0.034	0.20954862953008835
10.95	-0.034	0.23551181164680096
10.96	-0.034	0.20030054387806207
10.97	-0.034	0.1796340339846826
10.98	-0.034	0.20276171673486704
10.99	-0.034	0.16846795562948416
11.	-0.034	0.1482694113076581
9.	-0.032	0.06391904966566848
9.01	-0.032	0.06839997775651815
9.02	-0.032	0.07330157751497715
9.03	-0.032	0.07867391758465735
9.04	-0.032	0.0845743386593897
9.05	-0.032	0.09106870761860657
9.06	-0.032	0.09823292337339522
9.07	-0.032	0.10615473233187692
9.08	-0.032	0.11493592648570498
9.09	-0.032	0.124695016628089
9.1	-0.032	0.13557049857714076
9.11	-0.032	0.14772486345505803
9.12	-0.032	0.1613495467484709
9.13	-0.032	0.1766710687554986
9.14	-0.032	0.19395869627079879
9.15	-0.032	0.21353405921184565
9.16	-0.032	0.23578329659719144
9.17	-0.032	0.26117249848933566
9.18	-0.032	0.29026747532148867
9.19	-0.032	0.3237592541890884
9.2	-0.032	0.3624972184747244
9.21	-0.032	0.40753253999336686
9.22	-0.032	0.4601756032552727
9.23	-0.032	0.5220726444236978
9.24	-0.032	0.5953090627872941
9.25	-0.032	0.6825501861413228
9.26	-0.032	0.7872352825257066
9.27	-0.032	0.9138482796243318
9.28	-0.032	1.0683005791141162
9.29	-0.032	1.2584802227733969
9.3	-0.032	1.495052085647851
9.31	-0.032	1.792643810620947
9.32	-0.032	2.1716363481139354
9.33	-0.032	2.6609229244243853
9.34	-0.032	3.3022566592191587
9.35	-0.032	4.157273946361215
9.36	-0.032	5.319158772841832
9.37	-0.032	6.932624858824591
9.38	-0.032	9.229366458733697
9.39	-0.032	12.593507191859468
9.4	-0.032	17.688080742069076
9.41	-0.032	25.71275811048928
9.42	-0.032	38.96270480952119
9.43	-0.032	62.133452609881274
9.44	-0.032	105.65265862370453
9.45	-0.032	195.1777275777847
9.46	-0.032	402.69221335154174
9.47	-0.032	968.112336397335
9.48	-0.032	2896.750278245918
9.49	-0.032	11757.43547523439
9.5	-0.032	58967.106477998284
9.51	-0.032	91979.09738411804
9.52	-0.032	21856.64488310055
9.53	-0.032	4762.268241597135
9.54	-0.032	1433.4856164961955
9.55	-0.032	555.7632476552621
9.56	-0.032	257.23429572538674
9.57	-0.032	135.2411894501153
9.58	-0.032	78.23412492359448
9.59	-0.032	48.75928233375762
9.6	-0.032	32.27341429465736
9.61	-0.032	22.456883489817503
9.62	-0.032	16.307091434846505
9.63	-0.032	12.290298858123085
9.64	-0.032	9.574779742469634
9.65	-0.032	7.686329057065324
9.66	-0.032	6.342883369082681
9.67	-0.032	5.370535601667497
9.68	-0.032	4.658782369734765
9.69	-0.032	4.135669880221283
9.7	-0.032	3.753494012965544
9.71	-0.032	3.480327855931186
9.72	-0.032	3.2948900685252176
9.73	-0.032	3.18340260635771
9.74	-0.032	3.13768593405551
9.75	-0.032	3.154070878424923
9.76	-0.032	3.232899916031153
9.77	-0.032	3.378515151034037
9.78	-0.032	3.5997244534863624
9.79	-0.032	3.910827930482514
9.8	-0.032	4.333399173013352
9.81	-0.032	4.8991825705565315
9.82	-0.032	5.654743854906597
9.83	-0.032	6.668996625408379
9.84	-0.032	8.045621270542425
9.85	-0.032	9.944103730048257
9.86	-0.032	12.616532690383632
9.87	-0.032	16.474400983380185
9.88	-0.032	22.215216612637548
9.89	-0.032	31.074773451298643
9.9	-0.032	45.360062338501805
9.91	-0.032	69.65568880458567
9.92	-0.032	113.79171910590807
9.93	-0.032	200.92556267226718
9.94	-0.032	392.5233351609629
9.95	-0.032	879.1010741046434
9.96	-0.032	2386.099301037675
9.97	-0.032	8519.259349780412
9.98	-0.032	41563.421715292934
9.99	-0.032	133262.34362068048
10.	-0.032	52674.34001949663
10.01	-0.032	10535.218529235919
10.02	-0.032	2816.473070691828
10.03	-0.032	1003.6830606358112
10.04	-0.032	438.18799437646186
10.05	-0.032	220.9240887788309
10.06	-0.032	123.87519226947471
10.07	-0.032	75.37842106465509
10.08	-0.032	48.964940278427626
10.09	-0.032	33.57070989738462
10.1	-0.032	24.098643854307845
10.11	-0.032	18.00973836705338
10.12	-0.032	13.955836234652288
10.13	-0.032	11.18237703508068
10.14	-0.032	9.24839891743267
10.15	-0.032	7.887314659910789
10.16	-0.032	6.9342661452864975
10.17	-0.032	6.286835030034889
10.18	-0.032	5.88347836191741
10.19	-0.032	5.69214007131774
10.2	-0.032	5.705551006223759
10.21	-0.032	5.942175738687543
10.22	-0.032	6.453925792812137
10.23	-0.032	7.344926699694416
10.24	-0.032	8.81219766307598
10.25	-0.032	11.235324701840627
10.26	-0.032	15.387054129605788
10.27	-0.032	22.975092588624722
10.28	-0.032	38.210193189527615
10.29	-0.032	73.08109218889891
10.3	-0.032	168.8953271589836
10.31	-0.032	508.7564508946155
10.32	-0.032	2161.9742331403413
10.33	-0.032	9449.274601722753
10.34	-0.032	7376.317526701658
10.35	-0.032	1559.2145966632668
10.36	-0.032	407.8067039652808
10.37	-0.032	153.7082045181957
10.38	-0.032	77.49680037155358
10.39	-0.032	49.36206319681896
10.4	-0.032	38.426239438536385
10.41	-0.032	35.895929101268486
10.42	-0.032	39.88076023202745
10.43	-0.032	52.64017201512705
10.44	-0.032	83.28039473272258
10.45	-0.032	161.83666443138247
10.46	-0.032	406.0769826487781
10.47	-0.032	1418.2587595387438
10.48	-0.032	6233.250339050628
10.49	-0.032	11289.525487657065
10.5	-0.032	10314.580951592283
10.51	-0.032	4084.563854538305
10.52	-0.032	950.0134518780495
10.53	-0.032	284.3199756452238
10.54	-0.032	112.1117514140023
10.55	-0.032	53.511017070652265
10.56	-0.032	29.15075027176144
10.57	-0.032	17.45990525763506
10.58	-0.032	11.218189287435886
10.59	-0.032	7.607274838218855
10.6	-0.032	5.3798289709362015
10.61	-0.032	3.928224928755729
10.62	-0.032	2.9511402708264534
10.63	-0.032	2.2694222362087064
10.64	-0.032	1.7794661241367906
10.65	-0.032	1.4237006795660323
10.66	-0.032	1.1584088439248987
10.67	-0.032	0.9593061274370458
10.68	-0.032	0.8082427320857456
10.69	-0.032	0.691122360242049
10.7	-0.032	0.602936090788377
10.71	-0.032	0.5303632674102513
10.72	-0.032	0.47877822727469793
10.73	-0.032	0.4319016778486551
10.74	-0.032	0.4001617496630915
10.75	-0.032	0.3726607542526233
10.76	-0.032	0.3460243018225104
10.77	-0.032	0.3396927319301603
10.78	-0.032	0.30716565942126217
10.79	-0.032	0.31751278002984473
10.8	-0.032	0.28578677711247874
10.81	-0.032	0.2868471152559106
10.82	-0.032	0.2866262191746012
10.83	-0.032	0.25403053380483903
10.84	-0.032	0.28562703728260874
10.85	-0.032	0.24574536576570574
10.86	-0.032	0.2451261356949009
10.87	-0.032	0.26747697885770566
10.88	-0.032	0.2147054741093071
10.89	-0.032	0.24329073177031033
10.9	-0.032	0.23388292224565949
10.91	-0.032	0.1918261158315598
10.92	-0.032	0.23423915167952336
10.93	-0.032	0.1993785023109473
10.94	-0.032	0.17036939481298344
10.95	-0.032	0.21405427302300836
10.96	-0.032	0.16861382726562774
10.97	-0.032	0.14648877953570275
10.98	-0.032	0.18577590274905567
10.99	-0.032	0.14166302956185686
11.	-0.032	0.12029219688267398
9.	-0.03	0.044400090820795685
9.01	-0.03	0.04751322852518804
9.02	-0.03	0.05091869551752546
9.03	-0.03	0.0546512947148068
9.04	-0.03	0.058750885532698284
9.05	-0.03	0.06326325626191628
9.06	-0.03	0.06824117161146588
9.07	-0.03	0.07374563573779538
9.08	-0.03	0.07984742159347083
9.09	-0.03	0.08662893102148915
9.1	-0.03	0.09418646769578612
9.11	-0.03	0.10263302813148273
9.12	-0.03	0.11210174643344453
9.13	-0.03	0.12275016880673853
9.14	-0.03	0.1347655877203979
9.15	-0.03	0.14837173805347706
9.16	-0.03	0.16383725572007524
9.17	-0.03	0.18148643339793027
9.18	-0.03	0.20171299283118674
9.19	-0.03	0.2249978502469044
9.2	-0.03	0.251932212389797
9.21	-0.03	0.28324785271944947
9.22	-0.03	0.3198571515504745
9.23	-0.03	0.36290654893401775
9.24	-0.03	0.41384862291938507
9.25	-0.03	0.47454033231652915
9.26	-0.03	0.5473784728183099
9.27	-0.03	0.6354887700657073
9.28	-0.03	0.7429933976020907
9.29	-0.03	0.8753949526392226
9.3	-0.03	1.0401362935632579
9.31	-0.03	1.2474308353507078
9.32	-0.03	1.5115171510809697
9.33	-0.03	1.8525939370966433
9.34	-0.03	2.2998724665966317
9.35	-0.03	2.8965139821397767
9.36	-0.03	3.707842046103526
9.37	-0.03	4.835436635687878
9.38	-0.03	6.442193864898695
9.39	-0.03	8.79871627120621
9.4	-0.03	12.373266433969876
9.41	-0.03	18.015855714464866
9.42	-0.03	27.359673711274983
9.43	-0.03	43.7654736901053
9.44	-0.03	74.75824678338267
9.45	-0.03	139.07949932977246
9.46	-0.03	290.32303749205425
9.47	-0.03	713.0469521956206
9.48	-0.03	2231.100466919093
9.49	-0.03	10127.362817678157
9.5	-0.03	68928.68120240368
9.51	-0.03	125435.43611809654
9.52	-0.03	20490.259653640485
9.53	-0.03	3780.756394486302
9.54	-0.03	1069.534346384626
9.55	-0.03	403.26224318228105
9.56	-0.03	183.95004299807806
9.57	-0.03	95.8939536248789
9.58	-0.03	55.17592217043042
9.59	-0.03	34.2649256877479
9.6	-0.03	22.622564798439864
9.61	-0.03	15.71263394364456
9.62	-0.03	11.394061361670234
9.63	-0.03	8.57840222580137
9.64	-0.03	6.677518591946396
9.65	-0.03	5.357006835321211
9.66	-0.03	4.418387000941512
9.67	-0.03	3.7394949928950414
9.68	-0.03	3.2428125422459817
9.69	-0.03	2.8779201236517373
9.7	-0.03	2.611420489854478
9.71	-0.03	2.4209778850281367
9.72	-0.03	2.2917123018736656
9.73	-0.03	2.2139938177427227
9.74	-0.03	2.1821066000475193
9.75	-0.03	2.193486078677245
9.76	-0.03	2.2483693586262468
9.77	-0.03	2.3497865822606956
9.78	-0.03	2.5038872069483116
9.79	-0.03	2.7206589299729282
9.8	-0.03	3.015175980440994
9.81	-0.03	3.409631045119578
9.82	-0.03	3.9365997676379445
9.83	-0.03	4.6443300559997684
9.84	-0.03	5.605481539282793
9.85	-0.03	6.93195561912265
9.86	-0.03	8.800886016179021
9.87	-0.03	11.501939176520542
9.88	-0.03	15.527241978113455
9.89	-0.03	21.75126416246427
9.9	-0.03	31.812739953886823
9.91	-0.03	48.98509280333799
9.92	-0.03	80.33747713795022
9.93	-0.03	142.69711727889546
9.94	-0.03	281.4448503459511
9.95	-0.03	640.9880080951439
9.96	-0.03	1798.4123031879046
9.97	-0.03	6935.510446930888
9.98	-0.03	41856.62557150777
9.99	-0.03	191154.42264052163
10.	-0.03	55890.089742995144
10.01	-0.03	8739.070013985145
10.02	-0.03	2138.3567074417074
10.03	-0.03	734.3241173401126
10.04	-0.03	314.7572989568787
10.05	-0.03	157.06575286455535
10.06	-0.03	87.51355863374035
10.07	-0.03	53.03185670083847
10.08	-0.03	34.35052381357078
10.09	-0.03	23.50276322473726
10.1	-0.03	16.845898863706
10.11	-0.03	12.57515462471789
10.12	-0.03	9.736040346454676
10.13	-0.03	7.795942166680786
10.14	-0.03	6.444330769759182
10.15	-0.03	5.4938189793525405
10.16	-0.03	4.828697728476355
10.17	-0.03	4.377172404169595
10.18	-0.03	4.096156038391916
10.19	-0.03	3.9632547989176725
10.2	-0.03	3.973475314903722
10.21	-0.03	4.1399229845907835
10.22	-0.03	4.499302195756071
10.23	-0.03	5.125305273972365
10.24	-0.03	6.157737093862617
10.25	-0.03	7.867078858757226
10.26	-0.03	10.807339039778833
10.27	-0.03	16.213851695887467
10.28	-0.03	27.174418044674198
10.29	-0.03	52.67643318662012
10.3	-0.03	124.91990162330538
10.31	-0.03	398.43069577284524
10.32	-0.03	1970.667427689495
10.33	-0.03	12426.327154061202
10.34	-0.03	8873.355718162475
10.35	-0.03	1353.7323770012513
10.36	-0.03	313.40391556181396
10.37	-0.03	112.60953428737889
10.38	-0.03	55.53430008152984
10.39	-0.03	34.98072538949738
10.4	-0.03	27.08390242386563
10.41	-0.03	25.257348465886366
10.42	-0.03	28.09907858070499
10.43	-0.03	37.26267209652038
10.44	-0.03	59.514073150760666
10.45	-0.03	117.82034772170472
10.46	-0.03	307.777403161404
10.47	-0.03	1193.7923417861048
10.48	-0.03	6971.389921619156
10.49	-0.03	13432.767609720902
10.5	-0.03	12689.61421909047
10.51	-0.03	4214.491947016666
10.52	-0.03	776.9153808410625
10.53	-0.03	213.4671507457387
10.54	-0.03	81.4636453855335
10.55	-0.03	38.31637899414198
10.56	-0.03	20.724515904701807
10.57	-0.03	12.365195060747745
10.58	-0.03	7.924769332912866
10.59	-0.03	5.368139248604273
10.6	-0.03	3.794069025463094
10.61	-0.03	2.761730101927785
10.62	-0.03	2.0716403308330245
10.63	-0.03	1.590699266079072
10.64	-0.03	1.2431294109970825
10.65	-0.03	0.9935024621337554
10.66	-0.03	0.806926927543973
10.67	-0.03	0.6679818924339196
10.68	-0.03	0.5634926530809532
10.69	-0.03	0.4822795121622175
10.7	-0.03	0.4234762029986694
10.71	-0.03	0.372781171568976
10.72	-0.03	0.34092526430236225
10.73	-0.03	0.3078772228900063
10.74	-0.03	0.28906474462868104
10.75	-0.03	0.27273385253803506
10.76	-0.03	0.2518944189923242
10.77	-0.03	0.2596131296003038
10.78	-0.03	0.2247541033769101
10.79	-0.03	0.2512724052959271
10.8	-0.03	0.2143281292384912
10.81	-0.03	0.22276809748693557
10.82	-0.03	0.23140378268707512
10.83	-0.03	0.19125588338622282
10.84	-0.03	0.24402644756788894
10.85	-0.03	0.190798508871861
10.86	-0.03	0.19412603082459484
10.87	-0.03	0.23463151628036288
10.88	-0.03	0.16398918436112836
10.89	-0.03	0.20731848540074416
10.9	-0.03	0.19940783204335116
10.91	-0.03	0.14714283871637696
10.92	-0.03	0.21198359850468584
10.93	-0.03	0.1651987445022006
10.94	-0.03	0.13196163107150108
10.95	-0.03	0.20024144743077044
10.96	-0.03	0.13761558393854753
10.97	-0.03	0.11389685185101957
10.98	-0.03	0.1758625619015286
10.99	-0.03	0.1153397256087769
11.	-0.03	0.09290185249805222
9.	-0.028	0.02842227200669595
9.01	-0.028	0.030415404270015683
9.02	-0.028	0.032595730088124074
9.03	-0.028	0.034985540638952546
9.04	-0.028	0.0376103666486238
9.05	-0.028	0.040499537472315425
9.06	-0.028	0.043686852474867685
9.07	-0.028	0.047211390570294214
9.08	-0.028	0.051118490526099555
9.09	-0.028	0.05546094336106211
9.1	-0.028	0.060300449508834085
9.11	-0.028	0.06570940826230233
9.12	-0.028	0.07177312655907263
9.13	-0.028	0.0785925600799357
9.14	-0.028	0.08628773422578548
9.15	-0.028	0.09500203906577959
9.16	-0.028	0.10490765541559854
9.17	-0.028	0.11621245539067213
9.18	-0.028	0.12916883958171504
9.19	-0.028	0.14408513826123384
9.2	-0.028	0.16134043614432836
9.21	-0.028	0.18140400958461944
9.22	-0.028	0.2048610375170325
9.23	-0.028	0.23244693296553515
9.24	-0.028	0.2650936488994643
9.25	-0.028	0.3039928108959941
9.26	-0.028	0.35068279104082506
9.27	-0.028	0.4071703032560246
9.28	-0.028	0.4761024969744567
9.29	-0.028	0.5610140774682371
9.3	-0.028	0.66668778927142
9.31	-0.028	0.7996893566756861
9.32	-0.028	0.9691763285092401
9.33	-0.028	1.1881465071256314
9.34	-0.028	1.4754091260483357
9.35	-0.028	1.8587765927039803
9.36	-0.028	2.380379884679843
9.37	-0.028	3.1058044280454897
9.38	-0.028	4.140363263226523
9.39	-0.028	5.659288644272245
9.4	-0.028	7.966438060532096
9.41	-0.028	11.614861035058043
9.42	-0.028	17.67092718533087
9.43	-0.028	28.339563553178635
9.44	-0.028	48.591422503511566
9.45	-0.028	90.93160965103452
9.46	-0.028	191.6944813815616
9.47	-0.028	479.5008478236922
9.48	-0.028	1560.7172724457746
9.49	-0.028	7880.183067661704
9.5	-0.028	77071.96344764932
9.51	-0.028	178052.82876955
9.52	-0.028	17426.266158161576
9.53	-0.028	2719.0588584683464
9.54	-0.028	727.35279748485
9.55	-0.028	267.72446609300073
9.56	-0.028	120.6270395992411
9.57	-0.028	62.43761794592341
9.58	-0.028	35.7656733658149
9.59	-0.028	22.144852345481894
9.6	-0.028	14.590132829988983
9.61	-0.028	10.118323207319026
9.62	-0.028	7.329020422239049
9.63	-0.028	5.513112169157898
9.64	-0.028	4.288559763890769
9.65	-0.028	3.438634012711046
9.66	-0.028	2.8349260533328575
9.67	-0.028	2.3985114598475956
9.68	-0.028	2.079365906828007
9.69	-0.028	1.8449822147748098
9.7	-0.028	1.6738439117501005
9.71	-0.028	1.5515694402832023
9.72	-0.028	1.4685821880850745
9.73	-0.028	1.418686418613947
9.74	-0.028	1.3982052449149431
9.75	-0.028	1.4054886328728131
9.76	-0.028	1.4406879442294596
9.77	-0.028	1.5057502553314326
9.78	-0.028	1.6046285308753108
9.79	-0.028	1.7437449543609551
9.8	-0.028	1.9327958105711935
9.81	-0.028	2.1860624363877204
9.82	-0.028	2.524518991137691
9.83	-0.028	2.9792507406651016
9.84	-0.028	3.597108401771064
9.85	-0.028	4.450316120346741
9.86	-0.028	5.653337951845263
9.87	-0.028	7.393635861738413
9.88	-0.028	9.990295383255225
9.89	-0.028	14.011671720203257
9.9	-0.028	20.52621250603147
9.91	-0.028	31.67725953872643
9.92	-0.028	52.12095615488407
9.93	-0.028	93.03646717570241
9.94	-0.028	184.9748333976069
9.95	-0.028	427.323631766066
9.96	-0.028	1233.9820148861763
9.97	-0.028	5107.092298736159
9.98	-0.028	38624.219303743135
9.99	-0.028	296764.77568208956
10.	-0.028	54963.34481376968
10.01	-0.028	6552.055445112985
10.02	-0.028	1476.7705010311404
10.03	-0.028	490.98091694951995
10.04	-0.028	207.18580955699312
10.05	-0.028	102.4950983730335
10.06	-0.028	56.80746927882001
10.07	-0.028	34.306135923526966
10.08	-0.028	22.168737019016593
10.09	-0.028	15.142303826579283
10.1	-0.028	10.839913725496327
10.11	-0.028	8.084197163469646
10.12	-0.028	6.254517597801886
10.13	-0.028	5.005414102716198
10.14	-0.028	4.135860107629577
10.15	-0.028	3.524730864797243
10.16	-0.028	3.097324366069363
10.17	-0.028	2.8073373710540315
10.18	-0.028	2.627010018387053
10.19	-0.028	2.54194042079117
10.2	-0.028	2.5489621804469533
10.21	-0.028	2.6566132075061266
10.22	-0.028	2.8887328573948463
10.23	-0.028	3.2932220428166477
10.24	-0.028	3.961154367492533
10.25	-0.028	5.06933839249114
10.26	-0.028	6.981750727307891
10.27	-0.028	10.516033275959575
10.28	-0.028	17.739216299752815
10.29	-0.028	34.779604717829756
10.3	-0.028	84.33305582219099
10.31	-0.028	283.12955424129854
10.32	-0.028	1628.4759981155205
10.33	-0.028	16695.9586047186
10.34	-0.028	10385.609940522874
10.35	-0.028	1063.408638864159
10.36	-0.028	218.93626360682006
10.37	-0.028	75.40174081332657
10.38	-0.028	36.48632036470473
10.39	-0.028	22.766909881038167
10.4	-0.028	17.547366832428725
10.41	-0.028	16.340598419558205
10.42	-0.028	18.199583705864057
10.43	-0.028	24.229407907215013
10.44	-0.028	39.009160811632995
10.45	-0.028	78.4663496695565
10.46	-0.028	212.4324323846713
10.47	-0.028	912.3009227833903
10.48	-0.028	7624.325713140686
10.49	-0.028	15874.1209783216
10.5	-0.028	16350.08836756792
10.51	-0.028	4170.602610957686
10.52	-0.028	577.4831519441691
10.53	-0.028	146.12887997825513
10.54	-0.028	54.20536606210085
10.55	-0.028	25.20137936890612
10.56	-0.028	13.564663794113109
10.57	-0.028	8.07215721400634
10.58	-0.028	5.162216391192235
10.59	-0.028	3.499102655337783
10.6	-0.028	2.4769607220469316
10.61	-0.028	1.7922661778219464
10.62	-0.028	1.342798073939477
10.63	-0.028	1.0304027702034508
10.64	-0.028	0.8004052931099536
10.65	-0.028	0.6393555425143258
10.66	-0.028	0.5178024796053373
10.67	-0.028	0.42849040813714306
10.68	-0.028	0.3622720798186847
10.69	-0.028	0.31028305239559467
10.7	-0.028	0.27554913441943846
10.71	-0.028	0.2421471039525637
10.72	-0.028	0.22643294465563021
10.73	-0.028	0.20401245919351108
10.74	-0.028	0.19524430913883753
10.75	-0.028	0.188567602811507
10.76	-0.028	0.17062822222599813
10.77	-0.028	0.19407598193751427
10.78	-0.028	0.15232989581146683
10.79	-0.028	0.19790865957760997
10.8	-0.028	0.15026732526484368
10.81	-0.028	0.16497219452206877
10.82	-0.028	0.18441890329817218
10.83	-0.028	0.13342178437755722
10.84	-0.028	0.21483639710646432
10.85	-0.028	0.1390376771887342
10.86	-0.028	0.14539058467398214
10.87	-0.028	0.21278637261351027
10.88	-0.028	0.1158128156267981
10.89	-0.028	0.174691117221733
10.9	-0.028	0.1677987369377927
10.91	-0.028	0.10421100896144846
10.92	-0.028	0.19827069081530863
10.93	-0.028	0.1311795967496635
10.94	-0.028	0.09456384744255493
10.95	-0.028	0.1982545030297172
10.96	-0.028	0.10632298256725922
10.97	-0.028	0.0820078613087365
10.98	-0.028	0.17735207112506696
10.99	-0.028	0.08869699319980778
11.	-0.028	0.06633124998809084
9.	-0.026	0.01599024747557521
9.01	-0.026	0.01711170132951946
9.02	-0.026	0.018338496565888023
9.03	-0.026	0.019683179552035163
9.04	-0.026	0.02116012038541026
9.05	-0.026	0.022785827709458993
9.06	-0.026	0.024579326782679642
9.07	-0.026	0.02656261537070321
9.08	-0.026	0.02876121583395118
9.09	-0.026	0.031204846700304
9.1	-0.026	0.03392824340709385
9.11	-0.026	0.03697216626494157
9.12	-0.026	0.04038464471684002
9.13	-0.026	0.044222521578073055
9.14	-0.026	0.0485533804533483
9.15	-0.026	0.05345796577252188
9.16	-0.026	0.05903324046577083
9.17	-0.026	0.06539627492975819
9.18	-0.026	0.07268922798271962
9.19	-0.026	0.081085773789668
9.2	-0.026	0.09079945978529846
9.21	-0.026	0.10209466661171067
9.22	-0.026	0.1153011079378205
9.23	-0.026	0.13083319533702953
9.24	-0.026	0.14921616250384268
9.25	-0.026	0.17112169037283925
9.26	-0.026	0.19741705399247217
9.27	-0.026	0.22923377291325853
9.28	-0.026	0.2680648016912391
9.29	-0.026	0.3159041401475981
9.3	-0.026	0.3754505677436828
9.31	-0.026	0.4504101110550807
9.32	-0.026	0.5459536178369139
9.33	-0.026	0.6694234291042707
9.34	-0.026	0.8314499346376313
9.35	-0.026	1.0477609767716263
9.36	-0.026	1.3421980640222924
9.37	-0.026	1.75190650988908
9.38	-0.026	2.336593286577322
9.39	-0.026	3.1957328221329253
9.4	-0.026	4.5020952075742215
9.41	-0.026	6.570794543049311
9.42	-0.026	10.011100197172658
9.43	-0.026	16.08754282845799
9.44	-0.026	27.666032187523545
9.45	-0.026	52.01396707974304
9.46	-0.026	110.51492191895433
9.47	-0.026	280.54878848770693
9.48	-0.026	943.481713346121
9.49	-0.026	5235.315140054833
9.5	-0.026	77146.28414031735
9.51	-0.026	261127.62987225456
9.52	-0.026	12625.1238363178
9.53	-0.026	1683.1018204792506
9.54	-0.026	429.49196038325584
9.55	-0.026	155.0256577086706
9.56	-0.026	69.16361586015194
9.57	-0.026	35.59838308790232
9.58	-0.026	20.319913854498004
9.59	-0.026	12.55195444293826
9.6	-0.026	8.256341454066767
9.61	-0.026	5.719023476797651
9.62	-0.026	4.138799207151439
9.63	-0.026	3.111219943157682
9.64	-0.026	2.418887857827443
9.65	-0.026	1.9386914107898536
9.66	-0.026	1.59778942107109
9.67	-0.026	1.3514602990843467
9.68	-0.026	1.171383314146843
9.69	-0.026	1.0391679757824905
9.7	-0.026	0.9426486271149188
9.71	-0.026	0.8736974944871009
9.72	-0.026	0.8269042393667394
9.73	-0.026	0.7987694308788741
9.74	-0.026	0.7872165754737963
9.75	-0.026	0.7913137004058158
9.76	-0.026	0.8111457761429441
9.77	-0.026	0.8478114530564913
9.78	-0.026	0.9035418809742984
9.79	-0.026	0.9819627496624038
9.8	-0.026	1.0885496674748567
9.81	-0.026	1.231370207183296
9.82	-0.026	1.422277682709294
9.83	-0.026	1.6788485586463127
9.84	-0.026	2.027590018334455
9.85	-0.026	2.5093961130600166
9.86	-0.026	3.1891382170659446
9.87	-0.026	4.173182102120976
9.88	-0.026	5.642842015956424
9.89	-0.026	7.921682364984225
9.9	-0.026	11.619471179530548
9.91	-0.026	17.963495588443337
9.92	-0.026	29.632277230257337
9.93	-0.026	53.10045163960295
9.94	-0.026	106.24826035936482
9.95	-0.026	248.27246942071173
9.96	-0.026	734.0290276739156
9.97	-0.026	3227.3237374390014
9.98	-0.026	30516.283569878782
9.99	-0.026	520740.0860783629
10.	-0.026	46711.18764764147
10.01	-0.026	4207.480690527697
10.02	-0.026	883.1934725926039
10.03	-0.026	285.93210391888204
10.04	-0.026	119.1515301980815
10.05	-0.026	58.53988976421726
10.06	-0.026	32.31053258833819
10.07	-0.026	19.45960475765808
10.08	-0.026	12.551534783515006
10.09	-0.026	8.561943633030399
10.1	-0.026	6.1232590935552755
10.11	-0.026	4.563254857526847
10.12	-0.026	3.5284815489533363
10.13	-0.026	2.8225824531052353
10.14	-0.026	2.3314674362102608
10.15	-0.026	1.9864748329762028
10.16	-0.026	1.7452986476682149
10.17	-0.026	1.581736911100395
10.18	-0.026	1.4800935643369018
10.19	-0.026	1.4322368659335438
10.2	-0.026	1.43639882578894
10.21	-0.026	1.497448688717015
10.22	-0.026	1.6289506141557295
10.23	-0.026	1.8581765410798223
10.24	-0.026	2.2370672101278344
10.25	-0.026	2.866731743601207
10.26	-0.026	3.9561370628137222
10.27	-0.026	5.977451454390511
10.28	-0.026	10.135031854021058
10.29	-0.026	20.052091208851078
10.3	-0.026	49.507794119916426
10.31	-0.026	173.52460617791252
10.32	-0.026	1147.5477442483145
10.33	-0.026	22302.340986039406
10.34	-0.026	11133.362966963276
10.35	-0.026	713.5471530827043
10.36	-0.026	132.25297106882036
10.37	-0.026	43.971357076013135
10.38	-0.026	20.95356346673552
10.39	-0.026	12.976648096059034
10.4	-0.026	9.965577760759825
10.41	-0.026	9.269720967087025
10.42	-0.026	10.333484383909335
10.43	-0.026	13.799891267225872
10.44	-0.026	22.36012353402285
10.45	-0.026	45.55969153983571
10.46	-0.026	127.06952560219015
10.47	-0.026	598.3354335071714
10.48	-0.026	7739.47124608028
10.49	-0.026	18074.957752815208
10.5	-0.026	23000.99582827798
10.51	-0.026	3789.603586737032
10.52	-0.026	369.5436751591804
10.53	-0.026	86.85250301495014
10.54	-0.026	31.506905928093584
10.55	-0.026	14.543603908945355
10.56	-0.026	7.8164166757578
10.57	-0.026	4.642248565153412
10.58	-0.026	2.9596116816382194
10.59	-0.026	2.0157745786800216
10.6	-0.026	1.439366292081951
10.61	-0.026	1.0250856401105406
10.62	-0.026	0.7677401665532272
10.63	-0.026	0.5911961499582659
10.64	-0.026	0.4529691711973545
10.65	-0.026	0.36239415934319663
10.66	-0.026	0.2919018511023665
10.67	-0.026	0.24147655225625284
10.68	-0.026	0.20499452201746848
10.69	-0.026	0.1755537348217176
10.7	-0.026	0.15921898516197636
10.71	-0.026	0.13874407334078628
10.72	-0.026	0.13500760965634181
10.73	-0.026	0.12030671867970699
10.74	-0.026	0.11826792936910421
10.75	-0.026	0.11964746394878742
10.76	-0.026	0.1024620650099035
10.77	-0.026	0.14452941829474497
10.78	-0.026	0.09086503271490066
10.79	-0.026	0.1594411370054432
10.8	-0.026	0.09376945819912669
10.81	-0.026	0.11189535292003328
10.82	-0.026	0.14440185052665672
10.83	-0.026	0.08176845485599904
10.84	-0.026	0.20434432057453014
10.85	-0.026	0.09034069129858528
10.86	-0.026	0.09794149430300618
10.87	-0.026	0.20693101286616475
10.88	-0.026	0.07163318446652796
10.89	-0.026	0.14198407543243682
10.9	-0.026	0.13564244075216364
10.91	-0.026	0.06453009157120163
10.92	-0.026	0.19526458928539442
10.93	-0.026	0.0951232380150944
10.94	-0.026	0.05934405437372676
10.95	-0.026	0.2177621305829002
10.96	-0.026	0.07371952850023374
10.97	-0.026	0.051753751533566025
10.98	-0.026	0.20102120575901675
10.99	-0.026	0.06101733928015917
11.	-0.026	0.041457362162378206
9.	-0.024	0.007107640194258789
9.01	-0.024	0.007606164785464551
9.02	-0.024	0.008151522063800161
9.03	-0.024	0.008749290600283038
9.04	-0.024	0.009405859984190742
9.05	-0.024	0.010128570847027956
9.06	-0.024	0.010925883025879409
9.07	-0.024	0.011807578349303884
9.08	-0.024	0.01278500622143839
9.09	-0.024	0.013871382368545503
9.1	-0.024	0.015082153958873254
9.11	-0.024	0.016435448032026474
9.12	-0.024	0.017952625080669294
9.13	-0.024	0.01965896613345011
9.14	-0.024	0.021584530376003778
9.15	-0.024	0.023765232034685824
9.16	-0.024	0.02624420109414222
9.17	-0.024	0.029073514081545935
9.18	-0.024	0.032316411018742455
9.19	-0.024	0.03605015620586155
9.2	-0.024	0.04036975889623929
9.21	-0.024	0.04539285281569928
9.22	-0.024	0.051266152431897534
9.23	-0.024	0.05817407656266527
9.24	-0.024	0.06635038370348313
9.25	-0.024	0.07609404138829365
9.26	-0.024	0.08779112268012812
9.27	-0.024	0.10194539804482651
9.28	-0.024	0.11922165468910415
9.29	-0.024	0.14050793840473244
9.3	-0.024	0.16700640902481348
9.31	-0.024	0.20036826906594185
9.32	-0.024	0.24289795926373117
9.33	-0.024	0.2978686496419531
9.34	-0.024	0.37002096802820766
9.35	-0.024	0.4663716708141032
9.36	-0.024	0.5975625988276204
9.37	-0.024	0.7801838081387837
9.38	-0.024	1.0409215904853215
9.39	-0.024	1.4242771355661086
9.4	-0.024	2.007630842103888
9.41	-0.024	2.9323272114609504
9.42	-0.024	4.472195211468583
9.43	-0.024	7.197099963758947
9.44	-0.024	12.40353029664313
9.45	-0.024	23.397964937340525
9.46	-0.024	49.998429516387226
9.47	-0.024	128.30690040612717
9.48	-0.024	442.1963848779793
9.49	-0.024	2644.5812740748347
9.5	-0.024	59146.392157835595
9.51	-0.024	369013.02131861605
9.52	-0.024	6871.9618750629015
9.53	-0.024	803.3354807664174
9.54	-0.024	197.7695909015442
9.55	-0.024	70.36101641155852
9.56	-0.024	31.166086634815077
9.57	-0.024	15.975712928520798
9.58	-0.024	9.095962093951954
9.59	-0.024	5.609265910942821
9.6	-0.024	3.6852920281805996
9.61	-0.024	2.5505649901282603
9.62	-0.024	1.8446450254575877
9.63	-0.024	1.3859834579584198
9.64	-0.024	1.0771559108756743
9.65	-0.024	0.8630610520232942
9.66	-0.024	0.7111293782914474
9.67	-0.024	0.6013801973710491
9.68	-0.024	0.5211683598626239
9.69	-0.024	0.4622867303505936
9.7	-0.024	0.41930836479668404
9.71	-0.024	0.3886087544464781
9.72	-0.024	0.36777581523663194
9.73	-0.024	0.3552496782551695
9.74	-0.024	0.3501048306342756
9.75	-0.024	0.35192584248260717
9.76	-0.024	0.3607504238725245
9.77	-0.024	0.3770679528682987
9.78	-0.024	0.40187247453347336
9.79	-0.024	0.4367796153947469
9.8	-0.024	0.48422981388244885
9.81	-0.024	0.5478195984292958
9.82	-0.024	0.6328347599626052
9.83	-0.024	0.7471160971628844
9.84	-0.024	0.902493638752385
9.85	-0.024	1.117228140078736
9.86	-0.024	1.4203065449152374
9.87	-0.024	1.8592965976891442
9.88	-0.024	2.515368777075172
9.89	-0.024	3.53357103631715
9.9	-0.024	5.187734608875841
9.91	-0.024	8.030318658071844
9.92	-0.024	13.27107473986109
9.93	-0.024	23.848535991996943
9.94	-0.024	47.93920745198747
9.95	-0.024	112.96030108859505
9.96	-0.024	339.8652416625449
9.97	-0.024	1565.5578445261226
9.98	-0.024	18014.07475457051
9.99	-0.024	1.1303224793402222e6
10.	-0.024	29687.418424449246
10.01	-0.024	2067.3244554245866
10.02	-0.024	410.58928564650563
10.03	-0.024	130.3213331716201
10.04	-0.024	53.80899783182446
10.05	-0.024	26.304823966961145
10.06	-0.024	14.475028774035085
10.07	-0.024	8.700848598795037
10.08	-0.024	5.604599063347232
10.09	-0.024	3.819502352818779
10.1	-0.024	2.7296887290184904
10.11	-0.024	2.033183198294056
10.12	-0.024	1.5715019912930956
10.13	-0.024	1.2567227636702258
10.14	-0.024	1.0378144653120671
10.15	-0.024	0.8840915844869812
10.16	-0.024	0.7766600190392396
10.17	-0.024	0.703824506797726
10.18	-0.024	0.6585831323042829
10.19	-0.024	0.6373120182658031
10.2	-0.024	0.6392296163969717
10.21	-0.024	0.6665214045048065
10.22	-0.024	0.7252654426732715
10.23	-0.024	0.8276877953379863
10.24	-0.024	0.9971022466129283
10.25	-0.024	1.2789799502845725
10.26	-0.024	1.7675655498656435
10.27	-0.024	2.6767024255877963
10.28	-0.024	4.555360726144267
10.29	-0.024	9.072646046918045
10.3	-0.024	22.700477238070196
10.31	-0.024	82.20570755057764
10.32	-0.024	609.8729151853339
10.33	-0.024	26468.254170821645
10.34	-0.024	9361.448810678432
10.35	-0.024	363.65279628108317
10.36	-0.024	61.964270087764056
10.37	-0.024	20.063260869444765
10.38	-0.024	9.45341767859968
10.39	-0.024	5.822517755888389
10.4	-0.024	4.459777541852542
10.41	-0.024	4.144966669048508
10.42	-0.024	4.623604746735227
10.43	-0.024	6.188511935394134
10.44	-0.024	10.074076267752776
10.45	-0.024	20.72160430633681
10.46	-0.024	59.104021150246155
10.47	-0.024	299.77614420002595
10.48	-0.024	6299.716917339777
10.49	-0.024	17804.42454162783
10.5	-0.024	39265.79909391771
10.51	-0.024	2826.868055028011
10.52	-0.024	181.61497946273312
10.53	-0.024	40.25716259156642
10.54	-0.024	14.419974858761726
10.55	-0.024	6.666985161455293
10.56	-0.024	3.5987561765814644
10.57	-0.024	2.12327038258711
10.58	-0.024	1.342616721255161
10.59	-0.024	0.9288458779486247
10.6	-0.024	0.691242713126111
10.61	-0.024	0.4649523229977684
10.62	-0.024	0.3487965769801713
10.63	-0.024	0.27522828408201566
10.64	-0.024	0.20248470959846135
10.65	-0.024	0.16336873509540134
10.66	-0.024	0.12995084885851285
10.67	-0.024	0.10747391135357257
10.68	-0.024	0.0919166521759171
10.69	-0.024	0.0785237720508338
10.7	-0.024	0.07416632780508094
10.71	-0.024	0.06303093819887166
10.72	-0.024	0.06583074762479918
10.73	-0.024	0.05687929028998888
10.74	-0.024	0.05785022529698666
10.75	-0.024	0.06432654747478105
10.76	-0.024	0.04872310812368671
10.77	-0.024	0.11385688246711163
10.78	-0.024	0.042588308237609375
10.79	-0.024	0.1393340568286891
10.8	-0.024	0.04636352090082507
10.81	-0.024	0.06201682885728984
10.82	-0.024	0.10507688050222552
10.83	-0.024	0.03919559861364063
10.84	-0.024	0.22908841634547092
10.85	-0.024	0.04636738901427985
10.86	-0.024	0.05243769973072464
10.87	-0.024	0.22434647734513039
10.88	-0.024	0.03453528682963531
10.89	-0.024	0.10018596194986412
10.9	-0.024	0.09448803564034
10.91	-0.024	0.03110015051828533
10.92	-0.024	0.19836963696889695
10.93	-0.024	0.055406879126576644
10.94	-0.024	0.02898478121470078
10.95	-0.024	0.28243018424729804
10.96	-0.024	0.04034765835509865
10.97	-0.024	0.025423647985495196
10.98	-0.024	0.27849461383689766
10.99	-0.024	0.03303421567595746
11.	-0.024	0.020169567893029226
9.	-0.022	0.0017770396007444364
9.01	-0.022	0.001901685850487327
9.02	-0.022	0.0020380424169275015
9.03	-0.022	0.00218750430412906
9.04	-0.022	0.0023516693414903206
9.05	-0.022	0.002532373205614005
9.06	-0.022	0.0027317314810578995
9.07	-0.022	0.002952190381904619
9.08	-0.022	0.003196588179582543
9.09	-0.022	0.0034682299300043727
9.1	-0.022	0.003770978805419675
9.11	-0.022	0.0041093682686302565
9.12	-0.022	0.004488740555141942
9.13	-0.022	0.004915418557111248
9.14	-0.022	0.005396920377415552
9.15	-0.022	0.005942228747634088
9.16	-0.022	0.006562131470349199
9.17	-0.022	0.00726965446883455
9.18	-0.022	0.008080616504822714
9.19	-0.022	0.009014345031113863
9.2	-0.022	0.010094607267923801
9.21	-0.022	0.011350831349923858
9.22	-0.022	0.01281972218212442
9.23	-0.022	0.014547419895597994
9.24	-0.022	0.016592412370578433
9.25	-0.022	0.019029507983155745
9.26	-0.022	0.021955317759747545
9.27	-0.022	0.02549591546086611
9.28	-0.022	0.029817685993986483
9.29	-0.022	0.03514291487610845
9.3	-0.022	0.04177254825565053
9.31	-0.022	0.05012000010420715
9.32	-0.022	0.06076232591941871
9.33	-0.022	0.07451930848407406
9.34	-0.022	0.09257851380421811
9.35	-0.022	0.11669813565957841
9.36	-0.022	0.14954550371625977
9.37	-0.022	0.19528034133179437
9.38	-0.022	0.2605968177985266
9.39	-0.022	0.356664045071101
9.4	-0.022	0.5029168140253005
9.41	-0.022	0.7348869798817638
9.42	-0.022	1.1214929303854784
9.43	-0.022	1.8063939683917036
9.44	-0.022	3.1171818185439686
9.45	-0.022	5.892209444349613
9.46	-0.022	12.634585375164743
9.47	-0.022	32.63862958651983
9.48	-0.022	114.20783842033559
9.49	-0.022	716.8917566730755
9.5	-0.022	22430.39782325276
9.51	-0.022	328386.4581722894
9.52	-0.022	1960.9942179380007
9.53	-0.022	209.87782442318468
9.54	-0.022	50.52033685924305
9.55	-0.022	17.815013200960554
9.56	-0.022	7.85661091250683
9.57	-0.022	4.017336055234344
9.58	-0.022	2.2838102149104347
9.59	-0.022	1.4069407543771335
9.6	-0.022	0.9237068656199346
9.61	-0.022	0.638963526607575
9.62	-0.022	0.4619408648884735
9.63	-0.022	0.34698017614681953
9.64	-0.022	0.2696039750221201
9.65	-0.022	0.21597879071938475
9.66	-0.022	0.17793273800050144
9.67	-0.022	0.1504549039607515
9.68	-0.022	0.13037524082456037
9.69	-0.022	0.1156369083622957
9.7	-0.022	0.10488016277697804
9.71	-0.022	0.09719704666428296
9.72	-0.022	0.09198341255187144
9.73	-0.022	0.0888486065214061
9.74	-0.022	0.08756085537577442
9.75	-0.022	0.08801611823672076
9.76	-0.022	0.09022381439021589
9.77	-0.022	0.09430645203683527
9.78	-0.022	0.10051290667621353
9.79	-0.022	0.10924771774410054
9.8	-0.022	0.121122022642326
9.81	-0.022	0.13703659908190838
9.82	-0.022	0.15831555056038177
9.83	-0.022	0.18692344700856714
9.84	-0.022	0.22582518240523397
9.85	-0.022	0.2795988443299205
9.86	-0.022	0.3555145672939584
9.87	-0.022	0.46550865041692807
9.88	-0.022	0.6299622592357186
9.89	-0.022	0.8853251006638515
9.9	-0.022	1.3004825507953088
9.91	-0.022	2.0146116303356174
9.92	-0.022	3.3330885184323993
9.93	-0.022	5.999864842537657
9.94	-0.022	12.094462973715512
9.95	-0.022	28.643955830075758
9.96	-0.022	87.11487926692669
9.97	-0.022	413.2809498971407
9.98	-0.022	5456.440002091606
9.99	-0.022	3.7680603583100257e6
10.	-0.022	9530.293121602797
10.01	-0.022	550.2831764952714
10.02	-0.022	105.50806562076528
10.03	-0.022	33.08148413207755
10.04	-0.022	13.582678427336615
10.05	-0.022	6.6198531287194555
10.06	-0.022	3.6361458795199013
10.07	-0.022	2.183091062633935
10.08	-0.022	1.4050936638992815
10.09	-0.022	0.9570147337698532
10.1	-0.022	0.6836629844165234
10.11	-0.022	0.5090587249496009
10.12	-0.022	0.39337002329880905
10.13	-0.022	0.314517714833357
10.14	-0.022	0.25969510245849076
10.15	-0.022	0.2212052967811529
10.16	-0.022	0.19431099558275727
10.17	-0.022	0.17608086249036378
10.18	-0.022	0.16476052203436278
10.19	-0.022	0.15944253635446015
10.2	-0.022	0.15993215856040394
10.21	-0.022	0.16677898400406552
10.22	-0.022	0.18151000889020547
10.23	-0.022	0.20719764885529823
10.24	-0.022	0.24970500838298834
10.25	-0.022	0.3204808132732813
10.26	-0.022	0.4432946049107207
10.27	-0.022	0.6722164768382202
10.28	-0.022	1.1465934458014997
10.29	-0.022	2.2928252703773104
10.3	-0.022	5.7839170549326155
10.31	-0.022	21.377265815547535
10.32	-0.022	171.18675235880136
10.33	-0.022	17298.3123398875
10.34	-0.022	3905.9929810543254
10.35	-0.022	99.19003898857784
10.36	-0.022	16.001887412910243
10.37	-0.022	5.096623015532435
10.38	-0.022	2.3848992131058413
10.39	-0.022	1.464006467286498
10.4	-0.022	1.11958131008906
10.41	-0.022	1.0400342572975816
10.42	-0.022	1.1605834941858155
10.43	-0.022	1.5555130815741651
10.44	-0.022	2.539339317156839
10.45	-0.022	5.253578780461689
10.46	-0.022	15.195125238123767
10.47	-0.022	80.91025734011399
10.48	-0.022	2606.0796853419483
10.49	-0.022	9667.843955385188
10.5	-0.022	118269.29985125767
10.51	-0.022	1178.2724456941476
10.52	-0.022	48.43614640999353
10.53	-0.022	10.369542343633185
10.54	-0.022	3.7745734320592397
10.55	-0.022	1.8149970747216388
10.56	-0.022	0.9826913232609046
10.57	-0.022	0.5520872616336395
10.58	-0.022	0.3419491362120394
10.59	-0.022	0.24541161330130987
10.6	-0.022	0.2447246397633892
10.61	-0.022	0.11876215435394094
10.62	-0.022	0.08948901559911727
10.63	-0.022	0.08298731397674894
10.64	-0.022	0.050848658119173606
10.65	-0.022	0.042270333090163814
10.66	-0.022	0.032522351826195596
10.67	-0.022	0.026892576800798984
10.68	-0.022	0.023264376955287484
10.69	-0.022	0.019748260094715926
10.7	-0.022	0.019975383731781607
10.71	-0.022	0.01609467384911442
10.72	-0.022	0.018644416805285637
10.73	-0.022	0.015182600409695421
10.74	-0.022	0.01595698222652936
10.75	-0.022	0.020764640090547785
10.76	-0.022	0.012866244614758899
10.77	-0.022	0.10041089200094916
10.78	-0.022	0.011059885419682055
10.79	-0.022	0.12610373115781864
10.8	-0.022	0.012634221111355495
10.81	-0.022	0.019025797165331076
10.82	-0.022	0.04878023081911756
10.83	-0.022	0.010332577368440884
10.84	-0.022	0.3057391543514089
10.85	-0.022	0.012980568147412705
10.86	-0.022	0.015245369302640267
10.87	-0.022	0.22419925339473062
10.88	-0.022	0.009129231812273944
10.89	-0.022	0.03990287309556566
10.9	-0.022	0.03687941612516394
10.91	-0.022	0.008213288686124018
10.92	-0.022	0.1464373061244978
10.93	-0.022	0.017367963373443443
10.94	-0.022	0.007733802134074734
10.95	-0.022	0.3922893560286776
10.96	-0.022	0.011872956650748306
10.97	-0.022	0.006814493107232071
10.98	-0.022	0.4736147654458131
10.99	-0.022	0.009616509075724713
11.	-0.022	0.005366080041049705
9.	-0.021	0.00044426799782477255
9.01	-0.021	0.00047543050423508564
9.02	-0.021	0.0005095207238966391
9.03	-0.021	0.0005468874304116359
9.04	-0.021	0.0005879301081399761
9.05	-0.021	0.0006331077086595073
9.06	-0.021	0.0006829491671986055
9.07	-0.021	0.0007380660845976321
9.08	-0.021	0.000799168086252049
9.09	-0.021	0.000867081506429294
9.1	-0.021	0.0009427722244761242
9.11	-0.021	0.0010273737125536294
9.12	-0.021	0.0011222216615977892
9.13	-0.021	0.0012288969593851925
9.14	-0.021	0.0013492793383560438
9.15	-0.021	0.001485614742430784
9.16	-0.021	0.0016406004540255909
9.17	-0.021	0.0018174933785880993
9.18	-0.021	0.002020248754039569
9.19	-0.021	0.0022536991549959
9.2	-0.021	0.0025237873186171296
9.21	-0.021	0.0028378715106226454
9.22	-0.021	0.0032051296011275715
9.23	-0.021	0.0036370988383000497
9.24	-0.021	0.004148404210030134
9.25	-0.021	0.004757751968811331
9.26	-0.021	0.005489300672830601
9.27	-0.021	0.006374576964905608
9.28	-0.021	0.007455188838156178
9.29	-0.021	0.008786724816457087
9.3	-0.021	0.010444446848623256
9.31	-0.021	0.01253174680264824
9.32	-0.021	0.015192947705132423
9.33	-0.021	0.01863308851665659
9.34	-0.021	0.023149211525400053
9.35	-0.021	0.029181115881605872
9.36	-0.021	0.03739606414357985
9.37	-0.021	0.04883475185668987
9.38	-0.021	0.06517213707119826
9.39	-0.021	0.08920324397560798
9.4	-0.021	0.12579239477596946
9.41	-0.021	0.18383483541675028
9.42	-0.021	0.2805891250760802
9.43	-0.021	0.4520451064543286
9.44	-0.021	0.7803192442872686
9.45	-0.021	1.4757407124585817
9.46	-0.021	3.167168483474281
9.47	-0.021	8.195355853581063
9.48	-0.021	28.787744798608703
9.49	-0.021	182.98286658599133
9.5	-0.021	6318.254059931744
9.51	-0.021	135526.34430463726
9.52	-0.021	507.4528722353588
9.53	-0.021	53.05862386211183
9.54	-0.021	12.69883916979795
9.55	-0.021	4.467970445115875
9.56	-0.021	1.9682530884895042
9.57	-0.021	1.005805195642757
9.58	-0.021	0.5715688347369505
9.59	-0.021	0.35202513057854423
9.6	-0.021	0.23107608508973
9.61	-0.021	0.1598236936423597
9.62	-0.021	0.11553402413388927
9.63	-0.021	0.08677535629494368
9.64	-0.021	0.06742070461938882
9.65	-0.021	0.05400805678441561
9.66	-0.021	0.04449259234979696
9.67	-0.021	0.037620597135636605
9.68	-0.021	0.03259901059167397
9.69	-0.021	0.02891330608561162
9.7	-0.021	0.026223359388527254
9.71	-0.021	0.02430206659993581
9.72	-0.021	0.022998320357659068
9.73	-0.021	0.022214414212769602
9.74	-0.021	0.021892380151747645
9.75	-0.021	0.022006196479314857
9.76	-0.021	0.02255821750114065
9.77	-0.021	0.02357908050740916
9.78	-0.021	0.025131027161029645
9.79	-0.021	0.027315231914501126
9.8	-0.021	0.030284543431358318
9.81	-0.021	0.03426425912235676
9.82	-0.021	0.039585571083782106
9.83	-0.021	0.046739895373440477
9.84	-0.021	0.05646891798515916
9.85	-0.021	0.06991796861786052
9.86	-0.021	0.08890604670132744
9.87	-0.021	0.11642000714547668
9.88	-0.021	0.15756069285071694
9.89	-0.021	0.22145230678551392
9.9	-0.021	0.3253430365944418
9.91	-0.021	0.5040938966155223
9.92	-0.021	0.8342338703024595
9.93	-0.021	1.5023386446344817
9.94	-0.021	3.030529138046781
9.95	-0.021	7.186572865468958
9.96	-0.021	21.916204784642602
9.97	-0.021	104.76037493089316
9.98	-0.021	1435.5032926176766
9.99	-0.021	8.2940299480829295e6
10.	-0.021	2549.533396041164
10.01	-0.021	139.78869517692095
10.02	-0.021	26.560506584955313
10.03	-0.021	8.30214845892456
10.04	-0.021	3.4038965015406135
10.05	-0.021	1.6577085300560939
10.06	-0.021	0.9101282876640526
10.07	-0.021	0.5462669273485239
10.08	-0.021	0.35152058803815905
10.09	-0.021	0.2393876753986312
10.1	-0.021	0.17099343639355682
10.11	-0.021	0.12731243567209063
10.12	-0.021	0.09837345273806988
10.13	-0.021	0.07865051539889659
10.14	-0.021	0.06493888255144883
10.15	-0.021	0.05531273358434828
10.16	-0.021	0.04858688010460392
10.17	-0.021	0.0440280171014738
10.18	-0.021	0.04119730678148457
10.19	-0.021	0.03986779780686708
10.2	-0.021	0.039990843655346595
10.21	-0.021	0.04170404538861029
10.22	-0.021	0.04538962108881004
10.23	-0.021	0.05181667189733841
10.24	-0.021	0.0624531491462488
10.25	-0.021	0.08016631866387915
10.26	-0.021	0.11091167291337226
10.27	-0.021	0.16824512933372163
10.28	-0.021	0.28713644952703726
10.29	-0.021	0.5747649847301931
10.3	-0.021	1.4529084941886135
10.31	-0.021	5.3979364356304345
10.32	-0.021	44.102915762176906
10.33	-0.021	6048.20316002026
10.34	-0.021	1136.5253969246533
10.35	-0.021	25.359784817586803
10.36	-0.021	4.033432115977076
10.37	-0.021	1.2792894009195679
10.38	-0.021	0.5975844054466981
10.39	-0.021	0.366528425128973
10.4	-0.021	0.2801863816164793
10.41	-0.021	0.26024645693433307
10.42	-0.021	0.29043971646150224
10.43	-0.021	0.3894053373333502
10.44	-0.021	0.636147555434637
10.45	-0.021	1.3180363672315425
10.46	-0.021	3.825750309329786
10.47	-0.021	20.63113195010968
10.48	-0.021	758.8664747406699
10.49	-0.021	3162.4407834616686
10.5	-0.021	425746.4938301669
10.51	-0.021	365.2034895549896
10.52	-0.021	12.31603928606834
10.53	-0.021	2.620950505627401
10.54	-0.021	1.0160415414704127
10.55	-0.021	0.5454085119489545
10.56	-0.021	0.27088065412730966
10.57	-0.021	0.14062172791003963
10.58	-0.021	0.0859995025838983
10.59	-0.021	0.06306121221783287
10.6	-0.021	0.15240984087075737
10.61	-0.021	0.0299212254175509
10.62	-0.021	0.022597953040252843
10.63	-0.021	0.029692400897526318
10.64	-0.021	0.012728677230164383
10.65	-0.021	0.01087042644626542
10.66	-0.021	0.008132840351625764
10.67	-0.021	0.006724729796563063
10.68	-0.021	0.005848218798366068
10.69	-0.021	0.004946791736286169
10.7	-0.021	0.005176945959485748
10.71	-0.021	0.004051939788240312
10.72	-0.021	0.004910657309694493
10.73	-0.021	0.003883865625931736
10.74	-0.021	0.004125289028267652
10.75	-0.021	0.0057779340871977995
10.76	-0.021	0.003268646187200278
10.77	-0.021	0.06545370440725934
10.78	-0.021	0.002793854736419901
10.79	-0.021	0.07219559127935844
10.8	-0.021	0.0032394772533794174
10.81	-0.021	0.005077671942039361
10.82	-0.021	0.015657731259049998
10.83	-0.021	0.0026204474307356565
10.84	-0.021	0.23325023257328992
10.85	-0.021	0.003352861382350263
10.86	-0.021	0.0039841657098373465
10.87	-0.021	0.11764096719786794
10.88	-0.021	0.0023165908801003722
10.89	-0.021	0.011690166865842457
10.9	-0.021	0.010710809023846789
10.91	-0.021	0.002083418628654426
10.92	-0.021	0.058874770381422616
10.93	-0.021	0.004646472769602579
10.94	-0.021	0.0019675240357882734
10.95	-0.021	0.27085200373673246
10.96	-0.021	0.003110848310053003
10.97	-0.021	0.001735905124414023
10.98	-0.021	0.42048360394127127
10.99	-0.021	0.0025108543044036636
11.	-0.021	0.0013640584583316329
9.	-0.019	0.00044426799782477255
9.01	-0.019	0.00047543050423508564
9.02	-0.019	0.0005095207238966391
9.03	-0.019	0.0005468874304116359
9.04	-0.019	0.0005879301081399761
9.05	-0.019	0.0006331077086595073
9.06	-0.019	0.0006829491671986055
9.07	-0.019	0.0007380660845976321
9.08	-0.019	0.000799168086252049
9.09	-0.019	0.000867081506429294
9.1	-0.019	0.0009427722244761242
9.11	-0.019	0.0010273737125536294
9.12	-0.019	0.0011222216615977892
9.13	-0.019	0.0012288969593851925
9.14	-0.019	0.0013492793383560438
9.15	-0.019	0.001485614742430784
9.16	-0.019	0.0016406004540255909
9.17	-0.019	0.0018174933785880993
9.18	-0.019	0.002020248754039569
9.19	-0.019	0.0022536991549959
9.2	-0.019	0.0025237873186171296
9.21	-0.019	0.0028378715106226454
9.22	-0.019	0.0032051296011275715
9.23	-0.019	0.0036370988383000497
9.24	-0.019	0.004148404210030134
9.25	-0.019	0.004757751968811331
9.26	-0.019	0.005489300672830601
9.27	-0.019	0.006374576964905608
9.28	-0.019	0.007455188838156178
9.29	-0.019	0.008786724816457087
9.3	-0.019	0.010444446848623256
9.31	-0.019	0.01253174680264824
9.32	-0.019	0.015192947705132423
9.33	-0.019	0.01863308851665659
9.34	-0.019	0.023149211525400053
9.35	-0.019	0.029181115881605872
9.36	-0.019	0.03739606414357985
9.37	-0.019	0.04883475185668987
9.38	-0.019	0.06517213707119826
9.39	-0.019	0.08920324397560798
9.4	-0.019	0.12579239477596946
9.41	-0.019	0.18383483541675028
9.42	-0.019	0.2805891250760802
9.43	-0.019	0.4520451064543286
9.44	-0.019	0.7803192442872686
9.45	-0.019	1.4757407124585817
9.46	-0.019	3.167168483474281
9.47	-0.019	8.195355853581063
9.48	-0.019	28.787744798608703
9.49	-0.019	182.98286658599133
9.5	-0.019	6318.254059931744
9.51	-0.019	135526.34430463726
9.52	-0.019	507.4528722353588
9.53	-0.019	53.05862386211183
9.54	-0.019	12.69883916979795
9.55	-0.019	4.467970445115875
9.56	-0.019	1.9682530884895042
9.57	-0.019	1.005805195642757
9.58	-0.019	0.5715688347369505
9.59	-0.019	0.35202513057854423
9.6	-0.019	0.23107608508973
9.61	-0.019	0.1598236936423597
9.62	-0.019	0.11553402413388927
9.63	-0.019	0.08677535629494368
9.64	-0.019	0.06742070461938882
9.65	-0.019	0.05400805678441561
9.66	-0.019	0.04449259234979696
9.67	-0.019	0.037620597135636605
9.68	-0.019	0.03259901059167397
9.69	-0.019	0.02891330608561162
9.7	-0.019	0.026223359388527254
9.71	-0.019	0.02430206659993581
9.72	-0.019	0.022998320357659068
9.73	-0.019	0.022214414212769602
9.74	-0.019	0.021892380151747645
9.75	-0.019	0.022006196479314857
9.76	-0.019	0.02255821750114065
9.77	-0.019	0.02357908050740916
9.78	-0.019	0.025131027161029645
9.79	-0.019	0.027315231914501126
9.8	-0.019	0.030284543431358318
9.81	-0.019	0.03426425912235676
9.82	-0.019	0.039585571083782106
9.83	-0.019	0.046739895373440477
9.84	-0.019	0.05646891798515916
9.85	-0.019	0.06991796861786052
9.86	-0.019	0.08890604670132744
9.87	-0.019	0.11642000714547668
9.88	-0.019	0.15756069285071694
9.89	-0.019	0.22145230678551392
9.9	-0.019	0.3253430365944418
9.91	-0.019	0.5040938966155223
9.92	-0.019	0.8342338703024595
9.93	-0.019	1.5023386446344817
9.94	-0.019	3.030529138046781
9.95	-0.019	7.186572865468958
9.96	-0.019	21.916204784642602
9.97	-0.019	104.76037493089316
9.98	-0.019	1435.5032926176766
9.99	-0.019	8.2940299480829295e6
10.	-0.019	2549.533396041164
10.01	-0.019	139.78869517692095
10.02	-0.019	26.560506584955313
10.03	-0.019	8.30214845892456
10.04	-0.019	3.4038965015406135
10.05	-0.019	1.6577085300560939
10.06	-0.019	0.9101282876640526
10.07	-0.019	0.5462669273485239
10.08	-0.019	0.35152058803815905
10.09	-0.019	0.2393876753986312
10.1	-0.019	0.17099343639355682
10.11	-0.019	0.12731243567209063
10.12	-0.019	0.09837345273806988
10.13	-0.019	0.07865051539889659
10.14	-0.019	0.06493888255144883
10.15	-0.019	0.05531273358434828
10.16	-0.019	0.04858688010460392
10.17	-0.019	0.0440280171014738
10.18	-0.019	0.04119730678148457
10.19	-0.019	0.03986779780686708
10.2	-0.019	0.039990843655346595
10.21	-0.019	0.04170404538861029
10.22	-0.019	0.04538962108881004
10.23	-0.019	0.05181667189733841
10.24	-0.019	0.0624531491462488
10.25	-0.019	0.08016631866387915
10.26	-0.019	0.11091167291337226
10.27	-0.019	0.16824512933372163
10.28	-0.019	0.28713644952703726
10.29	-0.019	0.5747649847301931
10.3	-0.019	1.4529084941886135
10.31	-0.019	5.3979364356304345
10.32	-0.019	44.102915762176906
10.33	-0.019	6048.20316002026
10.34	-0.019	1136.5253969246533
10.35	-0.019	25.359784817586803
10.36	-0.019	4.033432115977076
10.37	-0.019	1.2792894009195679
10.38	-0.019	0.5975844054466981
10.39	-0.019	0.366528425128973
10.4	-0.019	0.2801863816164793
10.41	-0.019	0.26024645693433307
10.42	-0.019	0.29043971646150224
10.43	-0.019	0.3894053373333502
10.44	-0.019	0.636147555434637
10.45	-0.019	1.3180363672315425
10.46	-0.019	3.825750309329786
10.47	-0.019	20.63113195010968
10.48	-0.019	758.8664747406699
10.49	-0.019	3162.4407834616686
10.5	-0.019	425746.4938301669
10.51	-0.019	365.2034895549896
10.52	-0.019	12.31603928606834
10.53	-0.019	2.620950505627401
10.54	-0.019	1.0160415414704127
10.55	-0.019	0.5454085119489545
10.56	-0.019	0.27088065412730966
10.57	-0.019	0.14062172791003963
10.58	-0.019	0.0859995025838983
10.59	-0.019	0.06306121221783287
10.6	-0.019	0.15240984087075737
10.61	-0.019	0.0299212254175509
10.62	-0.019	0.022597953040252843
10.63	-0.019	0.029692400897526318
10.64	-0.019	0.012728677230164383
10.65	-0.019	0.01087042644626542
10.66	-0.019	0.008132840351625764
10.67	-0.019	0.006724729796563063
10.68	-0.019	0.005848218798366068
10.69	-0.019	0.004946791736286169
10.7	-0.019	0.005176945959485748
10.71	-0.019	0.004051939788240312
10.72	-0.019	0.004910657309694493
10.73	-0.019	0.003883865625931736
10.74	-0.019	0.004125289028267652
10.75	-0.019	0.0057779340871977995
10.76	-0.019	0.003268646187200278
10.77	-0.019	0.06545370440725934
10.78	-0.019	0.002793854736419901
10.79	-0.019	0.07219559127935844
10.8	-0.019	0.0032394772533794174
10.81	-0.019	0.005077671942039361
10.82	-0.019	0.015657731259049998
10.83	-0.019	0.0026204474307356565
10.84	-0.019	0.23325023257328992
10.85	-0.019	0.003352861382350263
10.86	-0.019	0.0039841657098373465
10.87	-0.019	0.11764096719786794
10.88	-0.019	0.0023165908801003722
10.89	-0.019	0.011690166865842457
10.9	-0.019	0.010710809023846789
10.91	-0.019	0.002083418628654426
10.92	-0.019	0.058874770381422616
10.93	-0.019	0.004646472769602579
10.94	-0.019	0.0019675240357882734
10.95	-0.019	0.27085200373673246
10.96	-0.019	0.003110848310053003
10.97	-0.019	0.001735905124414023
10.98	-0.019	0.42048360394127127
10.99	-0.019	0.0025108543044036636
11.	-0.019	0.0013640584583316329
9.	-0.018	0.0017770396007444364
9.01	-0.018	0.001901685850487327
9.02	-0.018	0.0020380424169275015
9.03	-0.018	0.00218750430412906
9.04	-0.018	0.0023516693414903206
9.05	-0.018	0.002532373205614005
9.06	-0.018	0.0027317314810578995
9.07	-0.018	0.002952190381904619
9.08	-0.018	0.003196588179582543
9.09	-0.018	0.0034682299300043727
9.1	-0.018	0.003770978805419675
9.11	-0.018	0.0041093682686302565
9.12	-0.018	0.004488740555141942
9.13	-0.018	0.004915418557111248
9.14	-0.018	0.005396920377415552
9.15	-0.018	0.005942228747634088
9.16	-0.018	0.006562131470349199
9.17	-0.018	0.00726965446883455
9.18	-0.018	0.008080616504822714
9.19	-0.018	0.009014345031113863
9.2	-0.018	0.010094607267923801
9.21	-0.018	0.011350831349923858
9.22	-0.018	0.01281972218212442
9.23	-0.018	0.014547419895597994
9.24	-0.018	0.016592412370578433
9.25	-0.018	0.019029507983155745
9.26	-0.018	0.021955317759747545
9.27	-0.018	0.02549591546086611
9.28	-0.018	0.029817685993986483
9.29	-0.018	0.03514291487610845
9.3	-0.018	0.04177254825565053
9.31	-0.018	0.05012000010420715
9.32	-0.018	0.06076232591941871
9.33	-0.018	0.07451930848407406
9.34	-0.018	0.09257851380421811
9.35	-0.018	0.11669813565957841
9.36	-0.018	0.14954550371625977
9.37	-0.018	0.19528034133179437
9.38	-0.018	0.2605968177985266
9.39	-0.018	0.356664045071101
9.4	-0.018	0.5029168140253005
9.41	-0.018	0.7348869798817638
9.42	-0.018	1.1214929303854784
9.43	-0.018	1.8063939683917036
9.44	-0.018	3.1171818185439686
9.45	-0.018	5.892209444349613
9.46	-0.018	12.634585375164743
9.47	-0.018	32.63862958651983
9.48	-0.018	114.20783842033559
9.49	-0.018	716.8917566730755
9.5	-0.018	22430.39782325276
9.51	-0.018	328386.4581722894
9.52	-0.018	1960.9942179380007
9.53	-0.018	209.87782442318468
9.54	-0.018	50.52033685924305
9.55	-0.018	17.815013200960554
9.56	-0.018	7.85661091250683
9.57	-0.018	4.017336055234344
9.58	-0.018	2.2838102149104347
9.59	-0.018	1.4069407543771335
9.6	-0.018	0.9237068656199346
9.61	-0.018	0.638963526607575
9.62	-0.018	0.4619408648884735
9.63	-0.018	0.34698017614681953
9.64	-0.018	0.2696039750221201
9.65	-0.018	0.21597879071938475
9.66	-0.018	0.17793273800050144
9.67	-0.018	0.1504549039607515
9.68	-0.018	0.13037524082456037
9.69	-0.018	0.1156369083622957
9.7	-0.018	0.10488016277697804
9.71	-0.018	0.09719704666428296
9.72	-0.018	0.09198341255187144
9.73	-0.018	0.0888486065214061
9.74	-0.018	0.08756085537577442
9.75	-0.018	0.08801611823672076
9.76	-0.018	0.09022381439021589
9.77	-0.018	0.09430645203683527
9.78	-0.018	0.10051290667621353
9.79	-0.018	0.10924771774410054
9.8	-0.018	0.121122022642326
9.81	-0.018	0.13703659908190838
9.82	-0.018	0.15831555056038177
9.83	-0.018	0.18692344700856714
9.84	-0.018	0.22582518240523397
9.85	-0.018	0.2795988443299205
9.86	-0.018	0.3555145672939584
9.87	-0.018	0.46550865041692807
9.88	-0.018	0.6299622592357186
9.89	-0.018	0.8853251006638515
9.9	-0.018	1.3004825507953088
9.91	-0.018	2.0146116303356174
9.92	-0.018	3.3330885184323993
9.93	-0.018	5.999864842537657
9.94	-0.018	12.094462973715512
9.95	-0.018	28.643955830075758
9.96	-0.018	87.11487926692669
9.97	-0.018	413.2809498971407
9.98	-0.018	5456.440002091606
9.99	-0.018	3.7680603583100257e6
10.	-0.018	9530.293121602797
10.01	-0.018	550.2831764952714
10.02	-0.018	105.50806562076528
10.03	-0.018	33.08148413207755
10.04	-0.018	13.582678427336615
10.05	-0.018	6.6198531287194555
10.06	-0.018	3.6361458795199013
10.07	-0.018	2.183091062633935
10.08	-0.018	1.4050936638992815
10.09	-0.018	0.9570147337698532
10.1	-0.018	0.6836629844165234
10.11	-0.018	0.5090587249496009
10.12	-0.018	0.39337002329880905
10.13	-0.018	0.314517714833357
10.14	-0.018	0.25969510245849076
10.15	-0.018	0.2212052967811529
10.16	-0.018	0.19431099558275727
10.17	-0.018	0.17608086249036378
10.18	-0.018	0.16476052203436278
10.19	-0.018	0.15944253635446015
10.2	-0.018	0.15993215856040394
10.21	-0.018	0.16677898400406552
10.22	-0.018	0.18151000889020547
10.23	-0.018	0.20719764885529823
10.24	-0.018	0.24970500838298834
10.25	-0.018	0.3204808132732813
10.26	-0.018	0.4432946049107207
10.27	-0.018	0.6722164768382202
10.28	-0.018	1.1465934458014997
10.29	-0.018	2.2928252703773104
10.3	-0.018	5.7839170549326155
10.31	-0.018	21.377265815547535
10.32	-0.018	171.18675235880136
10.33	-0.018	17298.3123398875
10.34	-0.018	3905.9929810543254
10.35	-0.018	99.19003898857784
10.36	-0.018	16.001887412910243
10.37	-0.018	5.096623015532435
10.38	-0.018	2.3848992131058413
10.39	-0.018	1.464006467286498
10.4	-0.018	1.11958131008906
10.41	-0.018	1.0400342572975816
10.42	-0.018	1.1605834941858155
10.43	-0.018	1.5555130815741651
10.44	-0.018	2.539339317156839
10.45	-0.018	5.253578780461689
10.46	-0.018	15.195125238123767
10.47	-0.018	80.91025734011399
10.48	-0.018	2606.0796853419483
10.49	-0.018	9667.843955385188
10.5	-0.018	118269.29985125767
10.51	-0.018	1178.2724456941476
10.52	-0.018	48.43614640999353
10.53	-0.018	10.369542343633185
10.54	-0.018	3.7745734320592397
10.55	-0.018	1.8149970747216388
10.56	-0.018	0.9826913232609046
10.57	-0.018	0.5520872616336395
10.58	-0.018	0.3419491362120394
10.59	-0.018	0.24541161330130987
10.6	-0.018	0.2447246397633892
10.61	-0.018	0.11876215435394094
10.62	-0.018	0.08948901559911727
10.63	-0.018	0.08298731397674894
10.64	-0.018	0.050848658119173606
10.65	-0.018	0.042270333090163814
10.66	-0.018	0.032522351826195596
10.67	-0.018	0.026892576800798984
10.68	-0.018	0.023264376955287484
10.69	-0.018	0.019748260094715926
10.7	-0.018	0.019975383731781607
10.71	-0.018	0.01609467384911442
10.72	-0.018	0.018644416805285637
10.73	-0.018	0.015182600409695421
10.74	-0.018	0.01595698222652936
10.75	-0.018	0.020764640090547785
10.76	-0.018	0.012866244614758899
10.77	-0.018	0.10041089200094916
10.78	-0.018	0.011059885419682055
10.79	-0.018	0.12610373115781864
10.8	-0.018	0.012634221111355495
10.81	-0.018	0.019025797165331076
10.82	-0.018	0.04878023081911756
10.83	-0.018	0.010332577368440884
10.84	-0.018	0.3057391543514089
10.85	-0.018	0.012980568147412705
10.86	-0.018	0.015245369302640267
10.87	-0.018	0.22419925339473062
10.88	-0.018	0.009129231812273944
10.89	-0.018	0.03990287309556566
10.9	-0.018	0.03687941612516394
10.91	-0.018	0.008213288686124018
10.92	-0.018	0.1464373061244978
10.93	-0.018	0.017367963373443443
10.94	-0.018	0.007733802134074734
10.95	-0.018	0.3922893560286776
10.96	-0.018	0.011872956650748306
10.97	-0.018	0.006814493107232071
10.98	-0.018	0.4736147654458131
10.99	-0.018	0.009616509075724713
11.	-0.018	0.005366080041049705
9.	-0.016	0.007107640194258789
9.01	-0.016	0.007606164785464551
9.02	-0.016	0.008151522063800161
9.03	-0.016	0.008749290600283038
9.04	-0.016	0.009405859984190742
9.05	-0.016	0.010128570847027956
9.06	-0.016	0.010925883025879409
9.07	-0.016	0.011807578349303884
9.08	-0.016	0.01278500622143839
9.09	-0.016	0.013871382368545503
9.1	-0.016	0.015082153958873254
9.11	-0.016	0.016435448032026474
9.12	-0.016	0.017952625080669294
9.13	-0.016	0.01965896613345011
9.14	-0.016	0.021584530376003778
9.15	-0.016	0.023765232034685824
9.16	-0.016	0.02624420109414222
9.17	-0.016	0.029073514081545935
9.18	-0.016	0.032316411018742455
9.19	-0.016	0.03605015620586155
9.2	-0.016	0.04036975889623929
9.21	-0.016	0.04539285281569928
9.22	-0.016	0.051266152431897534
9.23	-0.016	0.05817407656266527
9.24	-0.016	0.06635038370348313
9.25	-0.016	0.07609404138829365
9.26	-0.016	0.08779112268012812
9.27	-0.016	0.10194539804482651
9.28	-0.016	0.11922165468910415
9.29	-0.016	0.14050793840473244
9.3	-0.016	0.16700640902481348
9.31	-0.016	0.20036826906594185
9.32	-0.016	0.24289795926373117
9.33	-0.016	0.2978686496419531
9.34	-0.016	0.37002096802820766
9.35	-0.016	0.4663716708141032
9.36	-0.016	0.5975625988276204
9.37	-0.016	0.7801838081387837
9.38	-0.016	1.0409215904853215
9.39	-0.016	1.4242771355661086
9.4	-0.016	2.007630842103888
9.41	-0.016	2.9323272114609504
9.42	-0.016	4.472195211468583
9.43	-0.016	7.197099963758947
9.44	-0.016	12.40353029664313
9.45	-0.016	23.397964937340525
9.46	-0.016	49.998429516387226
9.47	-0.016	128.30690040612717
9.48	-0.016	442.1963848779793
9.49	-0.016	2644.5812740748347
9.5	-0.016	59146.392157835595
9.51	-0.016	369013.02131861605
9.52	-0.016	6871.9618750629015
9.53	-0.016	803.3354807664174
9.54	-0.016	197.7695909015442
9.55	-0.016	70.36101641155852
9.56	-0.016	31.166086634815077
9.57	-0.016	15.975712928520798
9.58	-0.016	9.095962093951954
9.59	-0.016	5.609265910942821
9.6	-0.016	3.6852920281805996
9.61	-0.016	2.5505649901282603
9.62	-0.016	1.8446450254575877
9.63	-0.016	1.3859834579584198
9.64	-0.016	1.0771559108756743
9.65	-0.016	0.8630610520232942
9.66	-0.016	0.7111293782914474
9.67	-0.016	0.6013801973710491
9.68	-0.016	0.5211683598626239
9.69	-0.016	0.4622867303505936
9.7	-0.016	0.41930836479668404
9.71	-0.016	0.3886087544464781
9.72	-0.016	0.36777581523663194
9.73	-0.016	0.3552496782551695
9.74	-0.016	0.3501048306342756
9.75	-0.016	0.35192584248260717
9.76	-0.016	0.3607504238725245
9.77	-0.016	0.3770679528682987
9.78	-0.016	0.40187247453347336
9.79	-0.016	0.4367796153947469
9.8	-0.016	0.48422981388244885
9.81	-0.016	0.5478195984292958
9.82	-0.016	0.6328347599626052
9.83	-0.016	0.7471160971628844
9.84	-0.016	0.902493638752385
9.85	-0.016	1.117228140078736
9.86	-0.016	1.4203065449152374
9.87	-0.016	1.8592965976891442
9.88	-0.016	2.515368777075172
9.89	-0.016	3.53357103631715
9.9	-0.016	5.187734608875841
9.91	-0.016	8.030318658071844
9.92	-0.016	13.27107473986109
9.93	-0.016	23.848535991996943
9.94	-0.016	47.93920745198747
9.95	-0.016	112.96030108859505
9.96	-0.016	339.8652416625449
9.97	-0.016	1565.5578445261226
9.98	-0.016	18014.07475457051
9.99	-0.016	1.1303224793402222e6
10.	-0.016	29687.418424449246
10.01	-0.016	2067.3244554245866
10.02	-0.016	410.58928564650563
10.03	-0.016	130.3213331716201
10.04	-0.016	53.80899783182446
10.05	-0.016	26.304823966961145
10.06	-0.016	14.475028774035085
10.07	-0.016	8.700848598795037
10.08	-0.016	5.604599063347232
10.09	-0.016	3.819502352818779
10.1	-0.016	2.7296887290184904
10.11	-0.016	2.033183198294056
10.12	-0.016	1.5715019912930956
10.13	-0.016	1.2567227636702258
10.14	-0.016	1.0378144653120671
10.15	-0.016	0.8840915844869812
10.16	-0.016	0.7766600190392396
10.17	-0.016	0.703824506797726
10.18	-0.016	0.6585831323042829
10.19	-0.016	0.6373120182658031
10.2	-0.016	0.6392296163969717
10.21	-0.016	0.6665214045048065
10.22	-0.016	0.7252654426732715
10.23	-0.016	0.8276877953379863
10.24	-0.016	0.9971022466129283
10.25	-0.016	1.2789799502845725
10.26	-0.016	1.7675655498656435
10.27	-0.016	2.6767024255877963
10.28	-0.016	4.555360726144267
10.29	-0.016	9.072646046918045
10.3	-0.016	22.700477238070196
10.31	-0.016	82.20570755057764
10.32	-0.016	609.8729151853339
10.33	-0.016	26468.254170821645
10.34	-0.016	9361.448810678432
10.35	-0.016	363.65279628108317
10.36	-0.016	61.964270087764056
10.37	-0.016	20.063260869444765
10.38	-0.016	9.45341767859968
10.39	-0.016	5.822517755888389
10.4	-0.016	4.459777541852542
10.41	-0.016	4.144966669048508
10.42	-0.016	4.623604746735227
10.43	-0.016	6.188511935394134
10.44	-0.016	10.074076267752776
10.45	-0.016	20.72160430633681
10.46	-0.016	59.104021150246155
10.47	-0.016	299.77614420002595
10.48	-0.016	6299.716917339777
10.49	-0.016	17804.42454162783
10.5	-0.016	39265.79909391771
10.51	-0.016	2826.868055028011
10.52	-0.016	181.61497946273312
10.53	-0.016	40.25716259156642
10.54	-0.016	14.419974858761726
10.55	-0.016	6.666985161455293
10.56	-0.016	3.5987561765814644
10.57	-0.016	2.12327038258711
10.58	-0.016	1.342616721255161
10.59	-0.016	0.9288458779486247
10.6	-0.016	0.691242713126111
10.61	-0.016	0.4649523229977684
10.62	-0.016	0.3487965769801713
10.63	-0.016	0.27522828408201566
10.64	-0.016	0.20248470959846135
10.65	-0.016	0.16336873509540134
10.66	-0.016	0.12995084885851285
10.67	-0.016	0.10747391135357257
10.68	-0.016	0.0919166521759171
10.69	-0.016	0.0785237720508338
10.7	-0.016	0.07416632780508094
10.71	-0.016	0.06303093819887166
10.72	-0.016	0.06583074762479918
10.73	-0.016	0.05687929028998888
10.74	-0.016	0.05785022529698666
10.75	-0.016	0.06432654747478105
10.76	-0.016	0.04872310812368671
10.77	-0.016	0.11385688246711163
10.78	-0.016	0.042588308237609375
10.79	-0.016	0.1393340568286891
10.8	-0.016	0.04636352090082507
10.81	-0.016	0.06201682885728984
10.82	-0.016	0.10507688050222552
10.83	-0.016	0.03919559861364063
10.84	-0.016	0.22908841634547092
10.85	-0.016	0.04636738901427985
10.86	-0.016	0.05243769973072464
10.87	-0.016	0.22434647734513039
10.88	-0.016	0.03453528682963531
10.89	-0.016	0.10018596194986412
10.9	-0.016	0.09448803564034
10.91	-0.016	0.03110015051828533
10.92	-0.016	0.19836963696889695
10.93	-0.016	0.055406879126576644
10.94	-0.016	0.02898478121470078
10.95	-0.016	0.28243018424729804
10.96	-0.016	0.04034765835509865
10.97	-0.016	0.025423647985495196
10.98	-0.016	0.27849461383689766
10.99	-0.016	0.03303421567595746
11.	-0.016	0.020169567893029226
9.	-0.014	0.01599024747557521
9.01	-0.014	0.01711170132951946
9.02	-0.014	0.018338496565888023
9.03	-0.014	0.019683179552035163
9.04	-0.014	0.02116012038541026
9.05	-0.014	0.022785827709458993
9.06	-0.014	0.024579326782679642
9.07	-0.014	0.02656261537070321
9.08	-0.014	0.02876121583395118
9.09	-0.014	0.031204846700304
9.1	-0.014	0.03392824340709385
9.11	-0.014	0.03697216626494157
9.12	-0.014	0.04038464471684002
9.13	-0.014	0.044222521578073055
9.14	-0.014	0.0485533804533483
9.15	-0.014	0.05345796577252188
9.16	-0.014	0.05903324046577083
9.17	-0.014	0.06539627492975819
9.18	-0.014	0.07268922798271962
9.19	-0.014	0.081085773789668
9.2	-0.014	0.09079945978529846
9.21	-0.014	0.10209466661171067
9.22	-0.014	0.1153011079378205
9.23	-0.014	0.13083319533702953
9.24	-0.014	0.14921616250384268
9.25	-0.014	0.17112169037283925
9.26	-0.014	0.19741705399247217
9.27	-0.014	0.22923377291325853
9.28	-0.014	0.2680648016912391
9.29	-0.014	0.3159041401475981
9.3	-0.014	0.3754505677436828
9.31	-0.014	0.4504101110550807
9.32	-0.014	0.5459536178369139
9.33	-0.014	0.6694234291042707
9.34	-0.014	0.8314499346376313
9.35	-0.014	1.0477609767716263
9.36	-0.014	1.3421980640222924
9.37	-0.014	1.75190650988908
9.38	-0.014	2.336593286577322
9.39	-0.014	3.1957328221329253
9.4	-0.014	4.5020952075742215
9.41	-0.014	6.570794543049311
9.42	-0.014	10.011100197172658
9.43	-0.014	16.08754282845799
9.44	-0.014	27.666032187523545
9.45	-0.014	52.01396707974304
9.46	-0.014	110.51492191895433
9.47	-0.014	280.54878848770693
9.48	-0.014	943.481713346121
9.49	-0.014	5235.315140054833
9.5	-0.014	77146.28414031735
9.51	-0.014	261127.62987225456
9.52	-0.014	12625.1238363178
9.53	-0.014	1683.1018204792506
9.54	-0.014	429.49196038325584
9.55	-0.014	155.0256577086706
9.56	-0.014	69.16361586015194
9.57	-0.014	35.59838308790232
9.58	-0.014	20.319913854498004
9.59	-0.014	12.55195444293826
9.6	-0.014	8.256341454066767
9.61	-0.014	5.719023476797651
9.62	-0.014	4.138799207151439
9.63	-0.014	3.111219943157682
9.64	-0.014	2.418887857827443
9.65	-0.014	1.9386914107898536
9.66	-0.014	1.59778942107109
9.67	-0.014	1.3514602990843467
9.68	-0.014	1.171383314146843
9.69	-0.014	1.0391679757824905
9.7	-0.014	0.9426486271149188
9.71	-0.014	0.8736974944871009
9.72	-0.014	0.8269042393667394
9.73	-0.014	0.7987694308788741
9.74	-0.014	0.7872165754737963
9.75	-0.014	0.7913137004058158
9.76	-0.014	0.8111457761429441
9.77	-0.014	0.8478114530564913
9.78	-0.014	0.9035418809742984
9.79	-0.014	0.9819627496624038
9.8	-0.014	1.0885496674748567
9.81	-0.014	1.231370207183296
9.82	-0.014	1.422277682709294
9.83	-0.014	1.6788485586463127
9.84	-0.014	2.027590018334455
9.85	-0.014	2.5093961130600166
9.86	-0.014	3.1891382170659446
9.87	-0.014	4.173182102120976
9.88	-0.014	5.642842015956424
9.89	-0.014	7.921682364984225
9.9	-0.014	11.619471179530548
9.91	-0.014	17.963495588443337
9.92	-0.014	29.632277230257337
9.93	-0.014	53.10045163960295
9.94	-0.014	106.24826035936482
9.95	-0.014	248.27246942071173
9.96	-0.014	734.0290276739156
9.97	-0.014	3227.3237374390014
9.98	-0.014	30516.283569878782
9.99	-0.014	520740.0860783629
10.	-0.014	46711.18764764147
10.01	-0.014	4207.480690527697
10.02	-0.014	883.1934725926039
10.03	-0.014	285.93210391888204
10.04	-0.014	119.1515301980815
10.05	-0.014	58.53988976421726
10.06	-0.014	32.31053258833819
10.07	-0.014	19.45960475765808
10.08	-0.014	12.551534783515006
10.09	-0.014	8.561943633030399
10.1	-0.014	6.1232590935552755
10.11	-0.014	4.563254857526847
10.12	-0.014	3.5284815489533363
10.13	-0.014	2.8225824531052353
10.14	-0.014	2.3314674362102608
10.15	-0.014	1.9864748329762028
10.16	-0.014	1.7452986476682149
10.17	-0.014	1.581736911100395
10.18	-0.014	1.4800935643369018
10.19	-0.014	1.4322368659335438
10.2	-0.014	1.43639882578894
10.21	-0.014	1.497448688717015
10.22	-0.014	1.6289506141557295
10.23	-0.014	1.8581765410798223
10.24	-0.014	2.2370672101278344
10.25	-0.014	2.866731743601207
10.26	-0.014	3.9561370628137222
10.27	-0.014	5.977451454390511
10.28	-0.014	10.135031854021058
10.29	-0.014	20.052091208851078
10.3	-0.014	49.507794119916426
10.31	-0.014	173.52460617791252
10.32	-0.014	1147.5477442483145
10.33	-0.014	22302.340986039406
10.34	-0.014	11133.362966963276
10.35	-0.014	713.5471530827043
10.36	-0.014	132.25297106882036
10.37	-0.014	43.971357076013135
10.38	-0.014	20.95356346673552
10.39	-0.014	12.976648096059034
10.4	-0.014	9.965577760759825
10.41	-0.014	9.269720967087025
10.42	-0.014	10.333484383909335
10.43	-0.014	13.799891267225872
10.44	-0.014	22.36012353402285
10.45	-0.014	45.55969153983571
10.46	-0.014	127.06952560219015
10.47	-0.014	598.3354335071714
10.48	-0.014	7739.47124608028
10.49	-0.014	18074.957752815208
10.5	-0.014	23000.99582827798
10.51	-0.014	3789.603586737032
10.52	-0.014	369.5436751591804
10.53	-0.014	86.85250301495014
10.54	-0.014	31.506905928093584
10.55	-0.014	14.543603908945355
10.56	-0.014	7.8164166757578
10.57	-0.014	4.642248565153412
10.58	-0.014	2.9596116816382194
10.59	-0.014	2.0157745786800216
10.6	-0.014	1.439366292081951
10.61	-0.014	1.0250856401105406
10.62	-0.014	0.7677401665532272
10.63	-0.014	0.5911961499582659
10.64	-0.014	0.4529691711973545
10.65	-0.014	0.36239415934319663
10.66	-0.014	0.2919018511023665
10.67	-0.014	0.24147655225625284
10.68	-0.014	0.20499452201746848
10.69	-0.014	0.1755537348217176
10.7	-0.014	0.15921898516197636
10.71	-0.014	0.13874407334078628
10.72	-0.014	0.13500760965634181
10.73	-0.014	0.12030671867970699
10.74	-0.014	0.11826792936910421
10.75	-0.014	0.11964746394878742
10.76	-0.014	0.1024620650099035
10.77	-0.014	0.14452941829474497
10.78	-0.014	0.09086503271490066
10.79	-0.014	0.1594411370054432
10.8	-0.014	0.09376945819912669
10.81	-0.014	0.11189535292003328
10.82	-0.014	0.14440185052665672
10.83	-0.014	0.08176845485599904
10.84	-0.014	0.20434432057453014
10.85	-0.014	0.09034069129858528
10.86	-0.014	0.09794149430300618
10.87	-0.014	0.20693101286616475
10.88	-0.014	0.07163318446652796
10.89	-0.014	0.14198407543243682
10.9	-0.014	0.13564244075216364
10.91	-0.014	0.06453009157120163
10.92	-0.014	0.19526458928539442
10.93	-0.014	0.0951232380150944
10.94	-0.014	0.05934405437372676
10.95	-0.014	0.2177621305829002
10.96	-0.014	0.07371952850023374
10.97	-0.014	0.051753751533566025
10.98	-0.014	0.20102120575901675
10.99	-0.014	0.06101733928015917
11.	-0.014	0.041457362162378206
9.	-0.012	0.02842227200669595
9.01	-0.012	0.030415404270015683
9.02	-0.012	0.032595730088124074
9.03	-0.012	0.034985540638952546
9.04	-0.012	0.0376103666486238
9.05	-0.012	0.040499537472315425
9.06	-0.012	0.043686852474867685
9.07	-0.012	0.047211390570294214
9.08	-0.012	0.051118490526099555
9.09	-0.012	0.05546094336106211
9.1	-0.012	0.060300449508834085
9.11	-0.012	0.06570940826230233
9.12	-0.012	0.07177312655907263
9.13	-0.012	0.0785925600799357
9.14	-0.012	0.08628773422578548
9.15	-0.012	0.09500203906577959
9.16	-0.012	0.10490765541559854
9.17	-0.012	0.11621245539067213
9.18	-0.012	0.12916883958171504
9.19	-0.012	0.14408513826123384
9.2	-0.012	0.16134043614432836
9.21	-0.012	0.18140400958461944
9.22	-0.012	0.2048610375170325
9.23	-0.012	0.23244693296553515
9.24	-0.012	0.2650936488994643
9.25	-0.012	0.3039928108959941
9.26	-0.012	0.35068279104082506
9.27	-0.012	0.4071703032560246
9.28	-0.012	0.4761024969744567
9.29	-0.012	0.5610140774682371
9.3	-0.012	0.66668778927142
9.31	-0.012	0.7996893566756861
9.32	-0.012	0.9691763285092401
9.33	-0.012	1.1881465071256314
9.34	-0.012	1.4754091260483357
9.35	-0.012	1.8587765927039803
9.36	-0.012	2.380379884679843
9.37	-0.012	3.1058044280454897
9.38	-0.012	4.140363263226523
9.39	-0.012	5.659288644272245
9.4	-0.012	7.966438060532096
9.41	-0.012	11.614861035058043
9.42	-0.012	17.67092718533087
9.43	-0.012	28.339563553178635
9.44	-0.012	48.591422503511566
9.45	-0.012	90.93160965103452
9.46	-0.012	191.6944813815616
9.47	-0.012	479.5008478236922
9.48	-0.012	1560.7172724457746
9.49	-0.012	7880.183067661704
9.5	-0.012	77071.96344764932
9.51	-0.012	178052.82876955
9.52	-0.012	17426.266158161576
9.53	-0.012	2719.0588584683464
9.54	-0.012	727.35279748485
9.55	-0.012	267.72446609300073
9.56	-0.012	120.6270395992411
9.57	-0.012	62.43761794592341
9.58	-0.012	35.7656733658149
9.59	-0.012	22.144852345481894
9.6	-0.012	14.590132829988983
9.61	-0.012	10.118323207319026
9.62	-0.012	7.329020422239049
9.63	-0.012	5.513112169157898
9.64	-0.012	4.288559763890769
9.65	-0.012	3.438634012711046
9.66	-0.012	2.8349260533328575
9.67	-0.012	2.3985114598475956
9.68	-0.012	2.079365906828007
9.69	-0.012	1.8449822147748098
9.7	-0.012	1.6738439117501005
9.71	-0.012	1.5515694402832023
9.72	-0.012	1.4685821880850745
9.73	-0.012	1.418686418613947
9.74	-0.012	1.3982052449149431
9.75	-0.012	1.4054886328728131
9.76	-0.012	1.4406879442294596
9.77	-0.012	1.5057502553314326
9.78	-0.012	1.6046285308753108
9.79	-0.012	1.7437449543609551
9.8	-0.012	1.9327958105711935
9.81	-0.012	2.1860624363877204
9.82	-0.012	2.524518991137691
9.83	-0.012	2.9792507406651016
9.84	-0.012	3.597108401771064
9.85	-0.012	4.450316120346741
9.86	-0.012	5.653337951845263
9.87	-0.012	7.393635861738413
9.88	-0.012	9.990295383255225
9.89	-0.012	14.011671720203257
9.9	-0.012	20.52621250603147
9.91	-0.012	31.67725953872643
9.92	-0.012	52.12095615488407
9.93	-0.012	93.03646717570241
9.94	-0.012	184.9748333976069
9.95	-0.012	427.323631766066
9.96	-0.012	1233.9820148861763
9.97	-0.012	5107.092298736159
9.98	-0.012	38624.219303743135
9.99	-0.012	296764.77568208956
10.	-0.012	54963.34481376968
10.01	-0.012	6552.055445112985
10.02	-0.012	1476.7705010311404
10.03	-0.012	490.98091694951995
10.04	-0.012	207.18580955699312
10.05	-0.012	102.4950983730335
10.06	-0.012	56.80746927882001
10.07	-0.012	34.306135923526966
10.08	-0.012	22.168737019016593
10.09	-0.012	15.142303826579283
10.1	-0.012	10.839913725496327
10.11	-0.012	8.084197163469646
10.12	-0.012	6.254517597801886
10.13	-0.012	5.005414102716198
10.14	-0.012	4.135860107629577
10.15	-0.012	3.524730864797243
10.16	-0.012	3.097324366069363
10.17	-0.012	2.8073373710540315
10.18	-0.012	2.627010018387053
10.19	-0.012	2.54194042079117
10.2	-0.012	2.5489621804469533
10.21	-0.012	2.6566132075061266
10.22	-0.012	2.8887328573948463
10.23	-0.012	3.2932220428166477
10.24	-0.012	3.961154367492533
10.25	-0.012	5.06933839249114
10.26	-0.012	6.981750727307891
10.27	-0.012	10.516033275959575
10.28	-0.012	17.739216299752815
10.29	-0.012	34.779604717829756
10.3	-0.012	84.33305582219099
10.31	-0.012	283.12955424129854
10.32	-0.012	1628.4759981155205
10.33	-0.012	16695.9586047186
10.34	-0.012	10385.609940522874
10.35	-0.012	1063.408638864159
10.36	-0.012	218.93626360682006
10.37	-0.012	75.40174081332657
10.38	-0.012	36.48632036470473
10.39	-0.012	22.766909881038167
10.4	-0.012	17.547366832428725
10.41	-0.012	16.340598419558205
10.42	-0.012	18.199583705864057
10.43	-0.012	24.229407907215013
10.44	-0.012	39.009160811632995
10.45	-0.012	78.4663496695565
10.46	-0.012	212.4324323846713
10.47	-0.012	912.3009227833903
10.48	-0.012	7624.325713140686
10.49	-0.012	15874.1209783216
10.5	-0.012	16350.08836756792
10.51	-0.012	4170.602610957686
10.52	-0.012	577.4831519441691
10.53	-0.012	146.12887997825513
10.54	-0.012	54.20536606210085
10.55	-0.012	25.20137936890612
10.56	-0.012	13.564663794113109
10.57	-0.012	8.07215721400634
10.58	-0.012	5.162216391192235
10.59	-0.012	3.499102655337783
10.6	-0.012	2.4769607220469316
10.61	-0.012	1.7922661778219464
10.62	-0.012	1.342798073939477
10.63	-0.012	1.0304027702034508
10.64	-0.012	0.8004052931099536
10.65	-0.012	0.6393555425143258
10.66	-0.012	0.5178024796053373
10.67	-0.012	0.42849040813714306
10.68	-0.012	0.3622720798186847
10.69	-0.012	0.31028305239559467
10.7	-0.012	0.27554913441943846
10.71	-0.012	0.2421471039525637
10.72	-0.012	0.22643294465563021
10.73	-0.012	0.20401245919351108
10.74	-0.012	0.19524430913883753
10.75	-0.012	0.188567602811507
10.76	-0.012	0.17062822222599813
10.77	-0.012	0.19407598193751427
10.78	-0.012	0.15232989581146683
10.79	-0.012	0.19790865957760997
10.8	-0.012	0.15026732526484368
10.81	-0.012	0.16497219452206877
10.82	-0.012	0.18441890329817218
10.83	-0.012	0.13342178437755722
10.84	-0.012	0.21483639710646432
10.85	-0.012	0.1390376771887342
10.86	-0.012	0.14539058467398214
10.87	-0.012	0.21278637261351027
10.88	-0.012	0.1158128156267981
10.89	-0.012	0.174691117221733
10.9	-0.012	0.1677987369377927
10.91	-0.012	0.10421100896144846
10.92	-0.012	0.19827069081530863
10.93	-0.012	0.1311795967496635
10.94	-0.012	0.09456384744255493
10.95	-0.012	0.1982545030297172
10.96	-0.012	0.10632298256725922
10.97	-0.012	0.0820078613087365
10.98	-0.012	0.17735207112506696
10.99	-0.012	0.08869699319980778
11.	-0.012	0.06633124998809084
9.	-0.01	0.044400090820795685
9.01	-0.01	0.04751322852518804
9.02	-0.01	0.05091869551752546
9.03	-0.01	0.0546512947148068
9.04	-0.01	0.058750885532698284
9.05	-0.01	0.06326325626191628
9.06	-0.01	0.06824117161146588
9.07	-0.01	0.07374563573779538
9.08	-0.01	0.07984742159347083
9.09	-0.01	0.08662893102148915
9.1	-0.01	0.09418646769578612
9.11	-0.01	0.10263302813148273
9.12	-0.01	0.11210174643344453
9.13	-0.01	0.12275016880673853
9.14	-0.01	0.1347655877203979
9.15	-0.01	0.14837173805347706
9.16	-0.01	0.16383725572007524
9.17	-0.01	0.18148643339793027
9.18	-0.01	0.20171299283118674
9.19	-0.01	0.2249978502469044
9.2	-0.01	0.251932212389797
9.21	-0.01	0.28324785271944947
9.22	-0.01	0.3198571515504745
9.23	-0.01	0.36290654893401775
9.24	-0.01	0.41384862291938507
9.25	-0.01	0.47454033231652915
9.26	-0.01	0.5473784728183099
9.27	-0.01	0.6354887700657073
9.28	-0.01	0.7429933976020907
9.29	-0.01	0.8753949526392226
9.3	-0.01	1.0401362935632579
9.31	-0.01	1.2474308353507078
9.32	-0.01	1.5115171510809697
9.33	-0.01	1.8525939370966433
9.34	-0.01	2.2998724665966317
9.35	-0.01	2.8965139821397767
9.36	-0.01	3.707842046103526
9.37	-0.01	4.835436635687878
9.38	-0.01	6.442193864898695
9.39	-0.01	8.79871627120621
9.4	-0.01	12.373266433969876
9.41	-0.01	18.015855714464866
9.42	-0.01	27.359673711274983
9.43	-0.01	43.7654736901053
9.44	-0.01	74.75824678338267
9.45	-0.01	139.07949932977246
9.46	-0.01	290.32303749205425
9.47	-0.01	713.0469521956206
9.48	-0.01	2231.100466919093
9.49	-0.01	10127.362817678157
9.5	-0.01	68928.68120240368
9.51	-0.01	125435.43611809654
9.52	-0.01	20490.259653640485
9.53	-0.01	3780.756394486302
9.54	-0.01	1069.534346384626
9.55	-0.01	403.26224318228105
9.56	-0.01	183.95004299807806
9.57	-0.01	95.8939536248789
9.58	-0.01	55.17592217043042
9.59	-0.01	34.2649256877479
9.6	-0.01	22.622564798439864
9.61	-0.01	15.71263394364456
9.62	-0.01	11.394061361670234
9.63	-0.01	8.57840222580137
9.64	-0.01	6.677518591946396
9.65	-0.01	5.357006835321211
9.66	-0.01	4.418387000941512
9.67	-0.01	3.7394949928950414
9.68	-0.01	3.2428125422459817
9.69	-0.01	2.8779201236517373
9.7	-0.01	2.611420489854478
9.71	-0.01	2.4209778850281367
9.72	-0.01	2.2917123018736656
9.73	-0.01	2.2139938177427227
9.74	-0.01	2.1821066000475193
9.75	-0.01	2.193486078677245
9.76	-0.01	2.2483693586262468
9.77	-0.01	2.3497865822606956
9.78	-0.01	2.5038872069483116
9.79	-0.01	2.7206589299729282
9.8	-0.01	3.015175980440994
9.81	-0.01	3.409631045119578
9.82	-0.01	3.9365997676379445
9.83	-0.01	4.6443300559997684
9.84	-0.01	5.605481539282793
9.85	-0.01	6.93195561912265
9.86	-0.01	8.800886016179021
9.87	-0.01	11.501939176520542
9.88	-0.01	15.527241978113455
9.89	-0.01	21.75126416246427
9.9	-0.01	31.812739953886823
9.91	-0.01	48.98509280333799
9.92	-0.01	80.33747713795022
9.93	-0.01	142.69711727889546
9.94	-0.01	281.4448503459511
9.95	-0.01	640.9880080951439
9.96	-0.01	1798.4123031879046
9.97	-0.01	6935.510446930888
9.98	-0.01	41856.62557150777
9.99	-0.01	191154.42264052163
10.	-0.01	55890.089742995144
10.01	-0.01	8739.070013985145
10.02	-0.01	2138.3567074417074
10.03	-0.01	734.3241173401126
10.04	-0.01	314.7572989568787
10.05	-0.01	157.06575286455535
10.06	-0.01	87.51355863374035
10.07	-0.01	53.03185670083847
10.08	-0.01	34.35052381357078
10.09	-0.01	23.50276322473726
10.1	-0.01	16.845898863706
10.11	-0.01	12.57515462471789
10.12	-0.01	9.736040346454676
10.13	-0.01	7.795942166680786
10.14	-0.01	6.444330769759182
10.15	-0.01	5.4938189793525405
10.16	-0.01	4.828697728476355
10.17	-0.01	4.377172404169595
10.18	-0.01	4.096156038391916
10.19	-0.01	3.9632547989176725
10.2	-0.01	3.973475314903722
10.21	-0.01	4.1399229845907835
10.22	-0.01	4.499302195756071
10.23	-0.01	5.125305273972365
10.24	-0.01	6.157737093862617
10.25	-0.01	7.867078858757226
10.26	-0.01	10.807339039778833
10.27	-0.01	16.213851695887467
10.28	-0.01	27.174418044674198
10.29	-0.01	52.67643318662012
10.3	-0.01	124.91990162330538
10.31	-0.01	398.43069577284524
10.32	-0.01	1970.667427689495
10.33	-0.01	12426.327154061202
10.34	-0.01	8873.355718162475
10.35	-0.01	1353.7323770012513
10.36	-0.01	313.40391556181396
10.37	-0.01	112.60953428737889
10.38	-0.01	55.53430008152984
10.39	-0.01	34.98072538949738
10.4	-0.01	27.08390242386563
10.41	-0.01	25.257348465886366
10.42	-0.01	28.09907858070499
10.43	-0.01	37.26267209652038
10.44	-0.01	59.514073150760666
10.45	-0.01	117.82034772170472
10.46	-0.01	307.777403161404
10.47	-0.01	1193.7923417861048
10.48	-0.01	6971.389921619156
10.49	-0.01	13432.767609720902
10.5	-0.01	12689.61421909047
10.51	-0.01	4214.491947016666
10.52	-0.01	776.9153808410625
10.53	-0.01	213.4671507457387
10.54	-0.01	81.4636453855335
10.55	-0.01	38.31637899414198
10.56	-0.01	20.724515904701807
10.57	-0.01	12.365195060747745
10.58	-0.01	7.924769332912866
10.59	-0.01	5.368139248604273
10.6	-0.01	3.794069025463094
10.61	-0.01	2.761730101927785
10.62	-0.01	2.0716403308330245
10.63	-0.01	1.590699266079072
10.64	-0.01	1.2431294109970825
10.65	-0.01	0.9935024621337554
10.66	-0.01	0.806926927543973
10.67	-0.01	0.6679818924339196
10.68	-0.01	0.5634926530809532
10.69	-0.01	0.4822795121622175
10.7	-0.01	0.4234762029986694
10.71	-0.01	0.372781171568976
10.72	-0.01	0.34092526430236225
10.73	-0.01	0.3078772228900063
10.74	-0.01	0.28906474462868104
10.75	-0.01	0.27273385253803506
10.76	-0.01	0.2518944189923242
10.77	-0.01	0.2596131296003038
10.78	-0.01	0.2247541033769101
10.79	-0.01	0.2512724052959271
10.8	-0.01	0.2143281292384912
10.81	-0.01	0.22276809748693557
10.82	-0.01	0.23140378268707512
10.83	-0.01	0.19125588338622282
10.84	-0.01	0.24402644756788894
10.85	-0.01	0.190798508871861
10.86	-0.01	0.19412603082459484
10.87	-0.01	0.23463151628036288
10.88	-0.01	0.16398918436112836
10.89	-0.01	0.20731848540074416
10.9	-0.01	0.19940783204335116
10.91	-0.01	0.14714283871637696
10.92	-0.01	0.21198359850468584
10.93	-0.01	0.1651987445022006
10.94	-0.01	0.13196163107150108
10.95	-0.01	0.20024144743077044
10.96	-0.01	0.13761558393854753
10.97	-0.01	0.11389685185101957
10.98	-0.01	0.1758625619015286
10.99	-0.01	0.1153397256087769
11.	-0.01	0.09290185249805222
9.	-0.008	0.06391904966566848
9.01	-0.008	0.06839997775651815
9.02	-0.008	0.07330157751497715
9.03	-0.008	0.07867391758465735
9.04	-0.008	0.0845743386593897
9.05	-0.008	0.09106870761860657
9.06	-0.008	0.09823292337339522
9.07	-0.008	0.10615473233187692
9.08	-0.008	0.11493592648570498
9.09	-0.008	0.124695016628089
9.1	-0.008	0.13557049857714076
9.11	-0.008	0.14772486345505803
9.12	-0.008	0.1613495467484709
9.13	-0.008	0.1766710687554986
9.14	-0.008	0.19395869627079879
9.15	-0.008	0.21353405921184565
9.16	-0.008	0.23578329659719144
9.17	-0.008	0.26117249848933566
9.18	-0.008	0.29026747532148867
9.19	-0.008	0.3237592541890884
9.2	-0.008	0.3624972184747244
9.21	-0.008	0.40753253999336686
9.22	-0.008	0.4601756032552727
9.23	-0.008	0.5220726444236978
9.24	-0.008	0.5953090627872941
9.25	-0.008	0.6825501861413228
9.26	-0.008	0.7872352825257066
9.27	-0.008	0.9138482796243318
9.28	-0.008	1.0683005791141162
9.29	-0.008	1.2584802227733969
9.3	-0.008	1.495052085647851
9.31	-0.008	1.792643810620947
9.32	-0.008	2.1716363481139354
9.33	-0.008	2.6609229244243853
9.34	-0.008	3.3022566592191587
9.35	-0.008	4.157273946361215
9.36	-0.008	5.319158772841832
9.37	-0.008	6.932624858824591
9.38	-0.008	9.229366458733697
9.39	-0.008	12.593507191859468
9.4	-0.008	17.688080742069076
9.41	-0.008	25.71275811048928
9.42	-0.008	38.96270480952119
9.43	-0.008	62.133452609881274
9.44	-0.008	105.65265862370453
9.45	-0.008	195.1777275777847
9.46	-0.008	402.69221335154174
9.47	-0.008	968.112336397335
9.48	-0.008	2896.750278245918
9.49	-0.008	11757.43547523439
9.5	-0.008	58967.106477998284
9.51	-0.008	91979.09738411804
9.52	-0.008	21856.64488310055
9.53	-0.008	4762.268241597135
9.54	-0.008	1433.4856164961955
9.55	-0.008	555.7632476552621
9.56	-0.008	257.23429572538674
9.57	-0.008	135.2411894501153
9.58	-0.008	78.23412492359448
9.59	-0.008	48.75928233375762
9.6	-0.008	32.27341429465736
9.61	-0.008	22.456883489817503
9.62	-0.008	16.307091434846505
9.63	-0.008	12.290298858123085
9.64	-0.008	9.574779742469634
9.65	-0.008	7.686329057065324
9.66	-0.008	6.342883369082681
9.67	-0.008	5.370535601667497
9.68	-0.008	4.658782369734765
9.69	-0.008	4.135669880221283
9.7	-0.008	3.753494012965544
9.71	-0.008	3.480327855931186
9.72	-0.008	3.2948900685252176
9.73	-0.008	3.18340260635771
9.74	-0.008	3.13768593405551
9.75	-0.008	3.154070878424923
9.76	-0.008	3.232899916031153
9.77	-0.008	3.378515151034037
9.78	-0.008	3.5997244534863624
9.79	-0.008	3.910827930482514
9.8	-0.008	4.333399173013352
9.81	-0.008	4.8991825705565315
9.82	-0.008	5.654743854906597
9.83	-0.008	6.668996625408379
9.84	-0.008	8.045621270542425
9.85	-0.008	9.944103730048257
9.86	-0.008	12.616532690383632
9.87	-0.008	16.474400983380185
9.88	-0.008	22.215216612637548
9.89	-0.008	31.074773451298643
9.9	-0.008	45.360062338501805
9.91	-0.008	69.65568880458567
9.92	-0.008	113.79171910590807
9.93	-0.008	200.92556267226718
9.94	-0.008	392.5233351609629
9.95	-0.008	879.1010741046434
9.96	-0.008	2386.099301037675
9.97	-0.008	8519.259349780412
9.98	-0.008	41563.421715292934
9.99	-0.008	133262.34362068048
10.	-0.008	52674.34001949663
10.01	-0.008	10535.218529235919
10.02	-0.008	2816.473070691828
10.03	-0.008	1003.6830606358112
10.04	-0.008	438.18799437646186
10.05	-0.008	220.9240887788309
10.06	-0.008	123.87519226947471
10.07	-0.008	75.37842106465509
10.08	-0.008	48.964940278427626
10.09	-0.008	33.57070989738462
10.1	-0.008	24.098643854307845
10.11	-0.008	18.00973836705338
10.12	-0.008	13.955836234652288
10.13	-0.008	11.18237703508068
10.14	-0.008	9.24839891743267
10.15	-0.008	7.887314659910789
10.16	-0.008	6.9342661452864975
10.17	-0.008	6.286835030034889
10.18	-0.008	5.88347836191741
10.19	-0.008	5.69214007131774
10.2	-0.008	5.705551006223759
10.21	-0.008	5.942175738687543
10.22	-0.008	6.453925792812137
10.23	-0.008	7.344926699694416
10.24	-0.008	8.81219766307598
10.25	-0.008	11.235324701840627
10.26	-0.008	15.387054129605788
10.27	-0.008	22.975092588624722
10.28	-0.008	38.210193189527615
10.29	-0.008	73.08109218889891
10.3	-0.008	168.8953271589836
10.31	-0.008	508.7564508946155
10.32	-0.008	2161.9742331403413
10.33	-0.008	9449.274601722753
10.34	-0.008	7376.317526701658
10.35	-0.008	1559.2145966632668
10.36	-0.008	407.8067039652808
10.37	-0.008	153.7082045181957
10.38	-0.008	77.49680037155358
10.39	-0.008	49.36206319681896
10.4	-0.008	38.426239438536385
10.41	-0.008	35.895929101268486
10.42	-0.008	39.88076023202745
10.43	-0.008	52.64017201512705
10.44	-0.008	83.28039473272258
10.45	-0.008	161.83666443138247
10.46	-0.008	406.0769826487781
10.47	-0.008	1418.2587595387438
10.48	-0.008	6233.250339050628
10.49	-0.008	11289.525487657065
10.5	-0.008	10314.580951592283
10.51	-0.008	4084.563854538305
10.52	-0.008	950.0134518780495
10.53	-0.008	284.3199756452238
10.54	-0.008	112.1117514140023
10.55	-0.008	53.511017070652265
10.56	-0.008	29.15075027176144
10.57	-0.008	17.45990525763506
10.58	-0.008	11.218189287435886
10.59	-0.008	7.607274838218855
10.6	-0.008	5.3798289709362015
10.61	-0.008	3.928224928755729
10.62	-0.008	2.9511402708264534
10.63	-0.008	2.2694222362087064
10.64	-0.008	1.7794661241367906
10.65	-0.008	1.4237006795660323
10.66	-0.008	1.1584088439248987
10.67	-0.008	0.9593061274370458
10.68	-0.008	0.8082427320857456
10.69	-0.008	0.691122360242049
10.7	-0.008	0.602936090788377
10.71	-0.008	0.5303632674102513
10.72	-0.008	0.47877822727469793
10.73	-0.008	0.4319016778486551
10.74	-0.008	0.4001617496630915
10.75	-0.008	0.3726607542526233
10.76	-0.008	0.3460243018225104
10.77	-0.008	0.3396927319301603
10.78	-0.008	0.30716565942126217
10.79	-0.008	0.31751278002984473
10.8	-0.008	0.28578677711247874
10.81	-0.008	0.2868471152559106
10.82	-0.008	0.2866262191746012
10.83	-0.008	0.25403053380483903
10.84	-0.008	0.28562703728260874
10.85	-0.008	0.24574536576570574
10.86	-0.008	0.2451261356949009
10.87	-0.008	0.26747697885770566
10.88	-0.008	0.2147054741093071
10.89	-0.008	0.24329073177031033
10.9	-0.008	0.23388292224565949
10.91	-0.008	0.1918261158315598
10.92	-0.008	0.23423915167952336
10.93	-0.008	0.1993785023109473
10.94	-0.008	0.17036939481298344
10.95	-0.008	0.21405427302300836
10.96	-0.008	0.16861382726562774
10.97	-0.008	0.14648877953570275
10.98	-0.008	0.18577590274905567
10.99	-0.008	0.14166302956185686
11.	-0.008	0.12029219688267398
9.	-0.006	0.08697346588398494
9.01	-0.006	0.0930693077224385
9.02	-0.006	0.0997372764327845
9.03	-0.006	0.10704544459640873
9.04	-0.006	0.11507176791370169
9.05	-0.006	0.12390578887159016
9.06	-0.006	0.13365068216734097
9.07	-0.006	0.14442572046684846
9.08	-0.006	0.15636925954242928
9.09	-0.006	0.16964236828500603
9.1	-0.006	0.18443326346712965
9.11	-0.006	0.200962754097693
9.12	-0.006	0.21949095938936813
9.13	-0.006	0.24032564277117924
9.14	-0.006	0.2638326089999152
9.15	-0.006	0.29044875204447146
9.16	-0.006	0.3206985318889784
9.17	-0.006	0.3552149185005431
9.18	-0.006	0.39476619944432034
9.19	-0.006	0.4402905455102878
9.2	-0.006	0.4929409273223782
9.21	-0.006	0.5541439661251663
9.22	-0.006	0.6256777206616069
9.23	-0.006	0.7097754679994506
9.24	-0.006	0.8092655519429149
9.25	-0.006	0.9277618540513656
9.26	-0.006	1.0699261943841567
9.27	-0.006	1.2418342945449887
9.28	-0.006	1.4514929792247948
9.29	-0.006	1.7095816526731558
9.3	-0.006	2.030531924141687
9.31	-0.006	2.4341263526749986
9.32	-0.006	2.947909957815442
9.33	-0.006	3.610901932018019
9.34	-0.006	4.479437116505797
9.35	-0.006	5.636588454309328
9.36	-0.006	7.207787754482626
9.37	-0.006	9.38752846000566
9.38	-0.006	12.48661696968608
9.39	-0.006	17.01912962119389
9.4	-0.006	23.869789523834537
9.41	-0.006	34.63329946037149
9.42	-0.006	52.34530111697989
9.43	-0.006	83.17403321982684
9.44	-0.006	140.6869882097981
9.45	-0.006	257.7994615410106
9.46	-0.006	524.8450706516305
9.47	-0.006	1231.8854080944548
9.48	-0.006	3511.7195151902324
9.49	-0.006	12743.890958220125
9.5	-0.006	49701.94623114128
9.51	-0.006	69901.23364705613
9.52	-0.006	21935.541551704773
9.53	-0.006	5593.915277781008
9.54	-0.006	1798.3094918892596
9.55	-0.006	719.1142258239056
9.56	-0.006	338.3920532968029
9.57	-0.006	179.65544381646404
9.58	-0.006	104.57420505036019
9.59	-0.006	65.44883978925552
9.6	-0.006	43.44788102573429
9.61	-0.006	30.297467011316424
9.62	-0.006	22.03604721547401
9.63	-0.006	16.62866180292888
9.64	-0.006	12.967129480300025
9.65	-0.006	10.417580830214948
9.66	-0.006	8.602026126454023
9.67	-0.006	7.286944613288684
9.68	-0.006	6.3237127047890604
9.69	-0.006	5.615427840483475
9.7	-0.006	5.097777243755024
9.71	-0.006	4.727681995922035
9.72	-0.006	4.476408556056948
9.73	-0.006	4.325345623344323
9.74	-0.006	4.263441808646828
9.75	-0.006	4.285740982966124
9.76	-0.006	4.392710948563574
9.77	-0.006	4.590227735610824
9.78	-0.006	4.890204167028827
9.79	-0.006	5.311973009409147
9.8	-0.006	5.8846855051637945
9.81	-0.006	6.651209348936473
9.82	-0.006	7.674378608210748
9.83	-0.006	9.04709521032186
9.84	-0.006	10.908969624183047
9.85	-0.006	13.474456428343245
9.86	-0.006	17.08194671823236
9.87	-0.006	22.28262952531859
9.88	-0.006	30.00830132107557
9.89	-0.006	41.90418575299343
9.9	-0.006	61.02782535597754
9.91	-0.006	93.41881381467925
9.92	-0.006	151.9189893882278
9.93	-0.006	266.41710198224973
9.94	-0.006	514.7970962235671
9.95	-0.006	1131.2909625464824
9.96	-0.006	2960.580102094122
9.97	-0.006	9755.663819722908
9.98	-0.006	39268.3418804238
9.99	-0.006	98175.65946082579
10.	-0.006	47734.153957507624
10.01	-0.006	11842.0558883987
10.02	-0.006	3467.153800710462
10.03	-0.006	1286.7001080321495
10.04	-0.006	573.5010708206177
10.05	-0.006	292.57852584002495
10.06	-0.006	165.25608238880892
10.07	-0.006	101.04448261182749
10.08	-0.006	65.85650562284854
10.09	-0.006	45.259966156587495
10.1	-0.006	32.54735408729366
10.11	-0.006	24.356333369218937
10.12	-0.006	18.893217457222086
10.13	-0.006	15.150514377178787
10.14	-0.006	12.537827198478805
10.15	-0.006	10.69745100409346
10.16	-0.006	9.407794057456972
10.17	-0.006	8.530989243704552
10.18	-0.006	7.984069568596048
10.19	-0.006	7.723708561136713
10.2	-0.006	7.739889368699233
10.21	-0.006	8.05710172480679
10.22	-0.006	8.744516142082125
10.23	-0.006	9.940726582801869
10.24	-0.006	11.907161716151823
10.25	-0.006	15.145047412281945
10.26	-0.006	20.66750235236641
10.27	-0.006	30.690174699106738
10.28	-0.006	50.59056718952231
10.29	-0.006	95.29581894496283
10.3	-0.006	214.00805478236333
10.31	-0.006	606.583404444537
10.32	-0.006	2228.4379443191606
10.33	-0.006	7377.058003319525
10.34	-0.006	6113.936370350706
10.35	-0.006	1680.533217342548
10.36	-0.006	495.9914023483821
10.37	-0.006	196.84246004535675
10.38	-0.006	101.72735207848149
10.39	-0.006	65.62245371551256
10.4	-0.006	51.402384721440505
10.41	-0.006	48.11183047944149
10.42	-0.006	53.36956303182791
10.43	-0.006	70.06767848344252
10.44	-0.006	109.66047775040337
10.45	-0.006	208.7169040772086
10.46	-0.006	501.48570582425816
10.47	-0.006	1580.065040109021
10.48	-0.006	5552.363313067472
10.49	-0.006	9518.557298419813
10.5	-0.006	8613.849654685766
10.51	-0.006	3874.083971165772
10.52	-0.006	1088.8606203341599
10.53	-0.006	354.70581571954847
10.54	-0.006	144.95294122219278
10.55	-0.006	70.37407522193342
10.56	-0.006	38.67957457387987
10.57	-0.006	23.283954500487095
10.58	-0.006	15.007789795328506
10.59	-0.006	10.197364399956662
10.6	-0.006	7.222231296597893
10.61	-0.006	5.285416226250443
10.62	-0.006	3.977263228312719
10.63	-0.006	3.0635341667058023
10.64	-0.006	2.4075306534256393
10.65	-0.006	1.9285596591450214
10.66	-0.006	1.571241489743257
10.67	-0.006	1.3017123419971501
10.68	-0.006	1.095982093333083
10.69	-0.006	0.9363640654986435
10.7	-0.006	0.8136592004058718
10.71	-0.006	0.7146340974540182
10.72	-0.006	0.6399571968363106
10.73	-0.006	0.5760060931716467
10.74	-0.006	0.5287372568855467
10.75	-0.006	0.4883741601804181
10.76	-0.006	0.45312469546846434
10.77	-0.006	0.4334703989567159
10.78	-0.006	0.3993346808538496
10.79	-0.006	0.3954997088871721
10.8	-0.006	0.36484984549472244
10.81	-0.006	0.3580701889380013
10.82	-0.006	0.35008993431918284
10.83	-0.006	0.3215050338818011
10.84	-0.006	0.33687148556740637
10.85	-0.006	0.3043858919992838
10.86	-0.006	0.2993432151034478
10.87	-0.006	0.3087213869146997
10.88	-0.006	0.26758193597323393
10.89	-0.006	0.2835892358328454
10.9	-0.006	0.2722613462653003
10.91	-0.006	0.23781767207820856
10.92	-0.006	0.26315538365064106
10.93	-0.006	0.2350753929750359
10.94	-0.006	0.20954862953008835
10.95	-0.006	0.23551181164680096
10.96	-0.006	0.20030054387806207
10.97	-0.006	0.1796340339846826
10.98	-0.006	0.20276171673486704
10.99	-0.006	0.16846795562948416
11.	-0.006	0.1482694113076581
9.	-0.004	0.11355663192724133
9.01	-0.004	0.12151373036957756
9.02	-0.004	0.13021741309337803
9.03	-0.004	0.13975647624119641
9.04	-0.004	0.15023260203016928
9.05	-0.004	0.16176257891292295
9.06	-0.004	0.1744809668365894
9.07	-0.004	0.18854330986936482
9.08	-0.004	0.20413002508110387
9.09	-0.004	0.22145113095580055
9.1	-0.004	0.24075202330907247
9.11	-0.004	0.2623205651234264
9.12	-0.004	0.28649583361150943
9.13	-0.004	0.31367896967748604
9.14	-0.004	0.3443467108170763
9.15	-0.004	0.3790683710645023
9.16	-0.004	0.4185272788053225
9.17	-0.004	0.46354802073731144
9.18	-0.004	0.5151313048764042
9.19	-0.004	0.5744989009679435
9.2	-0.004	0.6431520219470812
9.21	-0.004	0.7229477926431416
9.22	-0.004	0.8162002884862887
9.23	-0.004	0.9258152868860313
9.24	-0.004	1.0554717731503427
9.25	-0.004	1.2098690328182524
9.26	-0.004	1.3950668791773586
9.27	-0.004	1.618959883078926
9.28	-0.004	1.8919471457520152
9.29	-0.004	2.22789179802098
9.3	-0.004	2.6455169083077315
9.31	-0.004	3.170470615591451
9.32	-0.004	3.8384377157301035
9.33	-0.004	4.6999228393304335
9.34	-0.004	5.827767091474592
9.35	-0.004	7.329251587335305
9.36	-0.004	9.366121783161795
9.37	-0.004	12.188733699419757
9.38	-0.004	16.196296516425885
9.39	-0.004	22.047331292593658
9.4	-0.004	30.87131175351388
9.41	-0.004	44.695238909257895
9.42	-0.004	67.35557315962289
9.43	-0.004	106.58738132119029
9.44	-0.004	179.2200024493248
9.45	-0.004	325.43516296545806
9.46	-0.004	652.8124302984918
9.47	-0.004	1492.8057760232198
9.48	-0.004	4044.9663267292967
9.49	-0.004	13172.589024066707
9.5	-0.004	41834.25454122127
9.51	-0.004	54739.11815562994
9.52	-0.004	21184.4291556939
9.53	-0.004	6242.095538935163
9.54	-0.004	2146.456322917013
9.55	-0.004	887.3700571577257
9.56	-0.004	425.25051325869634
9.57	-0.004	228.24640340040202
9.58	-0.004	133.79130623785946
9.59	-0.004	84.13249493161076
9.6	-0.004	56.03836998325261
9.61	-0.004	39.173074614586646
9.62	-0.004	28.544044635558414
9.63	-0.004	21.570219952140462
9.64	-0.004	16.839246747010403
9.65	-0.004	13.5402746430148
9.66	-0.004	11.18836980100834
9.67	-0.004	9.483247877122745
9.68	-0.004	8.23343758715705
9.69	-0.004	7.313911410852393
9.7	-0.004	6.641589391062293
9.71	-0.004	6.160767675193276
9.72	-0.004	5.834264141258945
9.73	-0.004	5.6379824849636915
9.74	-0.004	5.557610581942814
9.75	-0.004	5.586731947791172
9.76	-0.004	5.7259600329818525
9.77	-0.004	5.982918691132435
9.78	-0.004	6.373054360349305
9.79	-0.004	6.921421776763046
9.8	-0.004	7.665778117280835
9.81	-0.004	8.661606409897239
9.82	-0.004	9.990159853004576
9.83	-0.004	11.771443530009037
9.84	-0.004	14.185559968122194
9.85	-0.004	17.508718156186827
9.86	-0.004	22.175891653559077
9.87	-0.004	28.893853426449112
9.88	-0.004	38.853742375475136
9.89	-0.004	54.150421119622436
9.9	-0.004	78.65708368500529
9.91	-0.004	119.97194138643707
9.92	-0.004	194.0976086441274
9.93	-0.004	337.7718632886376
9.94	-0.004	644.7571086038192
9.95	-0.004	1387.7105745964882
9.96	-0.004	3493.0716600263954
9.97	-0.004	10618.979992061748
9.98	-0.004	36075.32030843432
9.99	-0.004	75330.39656410446
10.	-0.004	42431.36285771001
10.01	-0.004	12662.919071853445
10.02	-0.004	4057.335803129766
10.03	-0.004	1571.842442779508
10.04	-0.004	716.6422816250729
10.05	-0.004	370.4362794527173
10.06	-0.004	210.95777836253842
10.07	-0.004	129.69332450528867
10.08	-0.004	84.84936766395586
10.09	-0.004	58.47221433063958
10.1	-0.004	42.13370654616869
10.11	-0.004	31.57846134938025
10.12	-0.004	24.52422326639787
10.13	-0.004	19.68385360746198
10.14	-0.004	16.30069553615182
10.15	-0.004	13.915168426187071
10.16	-0.004	12.241999201033025
10.17	-0.004	11.103399451996303
10.18	-0.004	10.392195307308683
10.19	-0.004	10.05225399433444
10.2	-0.004	10.070313955083167
10.21	-0.004	10.477414711860872
10.22	-0.004	11.361711708942483
10.23	-0.004	12.89962613454965
10.24	-0.004	15.42277047920023
10.25	-0.004	19.563398963383037
10.26	-0.004	26.58912788479022
10.27	-0.004	39.23949567719341
10.28	-0.004	64.04579465891925
10.29	-0.004	118.62997231189571
10.3	-0.004	258.30580587641407
10.31	-0.004	687.7187391278196
10.32	-0.004	2206.834322422825
10.33	-0.004	5905.222398614284
10.34	-0.004	5103.0849650188575
10.35	-0.004	1731.871594679496
10.36	-0.004	573.857665318238
10.37	-0.004	240.3272542510697
10.38	-0.004	127.57001366987299
10.39	-0.004	83.45259038484859
10.4	-0.004	65.82243650767477
10.41	-0.004	61.743814795609524
10.42	-0.004	68.3715917220699
10.43	-0.004	89.22732645986612
10.44	-0.004	137.9871908665897
10.45	-0.004	256.77535979589254
10.46	-0.004	589.7121591835281
10.47	-0.004	1684.6431874451432
10.48	-0.004	4958.691697063736
10.49	-0.004	8080.953092060723
10.5	-0.004	7321.267887923802
10.51	-0.004	3632.945834177204
10.52	-0.004	1192.4857469557787
10.53	-0.004	421.48630983065203
10.54	-0.004	178.84307420843055
10.55	-0.004	88.48043240632549
10.56	-0.004	49.134650546161154
10.57	-0.004	29.756755401504186
10.58	-0.004	19.25375886765641
10.59	-0.004	13.11646948493313
10.6	-0.004	9.308065832601045
10.61	-0.004	6.8258528490593955
10.62	-0.004	5.145201189179092
10.63	-0.004	3.969645082754808
10.64	-0.004	3.1251516766897525
10.65	-0.004	2.5064755196671893
10.66	-0.004	2.0442764933082382
10.67	-0.004	1.694346036365782
10.68	-0.004	1.426070605718143
10.69	-0.004	1.2175147406370703
10.7	-0.004	1.0552688927978005
10.71	-0.004	0.9253185636749742
10.72	-0.004	0.8242706051285611
10.73	-0.004	0.7400496392515781
10.74	-0.004	0.674810768765336
10.75	-0.004	0.6197357633152668
10.76	-0.004	0.5733387465023707
10.77	-0.004	0.5403772680883278
10.78	-0.004	0.5013451070468286
10.79	-0.004	0.48452057160876083
10.8	-0.004	0.45175580008748556
10.81	-0.004	0.4368304940800016
10.82	-0.004	0.4215296371101942
10.83	-0.004	0.39387430920974537
10.84	-0.004	0.39632179906096465
10.85	-0.004	0.3671757135018849
10.86	-0.004	0.3574111031770268
10.87	-0.004	0.35691927661562506
10.88	-0.004	0.32276555189662076
10.89	-0.004	0.32836920489603
10.9	-0.004	0.3147392021419769
10.91	-0.004	0.28522364356195773
10.92	-0.004	0.2975030466440913
10.93	-0.004	0.2729762340169038
10.94	-0.004	0.24968455223714628
10.95	-0.004	0.26255728208934104
10.96	-0.004	0.23332428320268958
10.97	-0.004	0.213516779983944
10.98	-0.004	0.22477740410480734
10.99	-0.004	0.19631578017557866
11.	-0.004	0.1769112425010738
9.	-0.002	0.14366081949959264
9.01	-0.002	0.1537246186569325
9.02	-0.002	0.1647323344235548
9.03	-0.002	0.17679618475572667
9.04	-0.002	0.1900446643566277
9.05	-0.002	0.2046253473602363
9.06	-0.002	0.2207082515158947
9.07	-0.002	0.23848989278905508
9.08	-0.002	0.2581981928165909
9.09	-0.002	0.2800984449597614
9.1	-0.002	0.30450060096372566
9.11	-0.002	0.33176821378229593
9.12	-0.002	0.3623294688804242
9.13	-0.002	0.3966908644518536
9.14	-0.002	0.43545427184104996
9.15	-0.002	0.4793383369531883
9.16	-0.002	0.5292054940763048
9.17	-0.002	0.58609628742302
9.18	-0.002	0.6512732790474516
9.19	-0.002	0.7262776318303079
9.2	-0.002	0.8130025917561382
9.21	-0.002	0.9137897015716339
9.22	-0.002	1.0315558789246242
9.23	-0.002	1.1699628224475835
9.24	-0.002	1.3336450877083827
9.25	-0.002	1.5285204132261454
9.26	-0.002	1.762216764267326
9.27	-0.002	2.0446671803080636
9.28	-0.002	2.388949279045772
9.29	-0.002	2.81248690378079
9.3	-0.002	3.3387966596437115
9.31	-0.002	4.00006898030503
9.32	-0.002	4.841052260342548
9.33	-0.002	5.925015043915437
9.34	-0.002	7.343099812169732
9.35	-0.002	9.229355241174941
9.36	-0.002	11.785548124379972
9.37	-0.002	15.323355929466153
9.38	-0.002	20.33855435049009
9.39	-0.002	27.646481973800224
9.4	-0.002	38.640252223089526
9.41	-0.002	55.807777903623204
9.42	-0.002	83.82763961344563
9.43	-0.002	132.05105301193058
9.44	-0.002	220.57775323192564
9.45	-0.002	396.55499437555073
9.46	-0.002	782.8193863175385
9.47	-0.002	1741.2312344677223
9.48	-0.002	4479.948364616376
9.49	-0.002	13171.683249375097
9.5	-0.002	35376.76730194472
9.51	-0.002	43944.64304106574
9.52	-0.002	19971.119031276932
9.53	-0.002	6701.941699369765
9.54	-0.002	2464.617553024727
9.55	-0.002	1055.0849645306955
9.56	-0.002	515.650039637458
9.57	-0.002	280.08890560987015
9.58	-0.002	165.453133115847
9.59	-0.002	104.59163805891077
9.6	-0.002	69.92645705308236
9.61	-0.002	49.01561607102233
9.62	-0.002	35.78984410448001
9.63	-0.002	27.088819379861185
9.64	-0.002	21.17384246237821
9.65	-0.002	17.042537310646953
9.66	-0.002	14.093462875359146
9.67	-0.002	11.953218042188544
9.68	-0.002	10.383209308246142
9.69	-0.002	9.22737401316125
9.7	-0.002	8.381866983009795
9.71	-0.002	7.776985287467818
9.72	-0.002	7.366163200965822
9.73	-0.002	7.119205333000402
9.74	-0.002	7.0181717050008885
9.75	-0.002	7.055022190972789
9.76	-0.002	7.230536615202713
9.77	-0.002	7.554291410337621
9.78	-0.002	8.045675059349282
9.79	-0.002	8.73611860895402
9.8	-0.002	9.672957028053316
9.81	-0.002	10.92569110367183
9.82	-0.002	12.59600081346901
9.83	-0.002	14.833876554721167
9.84	-0.002	17.86408746673664
9.85	-0.002	22.03071843625632
9.86	-0.002	27.87442725011419
9.87	-0.002	36.27128610421819
9.88	-0.002	48.69264504061782
9.89	-0.002	67.71473910756801
9.9	-0.002	98.07334622228838
9.91	-0.002	148.98739584472466
9.92	-0.002	239.667291819862
9.93	-0.002	413.54735666484544
9.94	-0.002	778.9660602340242
9.95	-0.002	1639.6025009791601
9.96	-0.002	3963.5913387608084
9.97	-0.002	11135.03576379272
9.98	-0.002	32643.503504740325
9.99	-0.002	59634.60513655523
10.	-0.002	37407.116142090876
10.01	-0.002	13060.039468038987
10.02	-0.002	4565.715351686506
10.03	-0.002	1849.0702241888139
10.04	-0.002	863.6799129582256
10.05	-0.002	452.86525014994317
10.06	-0.002	260.24099756023105
10.07	-0.002	160.96104661811074
10.08	-0.002	105.75076012598706
10.09	-0.002	73.0985829157789
10.1	-0.002	52.792632129058845
10.11	-0.002	39.63519232717938
10.12	-0.002	30.82184975389082
10.13	-0.002	24.763733804460546
10.14	-0.002	20.523486517935893
10.15	-0.002	17.530172094851146
10.16	-0.002	15.428594607231197
10.17	-0.002	13.996964598068919
10.18	-0.002	13.101325840443234
10.19	-0.002	12.671285191266545
10.2	-0.002	12.689813308821043
10.21	-0.002	13.194870321181241
10.22	-0.002	14.294968533727637
10.23	-0.002	16.206986320948005
10.24	-0.002	19.336983155422477
10.25	-0.002	24.454345460733315
10.26	-0.002	33.08768478714824
10.27	-0.002	48.49726366884969
10.28	-0.002	78.30361568010119
10.29	-0.002	142.4365248716221
10.3	-0.002	300.2386178917743
10.31	-0.002	750.7849955541144
10.32	-0.002	2130.2874811202873
10.33	-0.002	4833.4480998354275
10.34	-0.002	4305.209398023837
10.35	-0.002	1731.3046371073883
10.36	-0.002	639.253176019758
10.37	-0.002	282.7410543035297
10.38	-0.002	154.39136077201073
10.39	-0.002	102.5337586679444
10.4	-0.002	81.48395412285346
10.41	-0.002	76.61791473237665
10.42	-0.002	84.67940997069516
10.43	-0.002	109.78869008133825
10.44	-0.002	167.6044564716591
10.45	-0.002	304.52994683968717
10.46	-0.002	668.0352727644989
10.47	-0.002	1742.0057182584742
10.48	-0.002	4448.351080420215
10.49	-0.002	6917.333350214555
10.5	-0.002	6302.543036834588
10.51	-0.002	3386.713420166501
10.52	-0.002	1263.8610572987793
10.53	-0.002	482.446224724642
10.54	-0.002	212.7515043740548
10.55	-0.002	107.4095967151279
10.56	-0.002	60.333006785114534
10.57	-0.002	36.79191247055064
10.58	-0.002	23.91223239919964
10.59	-0.002	16.34034391447401
10.6	-0.002	11.622939841445511
10.61	-0.002	8.541067193579265
10.62	-0.002	6.449485361780817
10.63	-0.002	4.984015544570707
10.64	-0.002	3.9298616135621893
10.65	-0.002	3.1556502534112303
10.66	-0.002	2.576225468774833
10.67	-0.002	2.1362509159494585
10.68	-0.002	1.7977832008005843
10.69	-0.002	1.5340333624036235
10.7	-0.002	1.3273235931875105
10.71	-0.002	1.162112237352817
10.72	-0.002	1.0314509052191867
10.73	-0.002	0.9238547640534854
10.74	-0.002	0.8382936802755337
10.75	-0.002	0.7665625448596098
10.76	-0.002	0.7067556895885445
10.77	-0.002	0.6599985264785783
10.78	-0.002	0.6133585456751697
10.79	-0.002	0.5840845684506334
10.8	-0.002	0.546692118554051
10.81	-0.002	0.5232822374831514
10.82	-0.002	0.5006646016774133
10.83	-0.002	0.4714506292164863
10.84	-0.002	0.463130510184241
10.85	-0.002	0.43444678509921736
10.86	-0.002	0.4197097933989622
10.87	-0.002	0.41119785113034385
10.88	-0.002	0.3805838670908731
10.89	-0.002	0.3775391843701261
10.9	-0.002	0.3612498220688697
10.91	-0.002	0.3343564566819621
10.92	-0.002	0.33648844140791
10.93	-0.002	0.3134010624359288
10.94	-0.002	0.2910938738598885
10.95	-0.002	0.29405663715528524
10.96	-0.002	0.2680667394512516
10.97	-0.002	0.2484141393777902
10.98	-0.002	0.25072728669038125
10.99	-0.002	0.2255498059491135
11.	-0.002	0.2064062142275285
9.	0.	0.17727728432709666
9.01	0.	0.1896922121075358
9.02	0.	0.2032711199376301
9.03	0.	0.21815232171847687
9.04	0.	0.23449418178551246
9.05	0.	0.2524785650959257
9.06	0.	0.27231497811517896
9.07	0.	0.29424555884409864
9.08	0.	0.31855111558870336
9.09	0.	0.3455584672328646
9.1	0.	0.3756494068240546
9.11	0.	0.40927170051804734
9.12	0.	0.4469526525964887
9.13	0.	0.48931592436478355
9.14	0.	0.5371025041452313
9.15	0.	0.5911970067589142
9.16	0.	0.6526608613338798
9.17	0.	0.7227744651830262
9.18	0.	0.8030910952725383
9.19	0.	0.895506359440136
9.2	0.	1.0023483574403862
9.21	0.	1.1264956859175912
9.22	0.	1.271533230216525
9.23	0.	1.4419597482527589
9.24	0.	1.6434671974461021
9.25	0.	1.8833205696353335
9.26	0.	2.1708802431269736
9.27	0.	2.518329053801715
9.28	0.	2.941697557611615
9.29	0.	3.462330200264803
9.3	0.	4.10901407020705
9.31	0.	4.921121018273796
9.32	0.	5.95332954784345
9.33	0.	7.282861377995334
9.34	0.	9.020813395952466
9.35	0.	11.330329177770533
9.36	0.	14.456514852437612
9.37	0.	18.77715320988646
9.38	0.	24.89153997540589
9.39	0.	33.78194889831651
9.4	0.	47.11963420288346
9.41	0.	67.8730734171335
9.42	0.	101.58496302227927
9.43	0.	159.22791354583455
9.44	0.	264.07397136739615
9.45	0.	469.6656387205472
9.46	0.	911.4483266138225
9.47	0.	1969.7705280505559
9.48	0.	4812.123239913017
9.49	0.	12868.569697296445
9.5	0.	30133.428175796376
9.51	0.	36016.784797357876
9.52	0.	18548.96940139372
9.53	0.	6987.629804411168
9.54	0.	2743.898539643163
9.55	0.	1217.5488678356126
9.56	0.	607.5299730747106
9.57	0.	334.2531530926896
9.58	0.	199.11137251167406
9.59	0.	126.59484906373653
9.6	0.	84.98497945365034
9.61	0.	59.75121981227555
9.62	0.	43.728358846926795
9.63	0.	33.1556968222704
9.64	0.	25.951814184751
9.65	0.	20.911201508583286
9.66	0.	17.307904299309563
9.67	0.	14.68991088613559
9.68	0.	12.76772271550279
9.69	0.	11.351622024045534
9.7	0.	10.315176201709317
9.71	0.	9.573417678732305
9.72	0.	9.069529727887039
9.73	0.	8.766645384129307
9.74	0.	8.642853760386387
9.75	0.	8.688338988530456
9.76	0.	8.904068421338685
9.77	0.	9.301765676865601
9.78	0.	9.905147285964317
9.79	0.	10.752636244564794
9.8	0.	11.902054839796337
9.81	0.	13.438225299477711
9.82	0.	15.485104743161703
9.83	0.	18.225296308349183
9.84	0.	21.931987999493558
9.85	0.	27.02254188243096
9.86	0.	34.15113269641678
9.87	0.	44.37452678150745
9.88	0.	59.460730973015366
9.89	0.	82.49025226471727
9.9	0.	119.08980006205984
9.91	0.	180.11973585320305
9.92	0.	287.94747711533836
9.93	0.	492.3079255519147
9.94	0.	914.2000746343982
9.95	0.	1879.6665829721087
9.96	0.	4360.625056439627
9.97	0.	11356.603906449143
9.98	0.	29318.457225544833
9.99	0.	48390.91170893253
10.	0.	32907.336900913026
10.01	0.	13119.216057800302
10.02	0.	4981.725986639154
10.03	0.	2110.239232807278
10.04	0.	1010.9700590694925
10.05	0.	538.2516084852081
10.06	0.	312.34675741585585
10.07	0.	194.4649928980307
10.08	0.	128.35465278914532
10.09	0.	89.0213512289473
10.1	0.	64.45316740393545
10.11	0.	48.481597127751655
10.12	0.	37.75630441859928
10.13	0.	30.36948519722047
10.14	0.	25.191181019629216
10.15	0.	21.53099649376515
10.16	0.	18.958335931753492
10.17	0.	17.203756659250995
10.18	0.	16.104171605560502
10.19	0.	15.573563943042368
10.2	0.	15.590587451821719
10.21	0.	16.200330856668526
10.22	0.	17.532661143991074
10.23	0.	19.846780843631144
10.24	0.	23.625901388663625
10.25	0.	29.77933297478907
10.26	0.	40.095737231369306
10.27	0.	58.33521946572128
10.28	0.	93.09931545031174
10.29	0.	166.13934808872895
10.3	0.	338.69255240162437
10.31	0.	796.4117899275752
10.32	0.	2023.6761909864383
10.33	0.	4033.743606718487
10.34	0.	3675.001380362763
10.35	0.	1695.543665929734
10.36	0.	691.60021350405
10.37	0.	322.97214151554437
10.38	0.	181.60611427883998
10.39	0.	122.54843966773203
10.4	0.	98.17731289583796
10.41	0.	92.5515316778266
10.42	0.	102.07735818356845
10.43	0.	131.41924776674625
10.44	0.	197.89270715906454
10.45	0.	350.7553581702753
10.46	0.	735.0936282784498
10.47	0.	1762.8414880833984
10.48	0.	4009.7130594728724
10.49	0.	5972.375025871316
10.5	0.	5480.872805356161
10.51	0.	3148.007750454357
10.52	0.	1307.6965179321178
10.53	0.	536.2316141049857
10.54	0.	245.80069865510384
10.55	0.	126.76172765361024
10.56	0.	72.09073436699228
10.57	0.	44.29955069200399
10.58	0.	28.936399626846875
10.59	0.	19.84286735498425
10.6	0.	14.151365713933385
10.61	0.	10.421705989372777
10.62	0.	7.884071428322315
10.63	0.	6.102564594865411
10.64	0.	4.818912800553934
10.65	0.	3.874104060877031
10.66	0.	3.165664654317353
10.67	0.	2.6263717890731155
10.68	0.	2.2103183138046427
10.69	0.	1.8853235497345664
10.7	0.	1.6293342847905616
10.71	0.	1.4246752037056463
10.72	0.	1.2611889489418127
10.73	0.	1.1272167531240516
10.74	0.	1.0190349667287932
10.75	0.	0.9286639658089189
10.76	0.	0.8533980716126267
10.77	0.	0.7920168564749667
10.78	0.	0.7355140885432198
10.79	0.	0.6938346735631031
10.8	0.	0.6497862713438275
10.81	0.	0.6174657297170272
10.82	0.	0.5872583214350807
10.83	0.	0.5545247733596814
10.84	0.	0.5367550944212383
10.85	0.	0.5064261824121364
10.86	0.	0.4864596802651122
10.87	0.	0.4709963255744968
10.88	0.	0.44137580863152265
10.89	0.	0.4309548141813645
10.9	0.	0.41166458298802
10.91	0.	0.3855567955514188
10.92	0.	0.37958591043066486
10.93	0.	0.35649130440746685
10.94	0.	0.3340907524265856
10.95	0.	0.3293277352025262
10.96	0.	0.3047453912612923
10.97	0.	0.2845927008596764
10.98	0.	0.2799640373382861
10.99	0.	0.25637094191302695
11.	0.	0.23695717746883313
9.	0.01	0.39766732968965407
9.01	0.01	0.42546064968920255
9.02	0.01	0.45585306687431304
9.03	0.01	0.4891524549941121
9.04	0.01	0.5257111513429146
9.05	0.01	0.5659335745688964
9.06	0.01	0.6102853598919257
9.07	0.01	0.6593043578376946
9.08	0.01	0.7136139319325078
9.09	0.01	0.7739391059926058
9.1	0.01	0.8411262610086474
9.11	0.01	0.91616727645833
9.12	0.01	1.000229266591831
9.13	0.01	1.0946914000240102
9.14	0.01	1.2011907402086275
9.15	0.01	1.3216796460861369
9.16	0.01	1.4584980841601523
9.17	0.01	1.6144653075257134
9.18	0.01	1.7929968715713296
9.19	0.01	1.998255050430955
9.2	0.01	2.235343641611461
9.21	0.01	2.5105622662066747
9.22	0.01	2.8317411380080104
9.23	0.01	3.2086857170552943
9.24	0.01	3.653772953043506
9.25	0.01	4.182758933766646
9.26	0.01	4.81588478657983
9.27	0.01	5.579408592878589
9.28	0.01	6.5077539099538
9.29	0.01	7.646563528129978
9.3	0.01	9.057102642258645
9.31	0.01	10.822706940016898
9.32	0.01	13.05838515663007
9.33	0.01	15.925382244502835
9.34	0.01	19.65370813989868
9.35	0.01	24.577751472507234
9.36	0.01	31.19392690399953
9.37	0.01	40.256442295042554
9.38	0.01	52.94099553616719
9.39	0.01	71.13349726917855
9.4	0.01	97.95714959171755
9.41	0.01	138.77156442000708
9.42	0.01	203.14530863081802
9.43	0.01	308.92082448131004
9.44	0.01	490.955213702664
9.45	0.01	820.5984357532728
9.46	0.01	1449.6050909713388
9.47	0.01	2702.961374203917
9.48	0.01	5214.279357116588
9.49	0.01	9739.76984843979
9.5	0.01	15218.781557247165
9.51	0.01	16525.30549915222
9.52	0.01	11940.160521919468
9.53	0.01	6706.610674472595
9.54	0.01	3489.1455862389416
9.55	0.01	1848.081774054017
9.56	0.01	1031.0905551325814
9.57	0.01	610.1442672463227
9.58	0.01	381.8520265972812
9.59	0.01	251.3553185798111
9.6	0.01	173.0422000583548
9.61	0.01	123.96861587156344
9.62	0.01	92.03402325340073
9.63	0.01	70.56309726215613
9.64	0.01	55.718721737096274
9.65	0.01	45.21223137110267
9.66	0.01	37.63301811845315
9.67	0.01	32.086290211078655
9.68	0.01	27.990285328320333
9.69	0.01	24.959076489621015
9.7	0.01	22.732920245223863
9.71	0.01	21.135878028956597
9.72	0.01	20.04958601716031
9.73	0.01	19.39691308680292
9.74	0.01	19.1319238403218
9.75	0.01	19.234096005334255
9.76	0.01	19.705667491427192
9.77	0.01	20.57160106835587
9.78	0.01	21.882128390197373
9.79	0.01	23.71829363257225
9.8	0.01	26.201477427736265
9.81	0.01	29.508695174464975
9.82	0.01	33.896770839878805
9.83	0.01	39.74071558495928
9.84	0.01	47.595594753074124
9.85	0.01	58.29842323971761
9.86	0.01	73.14038392522221
9.87	0.01	94.16662250688756
9.88	0.01	124.71561086439911
9.89	0.01	170.42543991943242
9.9	0.01	241.18711168914547
9.91	0.01	355.0997678253115
9.92	0.01	546.8333586511482
9.93	0.01	886.0242405649956
9.94	0.01	1518.7292665298855
9.95	0.01	2758.571125678612
9.96	0.01	5251.857902216086
9.97	0.01	10023.308757218278
9.98	0.01	17114.27323048163
9.99	0.01	21705.698680357422
10.	0.01	18130.389477855024
10.01	0.01	10953.539047527316
10.02	0.01	5782.687777304801
10.03	0.01	3027.1017549171197
10.04	0.01	1655.7439699767717
10.05	0.01	959.9094259664171
10.06	0.01	589.6193957466492
10.07	0.01	381.8394089092766
10.08	0.01	259.2371254544553
10.09	0.01	183.567059881043
10.1	0.01	134.99951267439462
10.11	0.01	102.76910582635702
10.12	0.01	80.77899176820726
10.13	0.01	65.44390539052496
10.14	0.01	54.586227637885514
10.15	0.01	46.848586413480774
10.16	0.01	41.37059035182647
10.17	0.01	37.60640068536942
10.18	0.01	35.221016457945474
10.19	0.01	34.033558130032965
10.2	0.01	33.99208594667803
10.21	0.01	35.174569330454005
10.22	0.01	37.819142004949455
10.23	0.01	42.39780191108276
10.24	0.01	49.76741589357137
10.25	0.01	61.47315074826562
10.26	0.01	80.3723814293607
10.27	0.01	111.96329746320578
10.28	0.01	167.2984664646874
10.29	0.01	269.3508063075973
10.3	0.01	465.3848256545373
10.31	0.01	838.5303271319357
10.32	0.01	1446.6575643696922
10.33	0.01	2023.5090804204037
10.34	0.01	1954.471257009522
10.35	0.01	1343.4133182599503
10.36	0.01	793.3366497028073
10.37	0.01	472.8214484225801
10.38	0.01	308.1831470096119
10.39	0.01	226.62062409200098
10.4	0.01	189.88744191924442
10.41	0.01	181.60761629305202
10.42	0.01	197.90720786901923
10.43	0.01	244.8805933874404
10.44	0.01	342.185649268465
10.45	0.01	534.4899300501639
10.46	0.01	910.6276904138695
10.47	0.01	1593.5336840506645
10.48	0.01	2544.2783137172696
10.49	0.01	3225.839358073644
10.5	0.01	3052.19624139153
10.51	0.01	2182.167573249175
10.52	0.01	1276.2224037524725
10.53	0.01	691.3967653401169
10.54	0.01	379.30228010250255
10.55	0.01	218.60343768990987
10.56	0.01	133.35528345283194
10.57	0.01	85.79537164453059
10.58	0.01	57.82217691944004
10.59	0.01	40.54371081507199
10.6	0.01	29.39841259759603
10.61	0.01	21.933392042261882
10.62	0.01	16.768517466161722
10.63	0.01	13.09406299922639
10.64	0.01	10.416591945697508
10.65	0.01	8.424973724354434
10.66	0.01	6.916839323297414
10.67	0.01	5.756929501188685
10.68	0.01	4.85252232661128
10.69	0.01	4.138651932773325
10.7	0.01	3.568938981753079
10.71	0.01	3.1095428469158186
10.72	0.01	2.735704187487354
10.73	0.01	2.428514784850099
10.74	0.01	2.174183248269169
10.75	0.01	1.9615036305875175
10.76	0.01	1.7824201966069486
10.77	0.01	1.6303439216848952
10.78	0.01	1.4997362457445529
10.79	0.01	1.3875615339995455
10.8	0.01	1.2889755544850123
10.81	0.01	1.2031761406879204
10.82	0.01	1.1267922974815492
10.83	0.01	1.0580640221644295
10.84	0.01	0.9974468611973284
10.85	0.01	0.9406311340236991
10.86	0.01	0.8897667834448798
10.87	0.01	0.8430180724374765
10.88	0.01	0.7977295084978868
10.89	0.01	0.7577474675081581
10.9	0.01	0.7186794900863237
10.91	0.01	0.6807884940431516
10.92	0.01	0.6474385797396481
10.93	0.01	0.6130389962114127
10.94	0.01	0.5801703575384938
10.95	0.01	0.5511110807021687
10.96	0.01	0.5201085487941525
10.97	0.01	0.4908464975423967
10.98	0.01	0.4650085140310848
10.99	0.01	0.437051184313164
11.	0.01	0.4106406257458756
9.	0.02	0.7039796279324065
9.01	0.02	0.753043892899295
9.02	0.02	0.8066799271943342
9.03	0.02	0.8654268930737644
9.04	0.02	0.9299014123621963
9.05	0.02	1.0008107565674946
9.06	0.02	1.0789686459706338
9.07	0.02	1.1653142480271104
9.08	0.02	1.2609351164185199
9.09	0.02	1.3670950063479934
9.1	0.02	1.4852677529497011
9.11	0.02	1.6171787265897024
9.12	0.02	1.7648558066903146
9.13	0.02	1.93069237919695
9.14	0.02	2.117525609789094
9.15	0.02	2.3287342419609334
9.16	0.02	2.5683615094256704
9.17	0.02	2.841270567709874
9.18	0.02	3.1533423281324087
9.19	0.02	3.5117289887650793
9.2	0.02	3.9251812937361956
9.21	0.02	4.404474189706616
9.22	0.02	4.962964939253152
9.23	0.02	5.617331173111255
9.24	0.02	6.388555754166198
9.25	0.02	7.303253659208328
9.26	0.02	8.395477982704188
9.27	0.02	9.709204915998766
9.28	0.02	11.3017928041101
9.29	0.02	13.248857038843134
9.3	0.02	15.651231797425648
9.31	0.02	18.645053789156265
9.32	0.02	22.41659153201591
9.33	0.02	27.22441155851272
9.34	0.02	33.43309571713141
9.35	0.02	41.5654994581821
9.36	0.02	52.38538895673033
9.37	0.02	67.03094626241929
9.38	0.02	87.23540859731524
9.39	0.02	115.70048916297503
9.4	0.02	156.7439708050021
9.41	0.02	217.45001080988996
9.42	0.02	309.75680673993
9.43	0.02	454.30227466579345
9.44	0.02	687.5036966924688
9.45	0.02	1074.1137214183618
9.46	0.02	1726.640191617665
9.47	0.02	2822.1434133769294
9.48	0.02	4559.728557000958
9.49	0.02	6898.727670596231
9.5	0.02	9020.910830743554
9.51	0.02	9457.306039075496
9.52	0.02	7829.8361994105735
9.53	0.02	5428.253331025095
9.54	0.02	3429.5021366189703
9.55	0.02	2108.9174277343964
9.56	0.02	1310.653321270126
9.57	0.02	837.7799313517828
9.58	0.02	554.3677781512067
9.59	0.02	380.17950425940865
9.6	0.02	269.8956065144963
9.61	0.02	197.94656760854315
9.62	0.02	149.6589848410941
9.63	0.02	116.40547976116143
9.64	0.02	92.97702294441082
9.65	0.02	76.14442383031512
9.66	0.02	63.855228873237934
9.67	0.02	54.77482369373901
9.68	0.02	48.017833315749826
9.69	0.02	42.987201655326785
9.7	0.02	39.275698846868856
9.71	0.02	36.604533983452974
9.72	0.02	34.78460651281231
9.73	0.02	33.69198395793564
9.74	0.02	33.25266195670024
9.75	0.02	33.43371787656045
9.76	0.02	34.239250557528706
9.77	0.02	35.71037016716339
9.78	0.02	37.92918946098124
9.79	0.02	41.0274362117735
9.8	0.02	45.20111396657622
9.81	0.02	50.73378436282874
9.82	0.02	58.03283646573411
9.83	0.02	67.68607149871447
9.84	0.02	80.55100799335275
9.85	0.02	97.8982532901181
9.86	0.02	121.64641922433766
9.87	0.02	154.75582501321625
9.88	0.02	201.90426963070277
9.89	0.02	270.6753450688663
9.9	0.02	373.6961481957169
9.91	0.02	532.5532832708815
9.92	0.02	785.0158043884153
9.93	0.02	1198.1014093799174
9.94	0.02	1889.769412524703
9.95	0.02	3055.3034246533975
9.96	0.02	4957.422823086686
9.97	0.02	7728.385609070187
9.98	0.02	10771.34001963081
9.99	0.02	12347.222600896286
10.	0.02	11143.371140743991
10.01	0.02	8188.296642444363
10.02	0.02	5314.859586488686
10.03	0.02	3287.0282339800538
10.04	0.02	2031.730161570233
10.05	0.02	1285.4868634333432
10.06	0.02	840.7486414009805
10.07	0.02	569.962757860531
10.08	0.02	400.33207564682994
10.09	0.02	290.8554359557116
10.1	0.02	218.16582543572778
10.11	0.02	168.64837351432698
10.12	0.02	134.1644642806888
10.13	0.02	109.72262658799923
10.14	0.02	92.1887206775315
10.15	0.02	79.55648297472895
10.16	0.02	70.52632548836594
10.17	0.02	64.25831565724356
10.18	0.02	60.22716649498004
10.19	0.02	58.14037913406451
10.2	0.02	57.89959108466358
10.21	0.02	59.59727024101729
10.22	0.02	63.55073822228605
10.23	0.02	70.3868111607903
10.24	0.02	81.20753826277068
10.25	0.02	97.89726164979038
10.26	0.02	123.68284153880879
10.27	0.02	164.13614544989466
10.28	0.02	228.855907942586
10.29	0.02	333.73308958474263
10.3	0.02	501.55103062144065
10.31	0.02	751.1414007440181
10.32	0.02	1054.7817923255661
10.33	0.02	1280.687222298853
10.34	0.02	1267.4537986998132
10.35	0.02	1036.2303322250013
10.36	0.02	756.6662199264337
10.37	0.02	538.9439507611729
10.38	0.02	398.9964484169958
10.39	0.02	318.499742286946
10.4	0.02	279.26107647683745
10.41	0.02	271.04503306954217
10.42	0.02	291.5182850025977
10.43	0.02	346.0684613401344
10.44	0.02	449.2833345234224
10.45	0.02	627.1348619070878
10.46	0.02	913.2236533650458
10.47	0.02	1319.2879729899203
10.48	0.02	1763.1534975695827
10.49	0.02	2035.0263860648581
10.5	0.02	1954.0590227283576
10.51	0.02	1567.6209663000882
10.52	0.02	1094.8245899194187
10.53	0.02	707.6591171301401
10.54	0.02	446.996392360637
10.55	0.02	285.43598918879064
10.56	0.02	187.23526264063472
10.57	0.02	126.83169042739503
10.58	0.02	88.71903679656981
10.59	0.02	63.9398571108783
10.6	0.02	47.33646723897363
10.61	0.02	35.89060043231208
10.62	0.02	27.79274143411637
10.63	0.02	21.928498987360364
10.64	0.02	17.59274475941722
10.65	0.02	14.32751944733234
10.66	0.02	11.82798610792876
10.67	0.02	9.886544521675594
10.68	0.02	8.358799754398728
10.69	0.02	7.142368101188361
10.7	0.02	6.1633676595138365
10.71	0.02	5.36762650671235
10.72	0.02	4.7148667976512595
10.73	0.02	4.174717001383651
10.74	0.02	3.7240707967554276
10.75	0.02	3.3450681760252072
10.76	0.02	3.0238938946156018
10.77	0.02	2.7496505969052087
10.78	0.02	2.5137364205306296
10.79	0.02	2.3093819437204814
10.8	0.02	2.130959152795143
10.81	0.02	1.9742358081882767
10.82	0.02	1.8354598142567333
10.83	0.02	1.7117503509591758
10.84	0.02	1.6008716610535043
10.85	0.02	1.5005135595985197
10.86	0.02	1.409432267369765
10.87	0.02	1.3261020583192424
10.88	0.02	1.2492154605063324
10.89	0.02	1.1783706607765523
10.9	0.02	1.1122628741664522
10.91	0.02	1.0503862711207046
10.92	0.02	0.992654238422506
10.93	0.02	0.9378926593270236
10.94	0.02	0.886159413784243
10.95	0.02	0.8374588373398583
10.96	0.02	0.7907359666699197
10.97	0.02	0.7463682625259312
10.98	0.02	0.7044311234882847
10.99	0.02	0.6639566765690657
11.	0.02	0.6254264394279112
9.	0.03	1.0940214957514114
9.01	0.03	1.1699971626374503
9.02	0.03	1.2530196053733949
9.03	0.03	1.3439151835108007
9.04	0.03	1.4436281802012971
9.05	0.03	1.5532407254229093
9.06	0.03	1.6739966244054718
9.07	0.03	1.8073299657767368
9.08	0.03	1.9548996050244858
9.09	0.03	2.1186309024284413
9.1	0.03	2.300766460254041
9.11	0.03	2.5039280780834705
9.12	0.03	2.7311927633902418
9.13	0.03	2.9861864455084146
9.14	0.03	3.2732001118005067
9.15	0.03	3.5973345074091823
9.16	0.03	3.9646814430620494
9.17	0.03	4.382552319409799
9.18	0.03	4.859767956582596
9.19	0.03	5.407028578228187
9.2	0.03	6.037389364403377
9.21	0.03	6.766876118667153
9.22	0.03	7.615288408035986
9.23	0.03	8.607255683726825
9.24	0.03	9.773637850662942
9.25	0.03	11.15339926863375
9.26	0.03	12.796139966309667
9.27	0.03	14.765548798739037
9.28	0.03	17.144164273847036
9.29	0.03	20.040011857220087
9.3	0.03	23.59596715833571
9.31	0.03	28.003130164867336
9.32	0.03	33.520181705353934
9.33	0.03	40.501788361591956
9.34	0.03	49.44089440923997
9.35	0.03	61.03264700101312
9.36	0.03	76.27253108969893
9.37	0.03	96.60939971089263
9.38	0.03	124.1877905760494
9.39	0.03	162.23707511127535
9.4	0.03	215.70356872505656
9.41	0.03	292.28339619363715
9.42	0.03	404.1022471922926
9.43	0.03	570.3768160639708
9.44	0.03	821.3332974293971
9.45	0.03	1202.902985828309
9.46	0.03	1778.6701491765045
9.47	0.03	2616.9807011861103
9.48	0.03	3736.333827901011
9.49	0.03	4987.107554881872
9.5	0.03	5954.430177483427
9.51	0.03	6141.274474073503
9.52	0.03	5436.6215425211185
9.53	0.03	4241.349685109303
9.54	0.03	3045.7691502283774
9.55	0.03	2098.837437990091
9.56	0.03	1430.6094574900933
9.57	0.03	982.7831135056165
9.58	0.03	687.4572234774943
9.59	0.03	492.0970694751726
9.6	0.03	361.1877973692822
9.61	0.03	271.9294041760579
9.62	0.03	209.9125273524224
9.63	0.03	166.0147456021555
9.64	0.03	134.40035419551185
9.65	0.03	111.28172255748656
9.66	0.03	94.16089618229435
9.67	0.03	81.36411467825151
9.68	0.03	71.75346033234514
9.69	0.03	64.54602269533763
9.7	0.03	59.19901596888424
9.71	0.03	55.335960966076506
9.72	0.03	52.69892086690096
9.73	0.03	51.11767188302039
9.74	0.03	50.49025866056705
9.75	0.03	50.77160274923299
9.76	0.03	51.96827542901055
9.77	0.03	54.138564285969935
9.78	0.03	57.39778691085108
9.79	0.03	61.929611439429486
9.8	0.03	68.00510270512684
9.81	0.03	76.01253465448214
9.82	0.03	86.50300258473655
9.83	0.03	100.26002829709624
9.84	0.03	118.40650904858332
9.85	0.03	142.57093725466183
9.86	0.03	175.14924021452552
9.87	0.03	219.7229406257963
9.88	0.03	281.73515807838464
9.89	0.03	369.5924699688979
9.9	0.03	496.4610472235116
9.91	0.03	683.1474237471226
9.92	0.03	962.4902906657659
9.93	0.03	1385.19810251159
9.94	0.03	2024.643690421552
9.95	0.03	2970.3907636652884
9.96	0.03	4283.38198968638
9.97	0.03	5873.96145234685
9.98	0.03	7337.319649046158
9.99	0.03	8012.064643839101
10.	0.03	7502.8904121976875
10.01	0.03	6114.49028109337
10.02	0.03	4510.522413295056
10.03	0.03	3147.144377125204
10.04	0.03	2150.7896551751132
10.05	0.03	1472.8835965730664
10.06	0.03	1023.9884322011814
10.07	0.03	727.589076024949
10.08	0.03	529.9608338384465
10.09	0.03	396.10248609302715
10.1	0.03	303.80549840101224
10.11	0.03	239.0310021218292
10.12	0.03	192.83946915708793
10.13	0.03	159.4682987856688
10.14	0.03	135.15241734770572
10.15	0.03	117.40299920427114
10.16	0.03	104.56468232280358
10.17	0.03	95.54285405018807
10.18	0.03	89.63687456705262
10.19	0.03	86.44204643943182
10.2	0.03	85.79984810027119
10.21	0.03	87.78711270347127
10.22	0.03	92.74354603960495
10.23	0.03	101.345432120658
10.24	0.03	114.74306557427781
10.25	0.03	134.7901459284155
10.26	0.03	164.39841597424854
10.27	0.03	208.02159390499426
10.28	0.03	272.1158778135591
10.29	0.03	364.89987305288753
10.3	0.03	493.47163112484014
10.31	0.03	654.8050273636414
10.32	0.03	820.329492000444
10.33	0.03	931.1748355632426
10.34	0.03	934.0609336247094
10.35	0.03	834.4364637511479
10.36	0.03	689.6506057154929
10.37	0.03	554.0758750654848
10.38	0.03	452.00236081980177
10.39	0.03	386.1995159209193
10.4	0.03	352.23895328560815
10.41	0.03	346.25538172054536
10.42	0.03	367.73199612423497
10.43	0.03	420.35847555982957
10.44	0.03	512.0945716678985
10.45	0.03	653.435396474161
10.46	0.03	850.3834062304435
10.47	0.03	1087.9426994754117
10.48	0.03	1310.444449835037
10.49	0.03	1429.270973772317
10.5	0.03	1380.3683804411232
10.51	0.03	1181.0868688753162
10.52	0.03	914.5500113611763
10.53	0.03	662.4865826829857
10.54	0.03	464.1498769507263
10.55	0.03	322.640828027989
10.56	0.03	226.09999908721963
10.57	0.03	161.09069356116717
10.58	0.03	117.10726970816052
10.59	0.03	86.93371806700021
10.6	0.03	65.85766069952818
10.61	0.03	50.848218284506046
10.62	0.03	39.95178667490802
10.63	0.03	31.895268919350606
10.64	0.03	25.83626449272572
10.65	0.03	21.207711658462248
10.66	0.03	17.6210718388126
10.67	0.03	14.805428437022297
10.68	0.03	12.56866972402949
10.69	0.03	10.772375949711556
10.7	0.03	9.315312847984766
10.71	0.03	8.122409860628412
10.72	0.03	7.1372829582818085
10.73	0.03	6.317082389726357
10.74	0.03	5.628896233162563
10.75	0.03	5.0471889376292145
10.76	0.03	4.551980009178568
10.77	0.03	4.127492731850861
10.78	0.03	3.7611864530478165
10.79	0.03	3.4430206965812573
10.8	0.03	3.164888779628866
10.81	0.03	2.920245529833061
10.82	0.03	2.703720022744141
10.83	0.03	2.5109372227911275
10.84	0.03	2.338297697437
10.85	0.03	2.1827824354102763
10.86	0.03	2.041958683175033
10.87	0.03	1.9137351332315191
10.88	0.03	1.7963736578584477
10.89	0.03	1.6884902800067663
10.9	0.03	1.5888041343834067
10.91	0.03	1.4963229047538935
10.92	0.03	1.4102402830871832
10.93	0.03	1.3297386370577546
10.94	0.03	1.2542748305035973
10.95	0.03	1.1833722392472281
10.96	0.03	1.1164894769204954
10.97	0.03	1.0533532840300261
10.98	0.03	0.9936892494975027
10.99	0.03	0.9371199888911291
11.	0.03	0.8835243274539409
9.	0.04	1.5650312250305656
9.01	0.04	1.6732439502072292
9.02	0.04	1.7914372621853476
9.03	0.04	1.9207735206871948
9.04	0.04	2.0625795990045437
9.05	0.04	2.2183744123650597
9.06	0.04	2.3899017824434776
9.07	0.04	2.579169817803274
9.08	0.04	2.7884982839740204
9.09	0.04	3.020575812494543
9.1	0.04	3.278529280723887
9.11	0.04	3.5660083171869106
9.12	0.04	3.8872886959733473
9.13	0.04	4.247399439598785
9.14	0.04	4.652279836397088
9.15	0.04	5.108974410691898
9.16	0.04	5.625876320229633
9.17	0.04	6.213032916204516
9.18	0.04	6.882531595791304
9.19	0.04	7.6489900419375925
9.2	0.04	8.53018310149358
9.21	0.04	9.547849791864165
9.22	0.04	10.7287395376401
9.23	0.04	12.105978603321002
9.24	0.04	13.720868575101392
9.25	0.04	15.625272765203263
9.26	0.04	17.88480972674786
9.27	0.04	20.5831649892351
9.28	0.04	23.827966860719968
9.29	0.04	27.758871548651708
9.3	0.04	32.55880082030671
9.31	0.04	38.46972488175509
9.32	0.04	45.8150671815555
9.33	0.04	55.03185718068069
9.34	0.04	66.71737709042384
9.35	0.04	81.6975584962278
9.36	0.04	101.12826984157783
9.37	0.04	126.64659680901552
9.38	0.04	160.59815702414835
9.39	0.04	206.3792301286143
9.4	0.04	268.94862030826005
9.41	0.04	355.57844767370653
9.42	0.04	476.9052510298364
9.43	0.04	648.2522061183031
9.44	0.04	890.8641489236313
9.45	0.04	1231.7972670778627
9.46	0.04	1699.257794007988
9.47	0.04	2307.36318107187
9.48	0.04	3024.4558410179575
9.49	0.04	3733.886425748466
9.5	0.04	4233.036559271665
9.51	0.04	4327.938064712576
9.52	0.04	3978.539362741925
9.53	0.04	3333.0876118928772
9.54	0.04	2606.917849205096
9.55	0.04	1954.0133693434263
9.56	0.04	1435.1660844497762
9.57	0.04	1049.8070864637014
9.58	0.04	773.0623480743689
9.59	0.04	576.8691339907027
9.6	0.04	437.8601486175936
9.61	0.04	338.7279951787631
9.62	0.04	267.31128760030236
9.63	0.04	215.25577837190053
9.64	0.04	176.86190303137067
9.65	0.04	148.23462523169545
9.66	0.04	126.6954517123952
9.67	0.04	110.38719735444604
9.68	0.04	98.01123862105312
9.69	0.04	88.6532077624094
9.7	0.04	81.66711128702879
9.71	0.04	76.5980679474146
9.72	0.04	73.13079965028346
9.73	0.04	71.05559065634836
9.74	0.04	70.2464378555148
9.75	0.04	70.64811340277178
9.76	0.04	72.27023757575442
9.77	0.04	75.18747882801931
9.78	0.04	79.54585016553274
9.79	0.04	85.57591115819798
9.8	0.04	93.61466495181567
9.81	0.04	104.13924016365709
9.82	0.04	117.81731534737038
9.83	0.04	135.58204070357027
9.84	0.04	158.74347838321165
9.85	0.04	189.1551080000536
9.86	0.04	229.46379304646632
9.87	0.04	283.4859340294022
9.88	0.04	356.77168322973347
9.89	0.04	457.43951192557205
9.9	0.04	597.3687372986745
9.91	0.04	793.7753074553244
9.92	0.04	1070.9238073453964
9.93	0.04	1460.9176593400557
9.94	0.04	2000.5843348260082
9.95	0.04	2718.090578731494
9.96	0.04	3600.538951168413
9.97	0.04	4543.382377639534
9.98	0.04	5320.616074707704
9.99	0.04	5655.998083838905
10.	0.04	5405.698007911357
10.01	0.04	4679.361907525372
10.02	0.04	3746.3020255085494
10.03	0.04	2847.50757748735
10.04	0.04	2104.8563043968056
10.05	0.04	1541.3781630825506
10.06	0.04	1132.4716034597275
10.07	0.04	841.5048650593458
10.08	0.04	635.4315519505935
10.09	0.04	488.9163565130679
10.1	0.04	383.87092975330665
10.11	0.04	307.7877419583485
10.12	0.04	252.12425809770872
10.13	0.04	211.05827508616431
10.14	0.04	180.61115043611397
10.15	0.04	158.0548523272452
10.16	0.04	141.51889782116268
10.17	0.04	129.73312314890046
10.18	0.04	121.86223324423118
10.19	0.04	117.40361556114874
10.2	0.04	116.13108989755807
10.21	0.04	118.07529549886517
10.22	0.04	123.53738904355117
10.23	0.04	133.13717364606111
10.24	0.04	147.89902833922412
10.25	0.04	169.3755849124162
10.26	0.04	199.78992198858728
10.27	0.04	242.11811527681112
10.28	0.04	299.8900371133605
10.29	0.04	376.2128354330536
10.3	0.04	471.2321844976701
10.31	0.04	577.6600353515436
10.32	0.04	676.6595355019952
10.33	0.04	740.8870363419776
10.34	0.04	749.4813102987683
10.35	0.04	704.1079703835594
10.36	0.04	627.3467260315776
10.37	0.04	545.8316933908587
10.38	0.04	477.3605812030186
10.39	0.04	429.5444975124786
10.4	0.04	404.1331924635239
10.41	0.04	401.1540526021824
10.42	0.04	421.23763050814745
10.43	0.04	466.4433611906509
10.44	0.04	539.8367041548338
10.45	0.04	643.3624886600954
10.46	0.04	773.1472168427115
10.47	0.04	912.7254701758225
10.48	0.04	1029.3517648468062
10.49	0.04	1082.702618343093
10.5	0.04	1047.2391666011958
10.51	0.04	930.5264075092683
10.52	0.04	768.0655165736827
10.53	0.04	600.1513243368499
10.54	0.04	453.26323741156335
10.55	0.04	336.9183134659395
10.56	0.04	249.79168866337852
10.57	0.04	186.32495540737037
10.58	0.04	140.53147437871314
10.59	0.04	107.43973591996885
10.6	0.04	83.33713113376717
10.61	0.04	65.58223932793553
10.62	0.04	52.33377194002343
10.63	0.04	42.31509339113757
10.64	0.04	34.638358908701065
10.65	0.04	28.6812665123668
10.66	0.04	24.003062245041292
10.67	0.04	20.287885345271313
10.68	0.04	17.306583225308326
10.69	0.04	14.890853671944381
10.7	0.04	12.915595819700648
10.71	0.04	11.28674633744141
10.72	0.04	9.932805129458044
10.73	0.04	8.798864828890924
10.74	0.04	7.842356127737968
10.75	0.04	7.029980703245087
10.76	0.04	6.33547743340845
10.77	0.04	5.737974938694636
10.78	0.04	5.22076867239637
10.79	0.04	4.770399582219261
10.8	0.04	4.375956334884656
10.81	0.04	4.028545224429435
10.82	0.04	3.7208730680394373
10.83	0.04	3.4469357511945846
10.84	0.04	3.201763820815301
10.85	0.04	2.9812240289660683
10.86	0.04	2.781875581591794
10.87	0.04	2.6008292711136036
10.88	0.04	2.4356608692651043
10.89	0.04	2.2843347842326076
10.9	0.04	2.1451174632566974
10.91	0.04	2.0165532562368322
10.92	0.04	1.8974088995985972
10.93	0.04	1.7866199832112812
10.94	0.04	1.6833011166888232
10.95	0.04	1.586693478313243
10.96	0.04	1.4961325283798688
10.97	0.04	1.4110773545994215
10.98	0.04	1.3310576735890969
10.99	0.04	1.2556513376424625
11.	0.04	1.1845263781605475
9.	0.05	2.113719073125583
9.01	0.05	2.2591235575263497
9.02	0.05	2.417850615222743
9.03	0.05	2.5914392717765753
9.04	0.05	2.78164427332533
9.05	0.05	2.9904717743700795
9.06	0.05	3.2202218523468953
9.07	0.05	3.473539335453678
9.08	0.05	3.7534747940834547
9.09	0.05	4.0635580092289985
9.1	0.05	4.4078868231824355
9.11	0.05	4.79123503838022
9.12	0.05	5.219184012306045
9.13	0.05	5.698283871147335
9.14	0.05	6.23625192864576
9.15	0.05	6.842218080138315
9.16	0.05	7.527029824188675
9.17	0.05	8.303633391870761
9.18	0.05	9.187552578065056
9.19	0.05	10.197493745985783
9.2	0.05	11.356114783476741
9.21	0.05	12.69100847087735
9.22	0.05	14.235968117119212
9.23	0.05	16.032627353512783
9.24	0.05	18.132599409862383
9.25	0.05	20.6002880448617
9.26	0.05	23.51660840738157
9.27	0.05	26.98395003064338
9.28	0.05	31.132848502287402
9.29	0.05	36.131025676861704
9.3	0.05	42.19573796887212
9.31	0.05	49.61077845683042
9.32	0.05	58.75006962049586
9.33	0.05	70.11064264386327
9.34	0.05	84.35904011989481
9.35	0.05	102.39694555283343
9.36	0.05	125.45428585729881
9.37	0.05	155.22124165085745
9.38	0.05	194.034270725667
9.39	0.05	245.134159676459
9.4	0.05	313.0125154319901
9.41	0.05	403.84737619723717
9.42	0.05	525.9766747844366
9.43	0.05	690.2250562147696
9.44	0.05	909.6090486736413
9.45	0.05	1197.4202447642492
9.46	0.05	1562.019812987168
9.47	0.05	1996.6307033996443
9.48	0.05	2465.071853688503
9.49	0.05	2892.0741569631964
9.5	0.05	3175.5213300131963
9.51	0.05	3230.3611112349936
9.52	0.05	3039.7418581761053
9.53	0.05	2666.18647471198
9.54	0.05	2211.1498220351154
9.55	0.05	1763.3108738869953
9.56	0.05	1373.765213601453
9.57	0.05	1059.3042465870265
9.58	0.05	816.3479416409681
9.59	0.05	633.0377399176942
9.6	0.05	496.19348154725407
9.61	0.05	394.27418991049046
9.62	0.05	318.15996455532206
9.63	0.05	261.0036871399083
9.64	0.05	217.796108042045
9.65	0.05	184.9163892109081
9.66	0.05	159.75813587488304
9.67	0.05	140.4449595093799
9.68	0.05	125.62347419997762
9.69	0.05	114.31606316697133
9.7	0.05	105.81744946709203
9.71	0.05	99.62262317666405
9.72	0.05	95.37706506095357
9.73	0.05	92.84293043662977
9.74	0.05	91.87690101191434
9.75	0.05	92.41691586521085
9.76	0.05	94.47611621955707
9.77	0.05	98.14322579040252
9.78	0.05	103.58936166337516
9.79	0.05	111.08203989948937
9.8	0.05	121.0080154837803
9.81	0.05	133.90770157814387
9.82	0.05	150.52539817879142
9.83	0.05	171.88160774475188
9.84	0.05	199.37652669539045
9.85	0.05	234.9375259433258
9.86	0.05	281.2279455377001
9.87	0.05	341.93884016538175
9.88	0.05	422.1861440849222
9.89	0.05	529.0242783023107
9.9	0.05	672.0425363508087
9.91	0.05	863.8878391354006
9.92	0.05	1120.274345668872
9.93	0.05	1458.4873821211763
9.94	0.05	1892.5575094245366
9.95	0.05	2422.7176129132404
9.96	0.05	3018.439693952537
9.97	0.05	3601.6660598785697
9.98	0.05	4049.2130060207696
9.99	0.05	4234.747174189114
10.	0.05	4098.014405175358
10.01	0.05	3684.5609424271547
10.02	0.05	3115.2696771781066
10.03	0.05	2517.3443501341253
10.04	0.05	1976.3626569454852
10.05	0.05	1529.0071030957886
10.06	0.05	1178.461127742445
10.07	0.05	911.9941444841448
10.08	0.05	712.4787646330885
10.09	0.05	563.9003361092812
10.1	0.05	453.20674720973017
10.11	0.05	370.44435051235183
10.12	0.05	308.2783095531811
10.13	0.05	261.3978102641456
10.14	0.05	225.99150779656634
10.15	0.05	199.3388446170545
10.16	0.05	179.51049850729558
10.17	0.05	165.15678003209223
10.18	0.05	155.36276582257264
10.19	0.05	149.55329593727876
10.2	0.05	147.43584056504662
10.21	0.05	148.97335515164878
10.22	0.05	154.3821113414866
10.23	0.05	164.15052842584373
10.24	0.05	179.07278395799946
10.25	0.05	200.28214137629652
10.26	0.05	229.24712954304886
10.27	0.05	267.6496407187399
10.28	0.05	316.9931054429849
10.29	0.05	377.7223138177029
10.3	0.05	447.7119728327671
10.31	0.05	520.4911487420943
10.32	0.05	584.6662928301516
10.33	0.05	626.719943683689
10.34	0.05	637.3843230163044
10.35	0.05	617.2716745929922
10.36	0.05	576.4609094368382
10.37	0.05	528.6106710970136
10.38	0.05	485.1630377644249
10.39	0.05	453.19695684812694
10.4	0.05	436.2351155491289
10.41	0.05	435.92161157374477
10.42	0.05	453.29548902884704
10.43	0.05	489.26516593759806
10.44	0.05	544.1800871495375
10.45	0.05	616.389554126781
10.46	0.05	699.8906806543611
10.47	0.05	782.0891418495746
10.48	0.05	844.1442669495855
10.49	0.05	866.4016368574735
10.5	0.05	837.63717000704
10.51	0.05	761.6227787996089
10.52	0.05	655.1316357629013
10.53	0.05	539.070523760147
10.54	0.05	429.9689884998703
10.55	0.05	336.6554209464736
10.56	0.05	261.4589952652442
10.57	0.05	202.96351971495454
10.58	0.05	158.29603694579046
10.59	0.05	124.4356612306789
10.6	0.05	98.76712082944536
10.61	0.05	79.21885506412342
10.62	0.05	64.22218224760692
10.63	0.05	52.61549798866481
10.64	0.05	43.546745588940475
10.65	0.05	36.39202578346136
10.66	0.05	30.693156629388245
10.67	0.05	26.111699527538512
10.68	0.05	22.395786818322897
10.69	0.05	19.356394720957073
10.7	0.05	16.850405327231854
10.71	0.05	14.768488101178129
10.72	0.05	13.026387251158283
10.73	0.05	11.558616821425188
10.74	0.05	10.313863593681539
10.75	0.05	9.25160790780265
10.76	0.05	8.339618904422034
10.77	0.05	7.552081998936287
10.78	0.05	6.868187690355731
10.79	0.05	6.2710588895835
10.8	0.05	5.74692965051979
10.81	0.05	5.2845115973198915
10.82	0.05	4.8745009705755615
10.83	0.05	4.5091941725642455
10.84	0.05	4.182183773082253
10.85	0.05	3.8881183631648777
10.86	0.05	3.622512183498986
10.87	0.05	3.381590003673203
10.88	0.05	3.162165414858991
10.89	0.05	2.961540880496429
10.9	0.05	2.7774242777061295
10.91	0.05	2.6078660330978507
10.92	0.05	2.4512025730038847
10.93	0.05	2.3060096350850228
10.94	0.05	2.17106990255284
10.95	0.05	2.045337815744046
10.96	0.05	1.927912589921354
10.97	0.05	1.818022404927403
10.98	0.05	1.715000166723793
10.99	0.05	1.618266904698022
11.	0.05	1.5273256971124436
9.	0.06	2.736315133072252
9.01	0.06	2.923446509252234
9.02	0.06	3.1275942636745167
9.03	0.06	3.350705867855611
9.04	0.06	3.594998727712798
9.05	0.06	3.8630042551782293
9.06	0.06	4.157620241571519
9.07	0.06	4.48217330834641
9.08	0.06	4.840493636580886
9.09	0.06	5.237004715574271
9.1	0.06	5.676831536266816
9.11	0.06	6.165931530573236
9.12	0.06	6.71125368099132
9.13	0.06	7.320932673072511
9.14	0.06	8.004526839648701
9.15	0.06	8.773311088794447
9.16	0.06	9.6406392048666
9.17	0.06	10.622394118324685
9.18	0.06	11.737550303227053
9.19	0.06	13.008879858635598
9.2	0.06	14.463843719819332
9.21	0.06	16.135722738863045
9.22	0.06	18.06506134046233
9.23	0.06	20.301520868457697
9.24	0.06	22.90627307277585
9.25	0.06	25.955109926218647
9.26	0.06	29.542508993851566
9.27	0.06	33.78698075526595
9.28	0.06	38.83814515549605
9.29	0.06	44.88615242450093
9.3	0.06	52.174295743362684
9.31	0.06	61.015984134363975
9.32	0.06	71.81768208500053
9.33	0.06	85.11000972550916
9.34	0.06	101.58995855498117
9.35	0.06	122.17810385786696
9.36	0.06	148.09568086753677
9.37	0.06	180.96709693873555
9.38	0.06	222.95300924841618
9.39	0.06	276.91553611986103
9.4	0.06	346.606363269504
9.41	0.06	436.84250561349086
9.42	0.06	553.5796665695678
9.43	0.06	703.690757905929
9.44	0.06	894.0948967943808
9.45	0.06	1129.6966787990448
9.46	0.06	1409.5713427994233
9.47	0.06	1721.4257657240316
9.48	0.06	2036.1865318599796
9.49	0.06	2307.393311538166
9.5	0.06	2481.074477957321
9.51	0.06	2516.227874724965
9.52	0.06	2404.860445929199
9.53	0.06	2176.15729468894
9.54	0.06	1881.2518675682697
9.55	0.06	1571.1257229986404
9.56	0.06	1282.0379983833263
9.57	0.06	1032.5240619583226
9.58	0.06	827.5329505919636
9.59	0.06	664.1997812350912
9.6	0.06	536.3547735634045
9.61	0.06	437.193973231565
9.62	0.06	360.5410681032086
9.63	0.06	301.27725980946286
9.64	0.06	255.36277429114196
9.65	0.06	219.69585272718845
9.66	0.06	191.93145329664137
9.67	0.06	170.31180073889328
9.68	0.06	153.5260315686533
9.69	0.06	140.60078085866533
9.7	0.06	130.817826659239
9.71	0.06	123.65354315141784
9.72	0.06	118.73529619847658
9.73	0.06	115.81085329971941
9.74	0.06	114.7278827134971
9.75	0.06	115.42151597150749
9.76	0.06	117.9087167523761
9.77	0.06	122.28886599926005
9.78	0.06	128.7505876051551
9.79	0.06	137.58545721954837
9.8	0.06	149.2099175000463
9.81	0.06	164.19752480447883
9.82	0.06	183.32462489453454
9.83	0.06	207.6337171311846
9.84	0.06	238.52004662421695
9.85	0.06	277.84806833084383
9.86	0.06	328.104556436701
9.87	0.06	392.59240597007016
9.88	0.06	475.65954649354825
9.89	0.06	582.932823589634
9.9	0.06	721.4727474234012
9.91	0.06	899.6596557804056
9.92	0.06	1126.4430257533897
9.93	0.06	1409.3467554649387
9.94	0.06	1750.4700039907345
9.95	0.06	2140.09787878768
9.96	0.06	2549.213132319048
9.97	0.06	2925.5396791595695
9.98	0.06	3200.59913599036
9.99	0.06	3311.8431110345846
10.	0.06	3231.1417921464163
10.01	0.06	2979.60399003736
10.02	0.06	2616.3022494940374
10.03	0.06	2210.4752416785673
10.04	0.06	1817.5511354042496
10.05	0.06	1469.9167266469644
10.06	0.06	1179.7295605683703
10.07	0.06	946.2516840327514
10.08	0.06	762.529589923867
10.09	0.06	619.7342801236334
10.1	0.06	509.40101366101055
10.11	0.06	424.32048564909854
10.12	0.06	358.7211632399992
10.13	0.06	308.14278971294175
10.14	0.06	269.2115039094565
10.15	0.06	239.41239315743096
10.16	0.06	216.89554532031678
10.17	0.06	200.32400741788894
10.18	0.06	188.76095609073062
10.19	0.06	181.59001246239396
10.2	0.06	178.4624313426803
10.21	0.06	179.2655867938343
10.22	0.06	184.1075083981096
10.23	0.06	193.31118388385335
10.24	0.06	207.40865044953196
10.25	0.06	227.1167131741583
10.26	0.06	253.2614405933724
10.27	0.06	286.59759590837416
10.28	0.06	327.45140850193377
10.29	0.06	375.1332471702864
10.3	0.06	427.1867318305972
10.31	0.06	478.82153063705414
10.32	0.06	523.209556831473
10.33	0.06	553.2479048946365
10.34	0.06	564.4131133474325
10.35	0.06	556.9906881579831
10.36	0.06	535.96964500608
10.37	0.06	508.7531626734918
10.38	0.06	482.49215237111747
10.39	0.06	462.5651185072643
10.4	0.06	452.38607465046147
10.41	0.06	453.89761626593895
10.42	0.06	468.09407177954154
10.43	0.06	495.2059657773333
10.44	0.06	534.4025835421284
10.45	0.06	583.0292095310161
10.46	0.06	635.6445863604749
10.47	0.06	683.5419477980886
10.48	0.06	715.7564609912557
10.49	0.06	722.1062837893113
10.5	0.06	697.2536768034887
10.51	0.06	643.2792900120684
10.52	0.06	568.8072428602759
10.53	0.06	485.27117968146797
10.54	0.06	402.8756841336911
10.55	0.06	328.3510111924931
10.56	0.06	264.7847564232623
10.57	0.06	212.61095106242678
10.58	0.06	170.7924395376797
10.59	0.06	137.71248928892078
10.6	0.06	111.69509465379443
10.61	0.06	91.24618177454431
10.62	0.06	75.13047866460796
10.63	0.06	62.36786102901919
10.64	0.06	52.19804714579719
10.65	0.06	44.03808526546037
10.66	0.06	37.443086786232946
10.67	0.06	32.073620927347946
10.68	0.06	27.670047272280563
10.69	0.06	24.03288226583216
10.7	0.06	21.008010177024328
10.71	0.06	18.475625403027703
10.72	0.06	16.34198452192254
10.73	0.06	14.533248907210385
10.74	0.06	12.990874208391624
10.75	0.06	11.668142815307574
10.76	0.06	10.527542009124659
10.77	0.06	9.538769823977464
10.78	0.06	8.677208932735132
10.79	0.06	7.922751261545625
10.8	0.06	7.258887058308709
10.81	0.06	6.671994480659121
10.82	0.06	6.150782181799947
10.83	0.06	5.685849512955555
10.84	0.06	5.269337342121348
10.85	0.06	4.894649545431168
10.86	0.06	4.556229661253854
10.87	0.06	4.2493806115236525
10.88	0.06	3.97011905507423
10.89	0.06	3.7150566209965734
10.9	0.06	3.4813026715618967
10.91	0.06	3.2663850512091006
10.92	0.06	3.0681840642777516
10.93	0.06	2.884877916970056
10.94	0.06	2.7148980288996687
10.95	0.06	2.556890595838646
10.96	0.06	2.409684798274644
10.97	0.06	2.2722667969938355
10.98	0.06	2.1437562130543126
10.99	0.06	2.0233868241794752
11.	0.06	1.9104911085338059
9.	0.07	3.4286228879703184
9.01	0.07	3.6615563993297213
9.02	0.07	3.9154913033022094
9.03	0.07	4.19280596091435
9.04	0.07	4.496204243566121
9.05	0.07	4.828767887465955
9.06	0.07	5.194018537950971
9.07	0.07	5.595991513955439
9.08	0.07	6.03932379811154
9.09	0.07	6.529359356059169
9.1	0.07	7.072275644255167
9.11	0.07	7.675236124296738
9.12	0.07	8.346574823039122
9.13	0.07	9.096020539984783
9.14	0.07	9.934970310185125
9.15	0.07	10.876824319749387
9.16	0.07	11.937397825213202
9.17	0.07	13.135429992380287
9.18	0.07	14.493215273294387
9.19	0.07	16.037390423560257
9.2	0.07	17.79992012204913
9.21	0.07	19.819337195667234
9.22	0.07	22.142310760708604
9.23	0.07	24.825638637799965
9.24	0.07	27.938791157495828
9.25	0.07	31.567174597648016
9.26	0.07	35.81633749675614
9.27	0.07	40.817416558244005
9.28	0.07	46.7342166305653
9.29	0.07	53.77244839346882
9.3	0.07	62.19181577227841
9.31	0.07	72.32185990631756
9.32	0.07	84.58273042763491
9.33	0.07	99.51235776292346
9.34	0.07	117.80180178913545
9.35	0.07	140.34074703086975
9.36	0.07	168.27496569330697
9.37	0.07	203.07658721280615
9.38	0.07	246.62524576805671
9.39	0.07	301.2918923260748
9.4	0.07	370.00434039405593
9.41	0.07	456.2501511401441
9.42	0.07	563.9333933317969
9.43	0.07	696.9458760305594
9.44	0.07	858.2546087753378
9.45	0.07	1048.2979294850832
9.46	0.07	1262.641332045926
9.47	0.07	1489.3385069914016
9.48	0.07	1707.3196815719389
9.49	0.07	1887.9227657221131
9.5	0.07	2001.1882906381425
9.51	0.07	2025.749504066167
9.52	0.07	1957.4307613089863
9.53	0.07	1810.9877156498792
9.54	0.07	1613.780282108668
9.55	0.07	1395.7221537103003
9.56	0.07	1181.2269886770591
9.57	0.07	985.8609621191574
9.58	0.07	816.9259652125845
9.59	0.07	675.845040419937
9.6	0.07	560.670672349209
9.61	0.07	467.9656964127845
9.62	0.07	393.95597806861105
9.63	0.07	335.12305158058115
9.64	0.07	288.4443833601498
9.65	0.07	251.44195006762845
9.66	0.07	222.14111091477108
9.67	0.07	198.99672161995713
9.68	0.07	180.81492229697236
9.69	0.07	166.68294774463277
9.7	0.07	155.91103910661226
9.71	0.07	147.9866946764892
9.72	0.07	142.53998207984154
9.73	0.07	139.3182565464554
9.74	0.07	138.1687645627682
9.75	0.07	139.0279502566576
9.76	0.07	141.9166843547468
9.77	0.07	146.94105001640844
9.78	0.07	154.29873585220585
9.79	0.07	164.29151158358698
9.8	0.07	177.34470711119542
9.81	0.07	194.03508240682882
9.82	0.07	215.12893558898296
9.83	0.07	241.6326570820393
9.84	0.07	274.85797426780687
9.85	0.07	316.503362605224
9.86	0.07	368.7505703408431
9.87	0.07	434.3691324726909
9.88	0.07	516.8090422956814
9.89	0.07	620.2375730191075
9.9	0.07	749.4344029360534
9.91	0.07	909.3953968114967
9.92	0.07	1104.4177619003028
9.93	0.07	1336.3922745177751
9.94	0.07	1602.1289444373754
9.95	0.07	1889.9929278327545
9.96	0.07	2177.089428572381
9.97	0.07	2429.425316515049
9.98	0.07	2607.672591844721
9.99	0.07	2678.6963969565295
10.	0.07	2628.192990700699
10.01	0.07	2466.8235298134846
10.02	0.07	2225.5790594696846
10.03	0.07	1943.6369832557018
10.04	0.07	1656.2671209562532
10.05	0.07	1388.1294983752402
10.06	0.07	1152.4213493526604
10.07	0.07	953.4184850620635
10.08	0.07	789.8549226127855
10.09	0.07	657.7263504497172
10.1	0.07	552.1320806085849
10.11	0.07	468.28930536287754
10.12	0.07	401.99134717796375
10.13	0.07	349.74707264227004
10.14	0.07	308.76177963995207
10.15	0.07	276.85327335378105
10.16	0.07	252.35209035436193
10.17	0.07	234.0085434252488
10.18	0.07	220.91521651248533
10.19	0.07	212.44662077717348
10.2	0.07	208.2145260033829
10.21	0.07	208.03591428767157
10.22	0.07	211.90925022050322
10.23	0.07	219.99287643604742
10.24	0.07	232.5760302076879
10.25	0.07	250.0276875736399
10.26	0.07	272.7015834470665
10.27	0.07	300.7705181508159
10.28	0.07	333.9685490204273
10.29	0.07	371.25321747619944
10.3	0.07	410.48035804689266
10.31	0.07	448.30146752586376
10.32	0.07	480.55987084556875
10.33	0.07	503.3138304593862
10.34	0.07	514.1895671863665
10.35	0.07	513.3535174595245
10.36	0.07	503.48810897251093
10.37	0.07	488.8136706135293
10.38	0.07	473.8026829990407
10.39	0.07	462.23924271955127
10.4	0.07	456.84347699883153
10.41	0.07	459.29329405637066
10.42	0.07	470.3574827337543
10.43	0.07	489.92268120959017
10.44	0.07	516.8203802347051
10.45	0.07	548.4947458159079
10.46	0.07	580.7107214415882
10.47	0.07	607.6580939916175
10.48	0.07	622.8185670059869
10.49	0.07	620.6366883920163
10.5	0.07	598.4107872098878
10.51	0.07	557.3821950363476
10.52	0.07	502.310556842939
10.53	0.07	439.76698614553914
10.54	0.07	376.1290953057582
10.55	0.07	316.2097749524266
10.56	0.07	262.8293448024734
10.57	0.07	217.084477465312
10.58	0.07	178.89868970303112
10.59	0.07	147.5531502293901
10.6	0.07	122.07198393281249
10.61	0.07	101.4535334358808
10.62	0.07	84.78601635936081
10.63	0.07	71.29115879201203
10.64	0.07	60.32896768064064
10.65	0.07	51.38461288925495
10.66	0.07	44.04911991867339
10.67	0.07	37.99969533526106
10.68	0.07	32.982175618957335
10.69	0.07	28.796367794538046
10.7	0.07	25.284245271878543
10.71	0.07	22.320641670817423
10.72	0.07	19.80600184205412
10.73	0.07	17.660770792961003
10.74	0.07	15.821061362881736
10.75	0.07	14.23530911026306
10.76	0.07	12.861684855627677
10.77	0.07	11.666087324410979
10.78	0.07	10.620579957631131
10.79	0.07	9.702168380841261
10.8	0.07	8.891839895559151
10.81	0.07	8.173805228300669
10.82	0.07	7.534897059087347
10.83	0.07	6.964090625696983
10.84	0.07	6.452119793169126
10.85	0.07	5.991168176473626
10.86	0.07	5.5746195018633085
10.87	0.07	5.196854936842909
10.88	0.07	4.853087900926007
10.89	0.07	4.539228788934481
10.9	0.07	4.2517737602230525
10.91	0.07	3.987713006939099
10.92	0.07	3.744454648991386
10.93	0.07	3.519761448846055
10.94	0.07	3.3116980217102636
10.95	0.07	3.118586423091834
10.96	0.07	2.9389688395705984
10.97	0.07	2.771576139253591
10.98	0.07	2.615300982255056
10.99	0.07	2.4691750374487427
11.	0.07	2.332349629975086
9.	0.08	4.18607715404719
9.01	0.08	4.46839662043035
9.02	0.08	4.775930367525836
9.03	0.08	5.111500599808826
9.04	0.08	5.47831035565873
9.05	0.08	5.880003737955625
9.06	0.08	6.3207370727342
9.07	0.08	6.805263232425348
9.08	0.08	7.339031869348874
9.09	0.08	7.928308941591187
9.1	0.08	8.580319711803657
9.11	0.08	9.303420404461962
9.12	0.08	10.107304976599606
9.13	0.08	11.003255066138015
9.14	0.08	12.004443228579406
9.15	0.08	13.126302184785152
9.16	0.08	14.386976146984628
9.17	0.08	15.80787458592365
9.18	0.08	17.414354336081523
9.19	0.08	19.23656308409082
9.2	0.08	21.31048653978333
9.21	0.08	23.679253591189998
9.22	0.08	26.39476932637251
9.23	0.08	29.519766035286207
9.24	0.08	33.13038853815248
9.25	0.08	37.31946409918612
9.26	0.08	42.20065077439501
9.27	0.08	47.9137135405149
9.28	0.08	54.63124713957713
9.29	0.08	62.567249708670396
9.3	0.08	71.9880512623221
9.31	0.08	83.22621030554092
9.32	0.08	96.69809429635907
9.33	0.08	112.92591917001977
9.34	0.08	132.56496577703672
9.35	0.08	156.43637524371954
9.36	0.08	185.56509282795676
9.37	0.08	221.22073307577463
9.38	0.08	264.95564597999544
9.39	0.08	318.62817543592763
9.4	0.08	384.38859585659617
9.41	0.08	464.5892119699302
9.42	0.08	561.5589762197351
9.43	0.08	677.1622263207398
9.44	0.08	812.0576293265358
9.45	0.08	964.6222586190786
9.46	0.08	1129.6577985127153
9.47	0.08	1297.282806834376
9.48	0.08	1452.760169920981
9.49	0.08	1578.1275461495025
9.5	0.08	1655.97190361962
9.51	0.08	1674.4134220947212
9.52	0.08	1631.089613860882
9.53	0.08	1533.9525600807506
9.54	0.08	1398.4196333149166
9.55	0.08	1242.529981375076
9.56	0.08	1082.5110049123607
9.57	0.08	930.265655157826
9.58	0.08	792.8857550814208
9.59	0.08	673.4508213128381
9.6	0.08	572.2783368554263
9.61	0.08	488.08679782273896
9.62	0.08	418.8564277050429
9.63	0.08	362.3748393702963
9.64	0.08	316.5378310379103
9.65	0.08	279.4880013424326
9.66	0.08	249.65793399919033
9.67	0.08	225.76336660090743
9.68	0.08	206.77403750682745
9.69	0.08	191.87766441182
9.7	0.08	180.444916769799
9.71	0.08	171.99889884440367
9.72	0.08	166.19035614238706
9.73	0.08	162.7787117644051
9.74	0.08	161.61859909332884
9.75	0.08	162.65147045259357
9.76	0.08	165.90195361551022
9.77	0.08	171.47880672430807
9.78	0.08	179.5805393751289
9.79	0.08	190.5059960695368
9.8	0.08	204.67041369918852
9.81	0.08	222.6276292230837
9.82	0.08	245.099153719199
9.83	0.08	273.0106022641941
9.84	0.08	307.53521159756394
9.85	0.08	350.14242248762577
9.86	0.08	402.64597028016016
9.87	0.08	467.2394021229917
9.88	0.08	546.4957497073608
9.89	0.08	643.2904338706988
9.9	0.08	760.5817461326967
9.91	0.08	900.9553693826483
9.92	0.08	1065.823461606551
9.93	0.08	1254.2003105355395
9.94	0.08	1461.1150665187577
9.95	0.08	1676.0262553723894
9.96	0.08	1882.0429898342209
9.97	0.08	2057.0765631785666
9.98	0.08	2177.7314858719838
9.99	0.08	2225.4183929940177
10.	0.08	2192.3455125931405
10.01	0.08	2084.2828140925917
10.02	0.08	1918.4858460893722
10.03	0.08	1718.0046301366897
10.04	0.08	1505.408819444324
10.05	0.08	1298.4932522046445
10.06	0.08	1108.7485488901777
10.07	0.08	941.9209024115504
10.08	0.08	799.5329071675213
10.09	0.08	680.4976230651888
10.1	0.08	582.4024122495073
10.11	0.08	502.36824389892035
10.12	0.08	437.549879944646
10.13	0.08	385.3854185970546
10.14	0.08	343.6920473393806
10.15	0.08	310.6775600293975
10.16	0.08	284.911678141997
10.17	0.08	265.2825330924009
10.18	0.08	250.9515746243644
10.19	0.08	241.31289645308962
10.2	0.08	235.9587261856873
10.21	0.08	234.65022668809002
10.22	0.08	237.2908187335208
10.23	0.08	243.89729388082495
10.24	0.08	254.56167865313307
10.25	0.08	269.3942555452639
10.26	0.08	288.4364312375947
10.27	0.08	311.53411269548025
10.28	0.08	338.17308076476434
10.29	0.08	367.303649599541
10.3	0.08	397.2232733778731
10.31	0.08	425.6252203426758
10.32	0.08	449.91494756040026
10.33	0.08	467.79538511888273
10.34	0.08	477.94311812283365
10.35	0.08	480.4656127525314
10.36	0.08	476.8961150166547
10.37	0.08	469.7379918433516
10.38	0.08	461.8091403145286
10.39	0.08	455.67450116553556
10.4	0.08	453.3114701743105
10.41	0.08	455.9834503352978
10.42	0.08	464.21114775719275
10.43	0.08	477.7371293936538
10.44	0.08	495.43744602131477
10.45	0.08	515.2135110362153
10.46	0.08	533.9782788586666
10.47	0.08	547.8989349605022
10.48	0.08	553.0136552536098
10.49	0.08	546.1605867944837
10.5	0.08	525.907740321665
10.51	0.08	493.04531789083063
10.52	0.08	450.3629125788301
10.53	0.08	401.8121825192574
10.54	0.08	351.46467913577794
10.55	0.08	302.69421616715556
10.56	0.08	257.79159816543773
10.57	0.08	217.9699522880733
10.58	0.08	183.5935315042003
10.59	0.08	154.46773572668383
10.6	0.08	130.09251812057946
10.61	0.08	109.84402496836069
10.62	0.08	93.08684441347656
10.63	0.08	79.23377486690923
10.64	0.08	67.77133362143029
10.65	0.08	58.26535347807118
10.66	0.08	50.356331582813496
10.67	0.08	43.75038701354604
10.68	0.08	38.20906795078713
10.69	0.08	33.53962684003258
10.7	0.08	29.586450510907987
10.71	0.08	26.223835308524034
10.72	0.08	23.350055154873672
10.73	0.08	20.882569123200977
10.74	0.08	18.75418689822935
10.75	0.08	16.910017214134697
10.76	0.08	15.305045457401295
10.77	0.08	13.902211631702405
10.78	0.08	12.670883892456708
10.79	0.08	11.58564388548932
10.8	0.08	10.625317652051564
10.81	0.08	9.772200050897446
10.82	0.08	9.011431933754595
10.83	0.08	8.330498184181662
10.84	0.08	7.718821661115073
10.85	0.08	7.167433491448691
10.86	0.08	6.668704345339303
10.87	0.08	6.216124594201907
10.88	0.08	5.804123797206872
10.89	0.08	5.427921927867558
10.9	0.08	5.083406319710713
10.91	0.08	4.767029523278376
10.92	0.08	4.475724201983054
10.93	0.08	4.206831987879118
10.94	0.08	3.958043797537083
10.95	0.08	3.72734956122159
10.96	0.08	3.5129957603927116
10.97	0.08	3.313449431551702
10.98	0.08	3.127367512400248
10.99	0.08	2.953570692762276
11.	0.08	2.791021032622769
9.	0.09	5.00380506408913
9.01	0.09	5.338580368881119
9.02	0.09	5.702946172846309
9.03	0.09	6.100172120801645
9.04	0.09	6.533962236983743
9.05	0.09	7.008522352345552
9.06	0.09	7.528639496163668
9.07	0.09	8.099775636283004
9.08	0.09	8.728178678004971
9.09	0.09	9.421014283738709
9.1	0.09	10.186522886802807
9.11	0.09	11.034207284845849
9.12	0.09	11.975057464399324
9.13	0.09	13.021820895964929
9.14	0.09	14.189328535541934
9.15	0.09	15.494889284491363
9.16	0.09	16.95876883675632
9.17	0.09	18.604772861194537
9.18	0.09	20.460959556395064
9.19	0.09	22.56051306537843
9.2	0.09	24.942817410526825
9.21	0.09	27.654780952910933
9.22	0.09	30.7524744375258
9.23	0.09	34.303162093912746
9.24	0.09	38.38782573060873
9.25	0.09	43.10430701152723
9.26	0.09	48.57122371715292
9.27	0.09	54.93285192925585
9.28	0.09	62.365206904847355
9.29	0.09	71.08359809010832
9.3	0.09	81.35197163027073
9.31	0.09	93.49437331166212
9.32	0.09	107.90884047302885
9.33	0.09	125.083916840301
9.34	0.09	145.6176995888054
9.35	0.09	170.23874050439284
9.36	0.09	199.8270223066957
9.37	0.09	235.43130276757267
9.38	0.09	278.2759369599258
9.39	0.09	329.74536930329685
9.4	0.09	391.32751307662664
9.41	0.09	464.4886129112879
9.42	0.09	550.4441938920347
9.43	0.09	649.7893328712381
9.44	0.09	761.9684007483296
9.45	0.09	884.6165223419132
9.46	0.09	1012.9062302473604
9.47	0.09	1139.1719576604082
9.48	0.09	1253.1937865368236
9.49	0.09	1343.4665866177902
9.5	0.09	1399.438604465409
9.51	0.09	1414.1337066574756
9.52	0.09	1386.122762013884
9.53	0.09	1319.918753643611
9.54	0.09	1224.604762571566
9.55	0.09	1111.3745961483912
9.56	0.09	991.0535410047695
9.57	0.09	872.4047511273574
9.58	0.09	761.4563165358727
9.59	0.09	661.6313402397572
9.6	0.09	574.3018038729224
9.61	0.09	499.4453722745906
9.62	0.09	436.22006257172706
9.63	0.09	383.38952970766525
9.64	0.09	339.6014783444015
9.65	0.09	303.5504228066722
9.66	0.09	274.0605655166717
9.67	0.09	250.1186919163263
9.68	0.09	230.87859007825952
9.69	0.09	215.6510556516341
9.7	0.09	203.8880223778157
9.71	0.09	195.16566812727856
9.72	0.09	189.1690554550549
9.73	0.09	185.6795336904549
9.74	0.09	184.56541114736564
9.75	0.09	185.77606097317823
9.76	0.09	189.33949634860363
9.77	0.09	195.36344201157704
9.78	0.09	204.0399764673461
9.79	0.09	215.65387701696062
9.8	0.09	230.5948240777194
9.81	0.09	249.3735551854635
9.82	0.09	272.6418144713147
9.83	0.09	301.2153777177829
9.84	0.09	336.09831900731064
9.85	0.09	378.50467648369533
9.86	0.09	429.87028476861775
9.87	0.09	491.84217399738344
9.88	0.09	566.2250694196192
9.89	0.09	654.8542394733065
9.9	0.09	759.3530613397056
9.91	0.09	880.7278068324496
9.92	0.09	1018.7632994028735
9.93	0.09	1171.2308006887738
9.94	0.09	1333.025047050661
9.95	0.09	1495.512670964553
9.96	0.09	1646.5431255799629
9.97	0.09	1771.6016370267334
9.98	0.09	1856.2886764867058
9.99	0.09	1889.6536303071023
10.	0.09	1867.2053107260804
10.01	0.09	1792.2490197406712
10.02	0.09	1674.8878992326502
10.03	0.09	1529.1889537101374
10.04	0.09	1369.8147146998074
10.05	0.09	1209.3700212328968
10.06	0.09	1057.0502105097817
10.07	0.09	918.4846908121539
10.08	0.09	796.3174317832012
10.09	0.09	691.0569175149174
10.1	0.09	601.8867735446261
10.11	0.09	527.2990853122726
10.12	0.09	465.527298959971
10.13	0.09	414.81055043737075
10.14	0.09	373.5364478316337
10.15	0.09	340.30509349234774
10.16	0.09	313.9465538058124
10.17	0.09	293.5134191765759
10.18	0.09	278.26175592402643
10.19	0.09	267.62785203722893
10.2	0.09	261.20418391096854
10.21	0.09	258.71532972007674
10.22	0.09	259.9925747621485
10.23	0.09	264.9443318374871
10.24	0.09	273.5181390336646
10.25	0.09	285.64920741148893
10.26	0.09	301.1911958399243
10.27	0.09	319.8287706521764
10.28	0.09	340.9806578940851
10.29	0.09	363.71724065272946
10.3	0.09	386.73470906289793
10.31	0.09	408.4366318328295
10.32	0.09	427.1554205019966
10.33	0.09	441.4897508713575
10.34	0.09	450.658255476748
10.35	0.09	454.72710705924476
10.36	0.09	454.60722669309087
10.37	0.09	451.8237148483458
10.38	0.09	448.1616820934419
10.39	0.09	445.32068468870983
10.4	0.09	444.6623470155066
10.41	0.09	447.063518459598
10.42	0.09	452.83960478988854
10.43	0.09	461.6957269059417
10.44	0.09	472.687830611389
10.45	0.09	484.2148567137561
10.46	0.09	494.0983444387391
10.47	0.09	499.8151893601959
10.48	0.09	498.9101591931815
10.49	0.09	489.52454895917595
10.5	0.09	470.8773080358708
10.51	0.09	443.5011003981054
10.52	0.09	409.118421376278
10.53	0.09	370.20535448444616
10.54	0.09	329.4257856559108
10.55	0.09	289.1422768163825
10.56	0.09	251.1282212345682
10.57	0.09	216.49373586307385
10.58	0.09	185.76283078666873
10.59	0.09	159.02067966850436
10.6	0.09	136.0683205670975
10.61	0.09	116.55118195698148
10.62	0.09	100.0511504877861
10.63	0.09	86.14506402188876
10.64	0.09	74.43752489734038
10.65	0.09	64.57628498825291
10.66	0.09	56.25688671489753
10.67	0.09	49.22129407220156
10.68	0.09	43.25357364980157
10.69	0.09	38.17445932197297
10.7	0.09	33.83581739056285
10.71	0.09	30.11552103839626
10.72	0.09	26.91294545308061
10.73	0.09	24.14513141651034
10.74	0.09	21.743582485157855
10.75	0.09	19.65162479171836
10.76	0.09	17.82224784164005
10.77	0.09	16.216346956715196
10.78	0.09	14.801296122348104
10.79	0.09	13.549790060397635
10.8	0.09	12.438904401230236
10.81	0.09	11.449331958253566
10.82	0.09	10.564760985639849
10.83	0.09	9.77136789018264
10.84	0.09	9.057402275909498
10.85	0.09	8.412846582782949
10.86	0.09	7.8291361032389295
10.87	0.09	7.298927979821797
10.88	0.09	6.815910036754282
10.89	0.09	6.374642089739228
10.9	0.09	5.970423809841365
10.91	0.09	5.599184356740346
10.92	0.09	5.257389906164786
10.93	0.09	4.941965930672583
10.94	0.09	4.6502316753135196
10.95	0.09	4.379844739319738
10.96	0.09	4.128754062871679
10.97	0.09	3.8951599191632704
10.98	0.09	3.6774797597343776
10.99	0.09	3.4743189757975985
11.	0.09	3.284445794341556
9.	0.1	5.876688736473985
9.01	0.1	6.266462318853073
9.02	0.1	6.69030165954307
9.03	0.1	7.151918478069452
9.04	0.1	7.655509254986331
9.05	0.1	8.205828946722352
9.06	0.1	8.808277460310277
9.07	0.1	9.469001355721929
9.08	0.1	10.195013767931988
9.09	0.1	10.994336185658376
9.1	0.1	11.876166518325563
9.11	0.1	12.851078863878003
9.12	0.1	13.931261603582351
9.13	0.1	15.130801953308433
9.14	0.1	16.466026965556427
9.15	0.1	17.955913291603995
9.16	0.1	19.62258088844776
9.17	0.1	21.491889425275364
9.18	0.1	23.59416057199844
9.19	0.1	25.965054831784585
9.2	0.1	28.646638335186456
9.21	0.1	31.688683294971824
9.22	0.1	35.15025588602483
9.23	0.1	39.10165739365085
9.24	0.1	43.62679869776194
9.25	0.1	48.82610443305752
9.26	0.1	54.82006093378669
9.27	0.1	61.75353993674523
9.28	0.1	69.80104507967646
9.29	0.1	79.17303503049847
9.3	0.1	90.12346588319265
9.31	0.1	102.95864961116206
9.32	0.1	118.0474173514502
9.33	0.1	135.83236206111349
9.34	0.1	156.84154672052716
9.35	0.1	181.699401802372
9.36	0.1	211.13446161256385
9.37	0.1	245.979933821957
9.38	0.1	287.16069412774783
9.39	0.1	335.6570865576539
9.4	0.1	392.4321516656304
9.41	0.1	458.3055895418472
9.42	0.1	533.757209515948
9.43	0.1	618.6490733302577
9.44	0.1	711.8751163547822
9.45	0.1	810.9855384515424
9.46	0.1	911.89011974299
9.47	0.1	1008.8029294973459
9.48	0.1	1094.6098939845044
9.49	0.1	1161.7659401199517
9.5	0.1	1203.6337482673007
9.51	0.1	1215.9211104974854
9.52	0.1	1197.7131826623709
9.53	0.1	1151.681941612529
9.54	0.1	1083.3873459420051
9.55	0.1	999.9692310069737
9.56	0.1	908.7286504913076
9.57	0.1	816.0270189222159
9.58	0.1	726.6964295703484
9.59	0.1	643.9246666323227
9.6	0.1	569.4551123327275
9.61	0.1	503.9277738283606
9.62	0.1	447.23427728460535
9.63	0.1	398.818695846899
9.64	0.1	357.90168498956297
9.65	0.1	323.63168710160045
9.66	0.1	295.17793601814964
9.67	0.1	271.78185042129775
9.68	0.1	252.78109014344423
9.69	0.1	237.61702593393247
9.7	0.1	225.83306147649432
9.71	0.1	217.06864300452625
9.72	0.1	211.05194132776126
9.73	0.1	207.59296459688437
9.74	0.1	206.57809275218355
9.75	0.1	207.9665704402661
9.76	0.1	211.78924169215594
9.77	0.1	218.14967457876386
9.78	0.1	227.22774645150616
9.79	0.1	239.28569032539215
9.8	0.1	254.67649122864
9.81	0.1	273.8543087018703
9.82	0.1	297.3862074192755
9.83	0.1	325.9637880336853
9.84	0.1	360.41216733415973
9.85	0.1	401.69195962806776
9.86	0.1	450.88724306174777
9.87	0.1	509.16881388366596
9.88	0.1	577.7174872784386
9.89	0.1	657.5876534336717
9.9	0.1	749.4889859375213
9.91	0.1	853.468574570136
9.92	0.1	968.4938404161196
9.93	0.1	1091.9764646826986
9.94	0.1	1219.3426545990926
9.95	0.1	1343.8329362699503
9.96	0.1	1456.7645774578855
9.97	0.1	1548.4446419186315
9.98	0.1	1609.7261793527778
9.99	0.1	1633.8832073422732
10.	0.1	1618.2022404412476
10.01	0.1	1564.668845693333
10.02	0.1	1479.4575918060107
10.03	0.1	1371.4446842386446
10.04	0.1	1250.3361020801399
10.05	0.1	1125.0367945651153
10.06	0.1	1002.634323323819
10.07	0.1	888.0467029533079
10.08	0.1	784.1661417127821
10.09	0.1	692.2652943248917
10.1	0.1	612.4727893315871
10.11	0.1	544.201559383135
10.12	0.1	486.48160349648833
10.13	0.1	438.19230941079866
10.14	0.1	398.21024330748105
10.15	0.1	365.4942098657874
10.16	0.1	339.12770937902053
10.17	0.1	318.334472818619
10.18	0.1	302.47803792852346
10.19	0.1	291.052334380516
10.2	0.1	283.66717697376794
10.21	0.1	280.03029615572586
10.22	0.1	279.92586569449355
10.23	0.1	283.1882874737325
10.24	0.1	289.6692945378463
10.25	0.1	299.19650828234325
10.26	0.1	311.5229899262341
10.27	0.1	326.2707989466839
10.28	0.1	342.8775936629244
10.29	0.1	360.56314689132677
10.3	0.1	378.33908220582225
10.31	0.1	395.08403773451886
10.32	0.1	409.69131023824986
10.33	0.1	421.26629347391554
10.34	0.1	429.3185366695735
10.35	0.1	433.8796418008439
10.36	0.1	435.4991151068918
10.37	0.1	435.1181730068875
10.38	0.1	433.8675944669039
10.39	0.1	432.8531168917678
10.4	0.1	432.9766645675417
10.41	0.1	434.8114141364231
10.42	0.1	438.52457553067467
10.43	0.1	443.8346644945472
10.44	0.1	449.9987947799714
10.45	0.1	455.8418821255938
10.46	0.1	459.8524395102432
10.47	0.1	460.3671637441175
10.48	0.1	455.8411486447175
10.49	0.1	445.1568790836884
10.5	0.1	427.8850417962238
10.51	0.1	404.40398819390583
10.52	0.1	375.82779582310644
10.53	0.1	343.7671059464012
10.54	0.1	310.00952070897205
10.55	0.1	276.22280704493124
10.56	0.1	243.75332441719019
10.57	0.1	213.54092317497094
10.58	0.1	186.12993091770147
10.59	0.1	161.73758836949625
10.6	0.1	140.34327281151312
10.61	0.1	121.77364368685113
10.62	0.1	105.77151610431623
10.63	0.1	92.04545171467254
10.64	0.1	80.30207484565169
10.65	0.1	70.26501324741405
10.66	0.1	61.68446050450572
10.67	0.1	54.34067452153408
10.68	0.1	48.0438568489526
10.69	0.1	42.63207682403245
10.7	0.1	37.968301672176224
10.71	0.1	33.93716819864339
10.72	0.1	30.44184981036208
10.73	0.1	27.401195322959968
10.74	0.1	24.74720993026239
10.75	0.1	22.42288876225296
10.76	0.1	20.38038217140181
10.77	0.1	18.579457713840913
10.78	0.1	16.986219378691278
10.79	0.1	15.572045440170417
10.8	0.1	14.312709666914772
10.81	0.1	13.187654974091421
10.82	0.1	12.179393101334483
10.83	0.1	11.273008115692429
10.84	0.1	10.455745286916102
10.85	0.1	9.716670108951579
10.86	0.1	9.046384962118088
10.87	0.1	8.436793173668896
10.88	0.1	7.880902099956546
10.89	0.1	7.372658382039403
10.9	0.1	6.90680977496113
10.91	0.1	6.478788967620374
10.92	0.1	6.084615637766919
10.93	0.1	5.720813660940763
10.94	0.1	5.384340940414867
10.95	0.1	5.072529772623909
10.96	0.1	4.783036028862863
10.97	0.1	4.513795731947592
10.98	0.1	4.262987851478397
10.99	0.1	4.029002343941761
11.	0.1	3.8104126278094252
9.	0.11	6.799428312231567
9.01	0.11	7.246210413957265
9.02	0.11	7.731569896292188
9.03	0.11	8.259646848855356
9.04	0.11	8.835112134260592
9.05	0.11	9.463246301824942
9.06	0.11	10.150031791511042
9.07	0.11	10.902260913050279
9.08	0.11	11.727662591290962
9.09	0.11	12.63505148486388
9.1	0.11	13.63450383607627
9.11	0.11	14.737565325867761
9.12	0.11	15.957497325692195
9.13	0.11	17.30956930317716
9.14	0.11	18.811406804339917
9.15	0.11	20.483406466227635
9.16	0.11	22.349231985405275
9.17	0.11	24.436407965947048
9.18	0.11	26.777032190891333
9.19	0.11	29.408631203159107
9.2	0.11	32.37518923938352
9.21	0.11	35.728386601255295
9.22	0.11	39.52909048247646
9.23	0.11	43.849148985355626
9.24	0.11	48.77354723377939
9.25	0.11	54.402992418452484
9.26	0.11	60.85700096854912
9.27	0.11	68.27756348096426
9.28	0.11	76.83345757450412
9.29	0.11	86.72525895398984
9.3	0.11	98.19105629475361
9.31	0.11	111.51279003093313
9.32	0.11	127.02298462805128
9.33	0.11	145.11139352370358
9.34	0.11	166.23067754942184
9.35	0.11	190.89962989995607
9.36	0.11	219.70157487538555
9.37	0.11	253.27434734795398
9.38	0.11	292.28670724196553
9.39	0.11	337.3943087785527
9.4	0.11	389.16687847570563
9.41	0.11	447.97802078671344
9.42	0.11	513.8517429213496
9.43	0.11	586.2677540948021
9.44	0.11	663.9433013371925
9.45	0.11	744.6334577554356
9.46	0.11	825.0201307803774
9.47	0.11	900.7800397875789
9.48	0.11	966.9128851637097
9.49	0.11	1018.3533413149152
9.5	0.11	1050.7849412186465
9.51	0.11	1061.4583772506462
9.52	0.11	1049.75925773578
9.53	0.11	1017.3258097599172
9.54	0.11	967.6756149906232
9.55	0.11	905.4807142781478
9.56	0.11	835.7351335523604
9.57	0.11	763.0457478597018
9.58	0.11	691.1791312159295
9.59	0.11	622.8822649914091
9.6	0.11	559.9164295557642
9.61	0.11	503.21596877458586
9.62	0.11	453.09341948442307
9.63	0.11	409.43833999896066
9.64	0.11	371.88310665289407
9.65	0.11	339.9277389867729
9.66	0.11	313.02652619551253
9.67	0.11	290.6437824769701
9.68	0.11	272.28689434393414
9.69	0.11	257.52385919511266
9.7	0.11	245.99094974364286
9.71	0.11	237.39459152693544
9.72	0.11	231.51026060649522
9.73	0.11	228.18024840097812
9.74	0.11	227.31146502062404
9.75	0.11	228.87399739399876
9.76	0.11	232.90083835928255
9.77	0.11	239.48900015633535
9.78	0.11	248.80207126236562
9.79	0.11	261.07412499373305
9.8	0.11	276.61469714577777
9.81	0.11	295.81426756511013
9.82	0.11	319.1492452163313
9.83	0.11	347.1847923071398
9.84	0.11	380.57284390628877
9.85	0.11	420.04130486144726
9.86	0.11	466.3686052245984
9.87	0.11	520.3356791715968
9.88	0.11	582.6454133481732
9.89	0.11	653.7986465539686
9.9	0.11	733.917674198075
9.91	0.11	822.5156489567543
9.92	0.11	918.2265077313541
9.93	0.11	1018.5371390901033
9.94	0.11	1119.5988120816753
9.95	0.11	1216.226558348843
9.96	0.11	1302.2000224092815
9.97	0.11	1370.9295664589933
9.98	0.11	1416.4353442445185
9.99	0.11	1434.434667919166
10.	0.11	1423.221673761377
10.01	0.11	1384.038269610784
10.02	0.11	1320.799965005259
10.03	0.11	1239.2787082457692
10.04	0.11	1146.027533485642
10.05	0.11	1047.3700532869505
10.06	0.11	948.680868625457
10.07	0.11	854.0312119937076
10.08	0.11	766.1496972911142
10.09	0.11	686.5884880119297
10.1	0.11	615.9834596498339
10.11	0.11	554.3261595837312
10.12	0.11	501.2010038355726
10.13	0.11	455.96968112672204
10.14	0.11	417.9024517358683
10.15	0.11	386.2645292908431
10.16	0.11	360.3681999619938
10.17	0.11	339.6006017044476
10.18	0.11	323.43506230678827
10.19	0.11	311.43163181415593
10.2	0.11	303.23041598460344
10.21	0.11	298.5396769956072
10.22	0.11	297.11943768770124
10.23	0.11	298.7605175500171
10.24	0.11	303.25861862686014
10.25	0.11	310.3834453693863
10.26	0.11	319.8441413179969
10.27	0.11	331.25476185653963
10.28	0.11	344.10693011721634
10.29	0.11	357.76030677385216
10.3	0.11	371.46299240185624
10.31	0.11	384.41066102360463
10.32	0.11	395.8431424957304
10.33	0.11	405.16181927827546
10.34	0.11	412.0370245075636
10.35	0.11	416.4706562860355
10.36	0.11	418.7906853510885
10.37	0.11	419.5770232035254
10.38	0.11	419.54041948319843
10.39	0.11	419.386438539286
10.4	0.11	419.69242452330116
10.41	0.11	420.81289469282547
10.42	0.11	422.8170888554552
10.43	0.11	425.45732688955025
10.44	0.11	428.16888250930816
10.45	0.11	430.10752166355564
10.46	0.11	430.2338812636072
10.47	0.11	427.44901545098224
10.48	0.11	420.7705433840801
10.49	0.11	409.5180415788462
10.5	0.11	393.46045073236786
10.51	0.11	372.87959410214114
10.52	0.11	348.5269815106594
10.53	0.11	321.4869119886486
10.54	0.11	292.98938815085376
10.55	0.11	264.22665780426706
10.56	0.11	236.2153756989776
10.57	0.11	209.7225514447983
10.58	0.11	185.2508869977331
10.59	0.11	163.06597549503243
10.6	0.11	143.24501759292872
10.61	0.11	125.73059199480616
10.62	0.11	110.37923254443335
10.63	0.11	97.00017741770127
10.64	0.11	85.38349038367404
10.65	0.11	75.31881083840021
10.66	0.11	66.60675953388237
10.67	0.11	59.06505057647601
10.68	0.11	52.53104335309842
10.69	0.11	46.86205650576928
10.7	0.11	41.93438257140846
10.71	0.11	37.641632572423894
10.72	0.11	33.89281077883259
10.73	0.11	30.610360040598422
10.74	0.11	27.7283117033284
10.75	0.11	25.190606232436217
10.76	0.11	22.949609200145503
10.77	0.11	20.96482326180355
10.78	0.11	19.201783850032147
10.79	0.11	17.63112027851408
10.8	0.11	16.227761974723897
10.81	0.11	14.970269870455917
10.82	0.11	13.840274466169367
10.83	0.11	12.822004086529253
10.84	0.11	11.901888977290218
10.85	0.11	11.068228949390216
10.86	0.11	10.310914152121796
10.87	0.11	9.621190213041766
10.88	0.11	8.991460412269316
10.89	0.11	8.415118775906507
10.9	0.11	7.886408998926087
10.91	0.11	7.400304966157194
10.92	0.11	6.952409355052295
10.93	0.11	6.538867397912153
10.94	0.11	6.156293373641648
10.95	0.11	5.8017078071235
10.96	0.11	5.472483692338079
10.97	0.11	5.1663003352158166
10.98	0.11	4.881103644392181
10.99	0.11	4.615071890843701
11.	0.11	4.366586117149465
9.	0.12	7.766604118836506
9.01	0.12	8.271876325840953
9.02	0.12	8.820214051798995
9.03	0.12	9.416164525694866
9.04	0.12	10.064846395404176
9.05	0.12	10.77203262591305
9.06	0.12	11.54424694258093
9.07	0.12	12.38887625753299
9.08	0.12	13.314301989889392
9.09	0.12	14.330053759106546
9.1	0.12	15.446989614739904
9.11	0.12	16.677507788571575
9.12	0.12	18.035795943403077
9.13	0.12	19.5381250782801
9.14	0.12	21.203196668084413
9.15	0.12	23.052553305487297
9.16	0.12	25.11106511641699
9.17	0.12	27.407506576442717
9.18	0.12	29.975241097686496
9.19	0.12	32.853033899584226
9.2	0.12	36.08601720329566
9.21	0.12	39.72683561833723
9.22	0.12	43.8370035354218
9.23	0.12	48.48851004280103
9.24	0.12	53.76570970913861
9.25	0.12	59.767538454793865
9.26	0.12	66.61009093031687
9.27	0.12	74.42958659784709
9.28	0.12	83.3857318511838
9.29	0.12	93.66544867081346
9.3	0.12	105.4868771901273
9.31	0.12	119.10345691351831
9.32	0.12	134.8077310613903
9.33	0.12	152.93427715293518
9.34	0.12	173.860816591958
9.35	0.12	198.00606854637704
9.36	0.12	225.82227084357464
9.37	0.12	257.77950662467924
9.38	0.12	294.3381339185929
9.39	0.12	335.9049304503313
9.4	0.12	382.7684622477887
9.41	0.12	435.01037034171253
9.42	0.12	492.39273786762914
9.43	0.12	554.2285224649777
9.44	0.12	619.2527776776718
9.45	0.12	685.5260065684962
9.46	0.12	750.4135135044372
9.47	0.12	810.6884783041329
9.48	0.12	862.7922532013698
9.49	0.12	903.2472874764251
9.5	0.12	929.1617742995702
9.51	0.12	938.7119482547104
9.52	0.12	931.4681182319418
9.53	0.12	908.464261124301
9.54	0.12	871.9904357399819
9.55	0.12	825.1762587850104
9.56	0.12	771.4899869656914
9.57	0.12	714.2802334344454
9.58	0.12	656.4458195582486
9.59	0.12	600.2620203537421
9.6	0.12	547.344815985375
9.61	0.12	498.71079173898346
9.62	0.12	454.88725860535476
9.63	0.12	416.03649938942607
9.64	0.12	382.0712755451549
9.65	0.12	352.75049615266175
9.66	0.12	327.7521645490715
9.67	0.12	306.7253916377417
9.68	0.12	289.3252965055553
9.69	0.12	275.2350209520444
9.7	0.12	264.1786642364541
9.71	0.12	255.92821380285466
9.72	0.12	250.3067898736364
9.73	0.12	247.18986369869006
9.74	0.12	246.50558798565174
9.75	0.12	248.23498542312117
9.76	0.12	252.41244995053813
9.77	0.12	259.12679231576067
9.78	0.12	268.522872615254
9.79	0.12	280.80367427852696
9.8	0.12	296.23245177700096
9.81	0.12	315.1342911898446
9.82	0.12	337.89601872700706
9.83	0.12	364.9628373145428
9.84	0.12	396.82933440397113
9.85	0.12	434.02158432365167
9.86	0.12	477.06603451088625
9.87	0.12	526.4399209072577
9.88	0.12	582.4975356639407
9.89	0.12	645.367531027694
9.9	0.12	714.819723145306
9.91	0.12	790.1069258613047
9.92	0.12	869.7992473682283
9.93	0.12	951.6446012981042
9.94	0.12	1032.506358460762
9.95	0.12	1108.439049656508
9.96	0.12	1174.9541418079264
9.97	0.12	1227.4900359940832
9.98	0.12	1262.0344906665607
9.99	0.12	1275.7738775998785
10.	0.12	1267.598793282418
10.01	0.12	1238.3134661180225
10.02	0.12	1190.4817376292149
10.03	0.12	1127.9597525201973
10.04	0.12	1055.2587482150034
10.05	0.12	976.9100876659253
10.06	0.12	896.967587157541
10.07	0.12	818.7103149623209
10.08	0.12	744.5402508729433
10.09	0.12	676.0267183056196
10.1	0.12	614.0367474712277
10.11	0.12	558.8983988983919
10.12	0.12	510.56070561421177
10.13	0.12	468.73057715208176
10.14	0.12	432.9795860109847
10.15	0.12	402.8212463882164
10.16	0.12	377.7631055003526
10.17	0.12	357.33905655834906
10.18	0.12	341.12692843088166
10.19	0.12	328.7554239890831
10.2	0.12	319.903347579944
10.21	0.12	314.2930329412387
10.22	0.12	311.6790813113893
10.23	0.12	311.8330241159587
10.24	0.12	314.5244164000342
10.25	0.12	319.49924353316095
10.26	0.12	326.45746610938255
10.27	0.12	335.0330077831631
10.28	0.12	344.7812153649811
10.29	0.12	355.180079451524
10.3	0.12	365.6511720763361
10.31	0.12	375.60317407143447
10.32	0.12	384.49467323893373
10.33	0.12	391.9050142469973
10.34	0.12	397.59569968887115
10.35	0.12	401.54402319737216
10.36	0.12	403.93701944398765
10.37	0.12	405.12527574429333
10.38	0.12	405.547452724526
10.39	0.12	405.6425606017818
10.4	0.12	405.7665416197312
10.41	0.12	406.124715614065
10.42	0.12	406.7260213872776
10.43	0.12	407.36164491950234
10.44	0.12	407.61015006604276
10.45	0.12	406.87202376430815
10.46	0.12	404.4359237904284
10.47	0.12	399.5745665453499
10.48	0.12	391.65976891391387
10.49	0.12	380.2763349862974
10.5	0.12	365.30843870662926
10.51	0.12	346.9749123470089
10.52	0.12	325.80257827440477
10.53	0.12	302.5449466939868
10.54	0.12	278.0691683062412
10.55	0.12	253.2403640135791
10.56	0.12	228.82793818077585
10.57	0.12	205.44713921815594
10.58	0.12	183.53695607775836
10.59	0.12	163.36691791409308
10.6	0.12	145.06192269735504
10.61	0.12	128.63484168885418
10.62	0.12	114.01937460570262
10.63	0.12	101.09876499169683
10.64	0.12	89.728554241005
10.65	0.12	79.75324488451865
10.66	0.12	71.01764170406477
10.67	0.12	63.37397359761031
10.68	0.12	56.685901597641326
10.69	0.12	50.830362823010724
10.7	0.12	45.69799500852965
10.71	0.12	41.192689061015116
10.72	0.12	37.23065207539426
10.73	0.12	33.73923602735124
10.74	0.12	30.655694673314386
10.75	0.12	27.925966545045046
10.76	0.12	25.503538498457498
10.77	0.12	23.348416135994956
10.78	0.12	21.426209894879747
10.79	0.12	19.707335208675897
10.8	0.12	18.166319433896714
10.81	0.12	16.78120547980156
10.82	0.12	15.533041140119469
10.83	0.12	14.405443246344367
10.84	0.12	13.38422646001762
10.85	0.12	12.457087494097308
10.86	0.12	11.613336618610141
10.87	0.12	10.843669357936145
10.88	0.12	10.139972269669776
10.89	0.12	9.495157581536171
10.9	0.12	8.903022244807566
10.91	0.12	8.358127641779033
10.92	0.12	7.85569676834398
10.93	0.12	7.391526210202458
10.94	0.12	6.961910653136363
10.95	0.12	6.563578024270809
10.96	0.12	6.193633661695148
10.97	0.12	5.849512162599382
10.98	0.12	5.528935772608231
10.99	0.12	5.229878357566839
11.	0.12	4.95053414899394
9.	0.13	8.772736828808146
9.01	0.13	9.337463270024
9.02	0.13	9.949663917375924
9.03	0.13	10.61426534069695
9.04	0.13	11.33680003892137
9.05	0.13	12.123492037202402
9.06	0.13	12.981356011363037
9.07	0.13	13.918312272200328
9.08	0.13	14.943320368790555
9.09	0.13	16.066534576046823
9.1	0.13	17.299485131289423
9.11	0.13	18.65528979313357
9.12	0.13	20.14890113073297
9.13	0.13	21.797395930429527
9.14	0.13	23.6203142480792
9.15	0.13	25.640056954524116
9.16	0.13	27.88235212920423
9.17	0.13	30.376802352157373
9.18	0.13	33.15752680770323
9.19	0.13	36.26391409129206
9.2	0.13	39.741503598875774
9.21	0.13	43.64301518701781
9.22	0.13	48.029548104934975
9.23	0.13	52.971970505774216
9.24	0.13	58.55251934405729
9.25	0.13	64.8666259371742
9.26	0.13	72.02497308214792
9.27	0.13	80.15577269273103
9.28	0.13	89.40722460798551
9.29	0.13	99.95007213649832
9.3	0.13	111.98010073537256
9.31	0.13	125.72032347937504
9.32	0.13	141.422449033428
9.33	0.13	159.36702186701154
9.34	0.13	179.86134894064742
9.35	0.13	203.23397737504115
9.36	0.13	229.8240760824226
9.37	0.13	259.9636475859396
9.38	0.13	293.95016039084186
9.39	0.13	332.00714471285517
9.4	0.13	374.23085243562446
9.41	0.13	420.52268429142185
9.42	0.13	470.51022165474535
9.43	0.13	523.4646987922387
9.44	0.13	578.2293994841407
9.45	0.13	633.1804682983969
9.46	0.13	686.2462018952269
9.47	0.13	735.00895301502
9.48	0.13	776.9014349769467
9.49	0.13	809.4855383036706
9.5	0.13	830.7717858508911
9.51	0.13	839.5127127327596
9.52	0.13	835.3973572413153
9.53	0.13	819.0942874065217
9.54	0.13	792.132100168488
9.55	0.13	756.6522987468474
9.56	0.13	715.1005524355737
9.57	0.13	669.9278200357286
9.58	0.13	623.3552534640402
9.59	0.13	577.2280916217658
9.6	0.13	532.956878132063
9.61	0.13	491.5271307536269
9.62	0.13	453.5524185354538
9.63	0.13	419.34777084682815
9.64	0.13	389.0063329125908
9.65	0.13	362.4688784657853
9.66	0.13	339.58133717304764
9.67	0.13	320.13928463793656
9.68	0.13	303.9205070197923
9.69	0.13	290.7077152054882
9.7	0.13	280.30369233537164
9.71	0.13	272.54096592895644
9.72	0.13	267.28773624038473
9.73	0.13	264.45140064507956
9.74	0.13	263.98065500800965
9.75	0.13	265.8668492722354
9.76	0.13	270.14502414514504
9.77	0.13	276.8948448736485
9.78	0.13	286.241457224345
9.79	0.13	298.3560979792421
9.8	0.13	313.456074506735
9.81	0.13	331.8034623064197
9.82	0.13	353.7015352123203
9.83	0.13	379.4875269847621
9.84	0.13	409.5198297908015
9.85	0.13	444.15720457666185
9.86	0.13	483.72711395818084
9.87	0.13	528.4800941078851
9.88	0.13	578.5275020749439
9.89	0.13	633.7615103982439
9.9	0.13	693.7594799848645
9.91	0.13	757.6803482526454
9.92	0.13	824.1684525305686
9.93	0.13	891.2891789083645
9.94	0.13	956.5281355152358
9.95	0.13	1016.886480485071
9.96	0.13	1069.094224067624
9.97	0.13	1109.9377934210681
9.98	0.13	1136.6613181847306
9.99	0.13	1147.3649792418844
10.	0.13	1141.305844268503
10.01	0.13	1119.0206705554087
10.02	0.13	1082.235993750409
10.03	0.13	1033.5912774837304
10.04	0.13	976.2503889933058
10.05	0.13	913.4959714584148
10.06	0.13	848.3875895609953
10.07	0.13	783.5300742005273
10.08	0.13	720.9608800203816
10.09	0.13	662.1376658925099
10.1	0.13	607.9943675624138
10.11	0.13	559.0334911255494
10.12	0.13	515.4289904052521
10.13	0.13	477.12298269173755
10.14	0.13	443.9075697906207
10.15	0.13	415.488848761351
10.16	0.13	391.533722349533
10.17	0.13	371.7018300683163
10.18	0.13	355.6654269755458
10.19	0.13	343.1198633829818
10.2	0.13	333.78684126811737
10.21	0.13	327.4120840773746
10.22	0.13	323.7586050969818
10.23	0.13	322.5964923225581
10.24	0.13	323.69011487872746
10.25	0.13	326.78394480238495
10.26	0.13	331.5887790823667
10.27	0.13	337.7709429217581
10.28	0.13	344.9477978408806
10.29	0.13	352.69311847465707
10.3	0.13	360.5550791429963
10.31	0.13	368.0872858627311
10.32	0.13	374.8896148610939
10.33	0.13	380.6515342700338
10.34	0.13	385.18777991339
10.35	0.13	388.456400210712
10.36	0.13	390.55285815806803
10.37	0.13	391.6799392436136
10.38	0.13	392.09926595872446
10.39	0.13	392.0739721121615
10.4	0.13	391.8126358816308
10.41	0.13	391.4226603356935
10.42	0.13	390.87855511768834
10.43	0.13	390.00839668306963
10.44	0.13	388.5005340192097
10.45	0.13	385.9317482856644
10.46	0.13	381.8164417514313
10.47	0.13	375.6731697017027
10.48	0.13	367.1001127185532
10.49	0.13	355.84645899843787
10.5	0.13	341.86457592864366
10.51	0.13	325.3303456486944
10.52	0.13	306.62627307972986
10.53	0.13	286.2916264798537
10.54	0.13	264.9521609663278
10.55	0.13	243.24573409816713
10.56	0.13	221.75846347661923
10.57	0.13	200.98055981600976
10.58	0.13	181.284362579449
10.59	0.13	162.92181085235913
10.6	0.13	146.0357317911926
10.61	0.13	130.6788050473237
10.62	0.13	116.83505798899982
10.63	0.13	104.4403619382114
10.64	0.13	93.39998089286385
10.65	0.13	83.60244481591357
10.66	0.13	74.92980516534635
10.67	0.13	67.26474456151107
10.68	0.13	60.49516570308756
10.69	0.13	54.51688169774098
10.7	0.13	49.23494965719503
10.71	0.13	44.564082349661575
10.72	0.13	40.428467077314465
10.73	0.13	36.76122975809643
10.74	0.13	33.503709442208546
10.75	0.13	30.604653512567605
10.76	0.13	28.019403939865896
10.77	0.13	25.70911701238879
10.78	0.13	23.640039976339764
10.79	0.13	21.782855534375642
10.8	0.13	20.112097231436998
10.81	0.13	18.605633969935948
10.82	0.13	17.244219202644718
10.83	0.13	16.011099020529286
10.84	0.13	14.891672881402567
10.85	0.13	13.873200774384012
10.86	0.13	12.944550960593158
10.87	0.13	12.095982927434125
10.88	0.13	11.318960751204937
10.89	0.13	10.605992625408525
10.9	0.13	9.9504928483945
10.91	0.13	9.346663057255684
10.92	0.13	8.78938993817434
10.93	0.13	8.274157035315959
10.94	0.13	7.796968622887909
10.95	0.13	7.354283901860602
10.96	0.13	6.942960038613693
10.97	0.13	6.560202782134013
10.98	0.13	6.203523583943654
10.99	0.13	5.8707023048942695
11.	0.13	5.559754729159375
9.	0.14	9.81234461667656
9.01	0.14	10.43699004004929
9.02	0.14	11.113387679965275
9.03	0.14	11.8468101391152
9.04	0.14	12.643163787241638
9.05	0.14	13.509075752375715
9.06	0.14	14.45199416393916
9.07	0.14	15.48030382392088
9.08	0.14	16.603459853588987
9.09	0.14	17.83214229614936
9.1	0.14	19.1784351588004
9.11	0.14	20.656033959172618
9.12	0.14	22.280486508928757
9.13	0.14	24.069472427221932
9.14	0.14	26.043127730946903
9.15	0.14	28.22442179278621
9.16	0.14	30.639594976508196
9.17	0.14	33.31866631867098
9.18	0.14	36.29602166641056
9.19	0.14	39.61109360034637
9.2	0.14	43.3091451058866
9.21	0.14	47.442169050329326
9.22	0.14	52.069914690293
9.23	0.14	57.26105009909804
9.24	0.14	63.0944647277282
9.25	0.14	69.66070809287669
9.26	0.14	77.06354712883049
9.27	0.14	85.42160371502464
9.28	0.14	94.8700021678692
9.29	0.14	105.56190999905012
9.3	0.14	117.6697889525137
9.31	0.14	131.38608141259337
9.32	0.14	146.92293376910544
9.33	0.14	164.51039864282575
9.34	0.14	184.392361694663
9.35	0.14	206.81921503549125
9.36	0.14	232.036074188032
9.37	0.14	260.2651636223601
9.38	0.14	291.6809733038307
9.39	0.14	326.37706508872407
9.4	0.14	364.32418704350096
9.41	0.14	405.3208673468736
9.42	0.14	448.94008953029527
9.43	0.14	494.47898249362794
9.44	0.14	540.922266404751
9.45	0.14	586.9334314725124
9.46	0.14	630.8885745701413
9.47	0.14	670.9644501638445
9.48	0.14	705.2831906104639
9.49	0.14	732.1018381160741
9.5	0.14	750.0187762678091
9.51	0.14	758.1573958426454
9.52	0.14	756.2861141194551
9.53	0.14	744.8460425827232
9.54	0.14	724.8801298991119
9.55	0.14	697.882326559199
9.56	0.14	665.6029626612365
9.57	0.14	629.8515035929374
9.58	0.14	592.3305352934641
9.59	0.14	554.5203230470943
9.6	0.14	517.6179880221928
9.61	0.14	482.5239242943306
9.62	0.14	449.8622684820842
9.63	0.14	420.02135417995083
9.64	0.14	393.20231111271727
9.65	0.14	369.46745148364937
9.66	0.14	348.78351738129936
9.67	0.14	331.05758257723875
9.68	0.14	316.16523799042
9.69	0.14	303.97174511010337
9.7	0.14	294.3473211167019
9.71	0.14	287.17782977569846
9.72	0.14	282.37205675104065
9.73	0.14	279.8665579307575
9.74	0.14	279.6288509238802
9.75	0.14	281.65950655725135
9.76	0.14	285.993500991368
9.77	0.14	292.7010090823219
9.78	0.14	301.8876477595811
9.79	0.14	313.6940028783595
9.8	0.14	328.29408169514267
9.81	0.14	345.8921147234114
9.82	0.14	366.7168789611933
9.83	0.14	391.0124331818182
9.84	0.14	419.02386758273286
9.85	0.14	450.97642800391907
9.86	0.14	487.0462793614042
9.87	0.14	527.3213868006884
9.88	0.14	571.7517490467812
9.89	0.14	620.0897998509113
9.9	0.14	671.8244624269387
9.91	0.14	726.1161856707497
9.92	0.14	781.7449776936878
9.93	0.14	837.0879464938239
9.94	0.14	890.1452595474121
9.95	0.14	938.6312179494413
9.96	0.14	980.1380690363922
9.97	0.14	1012.3638759099125
9.98	0.14	1033.3752792093262
9.99	0.14	1041.8581156062105
10.	0.14	1037.301989459671
10.01	0.14	1020.0747271909217
10.02	0.14	991.3680843706633
10.03	0.14	953.0285071732682
10.04	0.14	907.3139521835164
10.05	0.14	856.6302373130412
10.06	0.14	803.2958415586616
10.07	0.14	749.3673773729058
10.08	0.14	696.5374045201678
10.09	0.14	646.0990570650075
10.1	0.14	598.9617566554367
10.11	0.14	555.6991389273323
10.12	0.14	516.6121634852241
10.13	0.14	481.79466057031647
10.14	0.14	451.1932723534209
10.15	0.14	424.657715706153
10.16	0.14	401.98010670111233
10.17	0.14	382.92378667685546
10.18	0.14	367.24292443251113
10.19	0.14	354.69442952735363
10.2	0.14	345.04364927922643
10.21	0.14	338.0651258569743
10.22	0.14	333.53949154894207
10.23	0.14	331.2474681728973
10.24	0.14	330.9619657263876
10.25	0.14	332.43946712672243
10.26	0.14	335.4122146348022
10.27	0.14	339.5830844011699
10.28	0.14	344.6252668738345
10.29	0.14	350.1887070471156
10.3	0.14	355.9144432248049
10.31	0.14	361.45640167426825
10.32	0.14	366.5080541886495
10.33	0.14	370.82921835816853
10.34	0.14	374.26703208455194
10.35	0.14	376.76550654527273
10.36	0.14	378.3602301987681
10.37	0.14	379.15815164360663
10.38	0.14	379.3057564671202
10.39	0.14	378.9512593398564
10.4	0.14	378.20713599982594
10.41	0.14	377.1186444784587
10.42	0.14	375.64260772383915
10.43	0.14	373.63929476266827
10.44	0.14	370.87899907911867
10.45	0.14	367.0636804447972
10.46	0.14	361.86240479231265
10.47	0.14	354.95704513456724
10.48	0.14	346.0920558507385
10.49	0.14	335.11995576836637
10.5	0.14	322.03360198867136
10.51	0.14	306.9782320220687
10.52	0.14	290.2404805576038
10.53	0.14	272.2169106938101
10.54	0.14	253.3691903592271
10.55	0.14	234.17533363041196
10.56	0.14	215.0858871065662
10.57	0.14	196.491206867544
10.58	0.14	178.70234968191727
10.59	0.14	161.9448720155752
10.6	0.14	146.36275141268413
10.61	0.14	132.0288552296712
10.62	0.14	118.95858879514186
10.63	0.14	107.12411117773821
10.64	0.14	96.46741666687463
10.65	0.14	86.9113913581482
10.66	0.14	78.36855650743351
10.67	0.14	70.74759209515396
10.68	0.14	63.95793451418719
10.69	0.14	57.91281579686576
10.7	0.14	52.531108095675656
10.71	0.14	47.738293799510636
10.72	0.14	43.466823462830625
10.73	0.14	39.65606503420505
10.74	0.14	36.25199583467144
10.75	0.14	33.206745985808716
10.76	0.14	30.478068646611945
10.77	0.14	28.028787414239734
10.78	0.14	25.826253081468423
10.79	0.14	23.841829119020048
10.8	0.14	22.050416439697774
10.81	0.14	20.430022121754373
10.82	0.14	18.961372979411927
10.83	0.14	17.627572536190037
10.84	0.14	16.41379861857234
10.85	0.14	15.307038111727607
10.86	0.14	14.295855172296058
10.87	0.14	13.370189214515971
10.88	0.14	12.521179165904996
10.89	0.14	11.741010754538781
10.9	0.14	11.022783894399216
10.91	0.14	10.360397548409367
10.92	0.14	9.748449752597038
10.93	0.14	9.18215076911031
10.94	0.14	8.657247595461548
10.95	0.14	8.16995829056748
10.96	0.14	7.7169147850430075
10.97	0.14	7.29511302512606
10.98	0.14	6.901869458500951
10.99	0.14	6.534783008355923
11.	0.14	6.1917018015151175
9.	0.15	10.879996471989951
9.01	0.15	11.56455031252114
9.02	0.15	12.304957883272369
9.03	0.15	13.106800115915787
9.04	0.15	13.976312567294872
9.05	0.15	14.920472528267734
9.06	0.15	15.947098875592685
9.07	0.15	17.064966645737503
9.08	0.15	18.283938619335576
9.09	0.15	19.61511655854557
9.1	0.15	21.071015140054733
9.11	0.15	22.665762075774218
9.12	0.15	24.415328410878946
9.13	0.15	26.33779353019021
9.14	0.15	28.453649978125917
9.15	0.15	30.786153783946716
9.16	0.15	33.36172654769264
9.17	0.15	36.21041602642227
9.18	0.15	39.36642227743206
9.19	0.15	42.86869643273796
9.2	0.15	46.76161870190463
9.21	0.15	51.095760944963544
9.22	0.15	55.92873671933629
9.23	0.15	61.326137516174455
9.24	0.15	67.36254717711421
9.25	0.15	74.12261615619869
9.26	0.15	81.7021619478579
9.27	0.15	90.2092398099756
9.28	0.15	99.7650965886235
9.29	0.15	110.50487729451028
9.3	0.15	122.57789613919049
9.31	0.15	136.1472082440709
9.32	0.15	151.38812347191524
9.33	0.15	168.48519068609227
9.34	0.15	187.6270552338748
9.35	0.15	208.99846950388348
9.36	0.15	232.76864496178234
9.37	0.15	259.075122985029
9.38	0.15	288.0024849190149
9.39	0.15	319.55561830144245
9.4	0.15	353.62802025762505
9.41	0.15	389.96684917725617
9.42	0.15	428.13815585784727
9.43	0.15	467.49779595828164
9.44	0.15	507.1755446389344
9.45	0.15	546.0811785487082
9.46	0.15	582.9407861084225
9.47	0.15	616.3683780970456
9.48	0.15	644.9716168211722
9.49	0.15	667.4819253929555
9.5	0.15	682.8905665987829
9.51	0.15	690.5666751611934
9.52	0.15	690.3336022834483
9.53	0.15	682.4873350773119
9.54	0.15	667.7534053494376
9.55	0.15	647.1924775915325
9.56	0.15	622.0750796472853
9.57	0.15	593.7497240076323
9.58	0.15	563.5257639118922
9.59	0.15	532.5849427820167
9.6	0.15	501.92691190508424
9.61	0.15	472.34669048617343
9.62	0.15	444.4375038237033
9.63	0.15	418.6107460035675
9.64	0.15	395.12525615225036
9.65	0.15	374.11971237614745
9.66	0.15	355.6439160105291
9.67	0.15	339.68653572794165
9.68	0.15	326.1982647807096
9.69	0.15	315.11027259428283
9.7	0.15	306.34836839687534
9.71	0.15	299.84354156923473
9.72	0.15	295.53960018192873
9.73	0.15	293.3985745372891
9.74	0.15	293.40444098380914
9.75	0.15	295.56558610964913
9.76	0.15	299.91628990862944
9.77	0.15	306.5173650112153
9.78	0.15	315.4559472647944
9.79	0.15	326.84428710126934
9.8	0.15	340.8172368155666
9.81	0.15	357.52796366574074
9.82	0.15	377.141245443456
9.83	0.15	399.82353639758725
9.84	0.15	425.72885524264217
9.85	0.15	454.9794942356853
9.86	0.15	487.6406592579312
9.87	0.15	523.6885382572262
9.88	0.15	562.9720968206315
9.89	0.15	605.1702487235877
9.9	0.15	649.7480147615813
9.91	0.15	695.9177691549959
9.92	0.15	742.6142937485746
9.93	0.15	788.4943398968368
9.94	0.15	831.9715890548961
9.95	0.15	871.2950475218121
9.96	0.15	904.6722051762428
9.97	0.15	930.4281386318902
9.98	0.15	947.1803214277991
9.99	0.15	953.999978131065
10.	0.15	950.5284643904574
10.01	0.15	937.0237505299015
10.02	0.15	914.326636046511
10.03	0.15	883.7543571287626
10.04	0.15	846.9446838186541
10.05	0.15	805.6815670375753
10.06	0.15	761.7323264058028
10.07	0.15	716.718216867253
10.08	0.15	672.0289280519485
10.09	0.15	628.7810634186804
10.1	0.15	587.8133624773392
10.11	0.15	549.7080168300998
10.12	0.15	514.8272218768858
10.13	0.15	483.3558722098836
10.14	0.15	455.343866192344
10.15	0.15	430.7439990643846
10.16	0.15	409.44345646328793
10.17	0.15	391.2883418651388
10.18	0.15	376.1015359092877
10.19	0.15	363.69462616229265
10.2	0.15	353.8748096352114
10.21	0.15	346.44768571413186
10.22	0.15	341.2168232478854
10.23	0.15	337.98097164781444
10.24	0.15	336.5298325330878
10.25	0.15	336.63942551068465
10.26	0.15	338.0682421147262
10.27	0.15	340.5555152410214
10.28	0.15	343.82292477326604
10.29	0.15	347.58077943823855
10.3	0.15	351.5390551143192
10.31	0.15	355.42262882096077
10.32	0.15	358.98879444715186
10.33	0.15	362.0440306014324
10.34	0.15	364.45644950108607
10.35	0.15	366.1607241004134
10.36	0.15	367.1536075742818
10.37	0.15	367.48009262558094
10.38	0.15	367.21222609178454
10.39	0.15	366.4240293031843
10.4	0.15	365.1665703338368
10.41	0.15	363.4470291761052
10.42	0.15	361.21486377006084
10.43	0.15	358.35722245734115
10.44	0.15	354.7047136904979
10.45	0.15	350.04751508400045
10.46	0.15	344.1604806678608
10.47	0.15	336.8343788910617
10.48	0.15	327.90888767341335
10.49	0.15	317.3019512857326
10.5	0.15	305.03010549038186
10.51	0.15	291.21572289707717
10.52	0.15	276.07966577369535
10.53	0.15	259.9208884630967
10.54	0.15	243.08716538138836
10.55	0.15	225.94253668194884
10.56	0.15	208.83695338227102
10.57	0.15	192.08222705092342
10.58	0.15	175.93637884827928
10.59	0.15	160.59652320566656
10.6	0.15	146.1989892639765
10.61	0.15	132.8246508741639
10.62	0.15	120.50732454947118
10.63	0.15	109.24339582676738
10.64	0.15	99.00132433697046
10.65	0.15	89.7301852808087
10.66	0.15	81.36683116509654
10.67	0.15	73.84156574392276
10.68	0.15	67.08241541018036
10.69	0.15	61.01818446438347
10.7	0.15	55.58051734572688
10.71	0.15	50.705187708622184
10.72	0.15	46.33280989888696
10.73	0.15	42.40913555573456
10.74	0.15	38.885064355236
10.75	0.15	35.71646733281218
10.76	0.15	32.86389545526884
10.77	0.15	30.292225463551514
10.78	0.15	27.970279068645215
10.79	0.15	25.87043964610757
10.8	0.15	23.96828186488788
10.81	0.15	22.242223483379526
10.82	0.15	20.673204235659142
10.83	0.15	19.24439381646718
10.84	0.15	17.940929067270933
10.85	0.15	16.749679273909774
10.86	0.15	15.65903779097609
10.87	0.15	14.658737850518534
10.88	0.15	13.739690279168999
10.89	0.15	12.893840858138894
10.9	0.15	12.114045158970132
10.91	0.15	11.393958836360097
10.92	0.15	10.727941532326714
10.93	0.15	10.110972726764167
10.94	0.15	9.538578047552738
10.95	0.15	9.006764722526347
10.96	0.15	8.511965012289634
10.97	0.15	8.050986605523997
10.98	0.15	7.620969086645324
10.99	0.15	7.219345699824102
11.	0.15	6.843809734265297
9.	0.16	11.970360991239081
9.01	0.16	12.714366478308657
9.02	0.16	13.518110763560891
9.03	0.16	14.387442134821837
9.04	0.16	15.328877291932375
9.05	0.16	16.34968736595641
9.06	0.16	17.45799597090761
9.07	0.16	18.66289103921485
9.08	0.16	19.9745524378349
9.09	0.16	21.404397634014323
9.1	0.16	22.965247976990007
9.11	0.16	24.671518480736562
9.12	0.16	26.539434325873184
9.13	0.16	28.587277633225533
9.14	0.16	30.83566837654046
9.15	0.16	33.30788356523457
9.16	0.16	36.030218991499304
9.17	0.16	39.032397828461626
9.18	0.16	42.34803008498689
9.19	0.16	46.01512622267091
9.2	0.16	50.07666691811607
9.21	0.16	54.5812287279284
9.22	0.16	59.5836619031236
9.23	0.16	65.14581129245141
9.24	0.16	71.33726349861983
9.25	0.16	78.23609234386838
9.26	0.16	85.92955918379195
9.27	0.16	94.51470338710047
9.28	0.16	104.0987299098731
9.29	0.16	114.79906383032265
9.3	0.16	126.74289470130795
9.31	0.16	140.06597608502625
9.32	0.16	154.91037869571738
9.33	0.16	171.42082311094157
9.34	0.16	189.73914868694922
9.35	0.16	209.99642497197036
9.36	0.16	232.30220629737957
9.37	0.16	256.73050725234515
9.38	0.16	283.3022867350462
9.39	0.16	311.96462954302547
9.4	0.16	342.5674606275171
9.41	0.16	374.8395423588681
9.42	0.16	408.36664599256915
9.43	0.16	442.57599761800543
9.44	0.16	476.7320676450306
9.45	0.16	509.94904522161545
9.46	0.16	541.2243957210745
9.47	0.16	569.4953490926997
9.48	0.16	593.7160162595126
9.49	0.16	612.9477270019466
9.5	0.16	626.4504507119563
9.51	0.16	633.7604852751522
9.52	0.16	634.7403650327054
9.53	0.16	629.5915050863972
9.54	0.16	618.8274234649646
9.55	0.16	603.213307882041
9.56	0.16	583.6838232666702
9.57	0.16	561.2537552924106
9.58	0.16	536.9350647707234
9.59	0.16	511.6701495281446
9.6	0.16	486.28617377733974
9.61	0.16	461.47074519262367
9.62	0.16	437.7659507739987
9.63	0.16	415.57608723744295
9.64	0.16	395.1841181067199
9.65	0.16	376.77249614526266
9.66	0.16	360.44503009208745
9.67	0.16	346.247585089897
9.68	0.16	334.18637042038296
9.69	0.16	324.243296157987
9.7	0.16	316.3883661674719
9.71	0.16	310.5893561378853
9.72	0.16	306.819154058882
9.73	0.16	305.0611661082264
9.74	0.16	305.31315264892146
9.75	0.16	307.5897845426208
9.76	0.16	311.9241165376113
9.77	0.16	318.36807148696965
9.78	0.16	326.9919207842714
9.79	0.16	337.88263412153924
9.8	0.16	351.1408565146216
9.81	0.16	366.8761555055322
9.82	0.16	385.20007417560936
9.83	0.16	406.21644148366835
9.84	0.16	430.0083571006619
9.85	0.16	456.6213243604636
9.86	0.16	486.04220893463315
9.87	0.16	518.1741215890016
9.88	0.16	552.8080305742885
9.89	0.16	589.5929474108588
9.9	0.16	628.0078761874087
9.91	0.16	667.3402247174597
9.92	0.16	706.6767224218227
9.93	0.16	744.913555963242
9.94	0.16	780.7917726843656
9.95	0.16	812.9614336729197
9.96	0.16	840.0733269422066
9.97	0.16	860.8908064041143
9.98	0.16	874.4079225798247
9.99	0.16	879.9555268235192
10.	0.16	877.2764727220163
10.01	0.16	866.5553986136712
10.02	0.16	848.3971282775415
10.03	0.16	823.7580828248047
10.04	0.16	793.8441103724062
10.05	0.16	759.9932323184998
10.06	0.16	723.5619738381675
10.07	0.16	685.8299544205059
10.08	0.16	647.9311772673858
10.09	0.16	610.8140876072968
10.1	0.16	575.2275105077501
10.11	0.16	541.7266883488775
10.12	0.16	510.69271110042104
10.13	0.16	482.3591264164307
10.14	0.16	456.84078134489914
10.15	0.16	434.161440552628
10.16	0.16	414.278096235191
10.17	0.16	397.100964581337
10.18	0.16	382.50891797118646
10.19	0.16	370.36057258584236
10.2	0.16	360.50151130180444
10.21	0.16	352.7682489546221
10.22	0.16	346.9896076531571
10.23	0.16	342.98621264749437
10.24	0.16	340.568872529579
10.25	0.16	339.53667647956286
10.26	0.16	339.6757058015875
10.27	0.16	340.75927184380515
10.28	0.16	342.5504937087033
10.29	0.16	344.8077523840716
10.3	0.16	347.2930683174532
10.31	0.16	349.78277831027106
10.32	0.16	352.07915684378526
10.33	0.16	354.0210392018943
10.34	0.16	355.4912841743871
10.35	0.16	356.41921648306004
10.36	0.16	356.7770095694667
10.37	0.16	356.5701217468544
10.38	0.16	355.8230767917725
10.39	0.16	354.5627807920129
10.4	0.16	352.80200630552787
10.41	0.16	350.52563296040796
10.42	0.16	347.6818151800602
10.43	0.16	344.17959299361655
10.44	0.16	339.8936697255618
10.45	0.16	334.6761868184014
10.46	0.16	328.37434468495184
10.47	0.16	320.85171175830254
10.48	0.16	312.0101956359815
10.49	0.16	301.80917376063235
10.5	0.16	290.27844844435003
10.51	0.16	277.52261665533115
10.52	0.16	263.7159988428644
10.53	0.16	249.08907668414244
10.54	0.16	233.90894933357043
10.55	0.16	218.45720967801424
10.56	0.16	203.00868469267215
10.57	0.16	187.81378360745012
10.58	0.16	173.08606746599537
10.59	0.16	158.99546379000674
10.6	0.16	145.66659094807082
10.61	0.16	133.18107148772194
10.62	0.16	121.58250365307508
10.63	0.16	110.88283654962427
10.64	0.16	101.06913675584454
10.65	0.16	92.1100349621873
10.66	0.16	83.96142599448001
10.67	0.16	76.57122526978158
10.68	0.16	69.88314773139705
10.69	0.16	63.83957684313183
10.7	0.16	58.38364420665178
10.71	0.16	53.46065925793123
10.72	0.16	49.019026006952785
10.73	0.16	45.01076962629686
10.74	0.16	41.39177655494697
10.75	0.16	38.1218318300451
10.76	0.16	35.16451890093023
10.77	0.16	32.487031279045574
10.78	0.16	30.05993232914414
10.79	0.16	27.856889179802454
10.8	0.16	25.854398789112732
10.81	0.16	24.031518241036636
10.82	0.16	22.369606972633022
10.83	0.16	20.852085489037314
10.84	0.16	19.464212915329714
10.85	0.16	18.192884223386415
10.86	0.16	17.026446970490888
10.87	0.16	15.95453675181213
10.88	0.16	14.96793019335849
10.89	0.16	14.058414116197133
10.9	0.16	13.218669428660178
10.91	0.16	12.442168309235097
10.92	0.16	11.723083299300978
10.93	0.16	11.056207011141213
10.94	0.16	10.436881258531288
10.95	0.16	9.860934525110533
10.96	0.16	9.324626793449792
10.97	0.16	8.824600861288687
10.98	0.16	8.357839368532643
10.99	0.16	7.9216268480375405
11.	0.16	7.513516194503082

==> anc/Figure2_195MeV.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.4	199.0239865834724
9.01	-0.4	197.73710028779183
9.02	-0.4	196.45076059312998
9.03	-0.4	195.16387942390975
9.04	-0.4	193.93407560355868
9.05	-0.4	192.76276703812061
9.06	-0.4	191.5929130562761
9.07	-0.4	190.4927885518384
9.08	-0.4	189.48556577743483
9.09	-0.4	188.5149361968551
9.1	-0.4	187.59746606460405
9.11	-0.4	186.7568250968264
9.12	-0.4	185.9805468612538
9.13	-0.4	185.26017247692386
9.14	-0.4	184.61087988808492
9.15	-0.4	184.0320578545515
9.16	-0.4	183.52121785257805
9.17	-0.4	183.08375069384078
9.18	-0.4	182.71708127315864
9.19	-0.4	182.4120327683912
9.2	-0.4	182.1938994444639
9.21	-0.4	182.05507906412197
9.22	-0.4	181.98288928359847
9.23	-0.4	181.99018417534072
9.24	-0.4	182.06605715174592
9.25	-0.4	182.20148651527654
9.26	-0.4	182.39855909229942
9.27	-0.4	182.65908353723384
9.28	-0.4	182.97581255001558
9.29	-0.4	183.3514797951051
9.3	-0.4	183.77184706101366
9.31	-0.4	184.26110218002881
9.32	-0.4	184.76671639266078
9.33	-0.4	185.31580929375562
9.34	-0.4	185.89268752181698
9.35	-0.4	186.49644118704225
9.36	-0.4	187.12851027824135
9.37	-0.4	187.7700649507841
9.38	-0.4	188.4105023737468
9.39	-0.4	189.0618166498703
9.4	-0.4	189.71786201441174
9.41	-0.4	190.37875875698757
9.42	-0.4	191.01804704776384
9.43	-0.4	191.63082855327912
9.44	-0.4	192.29649997701546
9.45	-0.4	192.94907927219938
9.46	-0.4	193.55522528077128
9.47	-0.4	194.18202844522008
9.48	-0.4	194.77509973101073
9.49	-0.4	195.39317192941868
9.5	-0.4	195.97870077828554
9.51	-0.4	196.56807291701324
9.52	-0.4	197.1522936933266
9.53	-0.4	197.73266351516145
9.54	-0.4	198.32404255345836
9.55	-0.4	198.93263392584194
9.56	-0.4	199.54517310579575
9.57	-0.4	200.15253273126783
9.58	-0.4	200.77344532869006
9.59	-0.4	201.41224479063547
9.6	-0.4	202.07085019649026
9.61	-0.4	202.72959748984582
9.62	-0.4	203.3933556929403
9.63	-0.4	204.07387058241966
9.64	-0.4	204.7706294059317
9.65	-0.4	205.45813314173148
9.66	-0.4	206.1437491249517
9.67	-0.4	206.83112782824625
9.68	-0.4	207.50522121342064
9.69	-0.4	208.1295524201321
9.7	-0.4	208.72704669382222
9.71	-0.4	209.2971782590745
9.72	-0.4	209.8138288042087
9.73	-0.4	210.23864526611294
9.74	-0.4	210.61793215086863
9.75	-0.4	210.90938471933168
9.76	-0.4	211.0897200588573
9.77	-0.4	211.14006926445833
9.78	-0.4	211.07613575216823
9.79	-0.4	210.85590413417503
9.8	-0.4	210.47609217182918
9.81	-0.4	209.9394797826731
9.82	-0.4	209.2113725301409
9.83	-0.4	208.28664686324063
9.84	-0.4	207.1572931908029
9.85	-0.4	205.82901547288904
9.86	-0.4	204.27880670979258
9.87	-0.4	202.49697397350255
9.88	-0.4	200.50824280584445
9.89	-0.4	198.29074264245742
9.9	-0.4	195.83471934659303
9.91	-0.4	193.15155756578653
9.92	-0.4	190.264977891185
9.93	-0.4	187.1712447682659
9.94	-0.4	183.86461457652902
9.95	-0.4	180.35866129882137
9.96	-0.4	176.6943425197549
9.97	-0.4	172.83573783739624
9.98	-0.4	168.82308241014778
9.99	-0.4	164.65963161410485
10.	-0.4	160.36836674581303
10.01	-0.4	155.9518500578489
10.02	-0.4	151.41104070364725
10.03	-0.4	146.7705737874998
10.04	-0.4	142.03690020543564
10.05	-0.4	137.19086253986015
10.06	-0.4	132.28089442305446
10.07	-0.4	127.2634537685296
10.08	-0.4	122.17520005322521
10.09	-0.4	117.00740174402193
10.1	-0.4	111.77207383852307
10.11	-0.4	106.46353340369237
10.12	-0.4	101.10283904931573
10.13	-0.4	95.69323552186331
10.14	-0.4	90.23940333620318
10.15	-0.4	84.76697788463835
10.16	-0.4	79.28546706003564
10.17	-0.4	73.82572988638344
10.18	-0.4	68.41387848590836
10.19	-0.4	63.08884779781662
10.2	-0.4	57.887790152908295
10.21	-0.4	52.8692975656174
10.22	-0.4	48.061339262356796
10.23	-0.4	43.59173073869665
10.24	-0.4	39.507949507003424
10.25	-0.4	35.905866398223345
10.26	-0.4	32.83129217854089
10.27	-0.4	30.37429721010257
10.28	-0.4	28.614163391580632
10.29	-0.4	27.55755782774906
10.3	-0.4	27.20481761402892
10.31	-0.4	27.531271480387947
10.32	-0.4	28.462349538863627
10.33	-0.4	29.92163144641829
10.34	-0.4	31.836344128295135
10.35	-0.4	34.131328007741885
10.36	-0.4	36.74244763190671
10.37	-0.4	39.61502418115944
10.38	-0.4	42.70440654726643
10.39	-0.4	45.96800177320789
10.4	-0.4	49.376495288020394
10.41	-0.4	52.90205686779805
10.42	-0.4	56.52123827070545
10.43	-0.4	60.21589264684377
10.44	-0.4	63.975670094185965
10.45	-0.4	67.7764356121704
10.46	-0.4	71.6187354297487
10.47	-0.4	75.47523505068068
10.48	-0.4	79.36288829800178
10.49	-0.4	83.25251219792322
10.5	-0.4	87.14957616593806
10.51	-0.4	91.05015988908707
10.52	-0.4	94.95421973346873
10.53	-0.4	98.85207463008186
10.54	-0.4	102.75725882001197
10.55	-0.4	106.6324342457824
10.56	-0.4	110.51785995297193
10.57	-0.4	114.38463876335086
10.58	-0.4	118.23073138591518
10.59	-0.4	122.06613814344422
10.6	-0.4	125.8882488502912
10.61	-0.4	129.6902241156069
10.62	-0.4	133.4771629296626
10.63	-0.4	137.241252497172
10.64	-0.4	140.99242850301383
10.65	-0.4	144.71713293751617
10.66	-0.4	148.42835063358638
10.67	-0.4	152.11650725916357
10.68	-0.4	155.78762210376155
10.69	-0.4	159.4368539058992
10.7	-0.4	163.06407701176954
10.71	-0.4	166.66806408881163
10.72	-0.4	170.25025827837675
10.73	-0.4	173.81225373988252
10.74	-0.4	177.34635517764258
10.75	-0.4	180.86016407437398
10.76	-0.4	184.35293038035553
10.77	-0.4	187.81192076731924
10.78	-0.4	191.2643289865931
10.79	-0.4	194.6998487185444
10.8	-0.4	198.08712076667766
10.81	-0.4	201.469708966134
10.82	-0.4	204.80817879580167
10.83	-0.4	208.13205422940612
10.84	-0.4	211.42211311526611
10.85	-0.4	214.6813945487375
10.86	-0.4	217.91522811564747
10.87	-0.4	221.10292553471245
10.88	-0.4	224.30744786309708
10.89	-0.4	227.46299739713183
10.9	-0.4	230.57691926235555
10.91	-0.4	233.6937896542468
10.92	-0.4	236.7553086007239
10.93	-0.4	239.78778219529303
10.94	-0.4	242.79086266712062
10.95	-0.4	245.7746675303011
10.96	-0.4	248.69223390895695
10.97	-0.4	251.60763959230988
10.98	-0.4	254.49474386173478
10.99	-0.4	257.3670617934434
11.	-0.4	260.1559046018032
9.	-0.38	201.92612068188038
9.01	-0.38	200.70735317267992
9.02	-0.38	199.49065729594244
9.03	-0.38	198.27479925312642
9.04	-0.38	197.11816778251418
9.05	-0.38	196.02222398903876
9.06	-0.38	194.92918020681645
9.07	-0.38	193.90815465687052
9.08	-0.38	192.98269196736425
9.09	-0.38	192.09562666391142
9.1	-0.38	191.2637378335722
9.11	-0.38	190.51100444394223
9.12	-0.38	189.8247261965196
9.13	-0.38	189.19620156550462
9.14	-0.38	188.640703049124
9.15	-0.38	188.15745837027174
9.16	-0.38	187.74378468620202
9.17	-0.38	187.40495042714872
9.18	-0.38	187.13803068156813
9.19	-0.38	186.93344131204577
9.2	-0.38	186.8166326334648
9.21	-0.38	186.77944655816194
9.22	-0.38	186.80854509814802
9.23	-0.38	186.91653830617224
9.24	-0.38	187.09178110278305
9.25	-0.38	187.3244263719448
9.26	-0.38	187.6159178690831
9.27	-0.38	187.96742024773803
9.28	-0.38	188.37075752911204
9.29	-0.38	188.82796113466316
9.3	-0.38	189.3234979502435
9.31	-0.38	189.88139905373578
9.32	-0.38	190.446974362235
9.33	-0.38	191.047225985347
9.34	-0.38	191.6651712034078
9.35	-0.38	192.2991731880542
9.36	-0.38	192.94996026453742
9.37	-0.38	193.59772920581315
9.38	-0.38	194.2311527793338
9.39	-0.38	194.86223565992339
9.4	-0.38	195.48450717651627
9.41	-0.38	196.09825012750025
9.42	-0.38	196.67653959238655
9.43	-0.38	197.21523401614797
9.44	-0.38	197.79583698356717
9.45	-0.38	198.352012513597
9.46	-0.38	198.85103738964105
9.47	-0.38	199.36273986739448
9.48	-0.38	199.83363604819613
9.49	-0.38	200.32511058890117
9.5	-0.38	200.78071118726032
9.51	-0.38	201.23955587026882
9.52	-0.38	201.69470964221298
9.53	-0.38	202.14978401306024
9.54	-0.38	202.62202783067914
9.55	-0.38	203.11988018727016
9.56	-0.38	203.63179182111205
9.57	-0.38	204.15075845450394
9.58	-0.38	204.69757434158936
9.59	-0.38	205.27823974042857
9.6	-0.38	205.89607782297495
9.61	-0.38	206.532267631459
9.62	-0.38	207.1928831311577
9.63	-0.38	207.89053140269073
9.64	-0.38	208.6250311655452
9.65	-0.38	209.3705274964788
9.66	-0.38	210.13459309534016
9.67	-0.38	210.9203712105998
9.68	-0.38	211.71171939060315
9.69	-0.38	212.47094897966582
9.7	-0.38	213.21978907561993
9.71	-0.38	213.95660308112505
9.72	-0.38	214.65174270679043
9.73	-0.38	215.26482042550057
9.74	-0.38	215.84103836935336
9.75	-0.38	216.33387518563322
9.76	-0.38	216.7170216848098
9.77	-0.38	216.9674703784202
9.78	-0.38	217.09950773290802
9.79	-0.38	217.06532012106393
9.8	-0.38	216.85918433084578
9.81	-0.38	216.48014455059652
9.82	-0.38	215.88912445243437
9.83	-0.38	215.0780373039258
9.84	-0.38	214.03542920841844
9.85	-0.38	212.76505437379623
9.86	-0.38	211.24072243777752
9.87	-0.38	209.45083786297772
9.88	-0.38	207.42098494645668
9.89	-0.38	205.12719153822943
9.9	-0.38	202.5598278556512
9.91	-0.38	199.7318001183273
9.92	-0.38	196.66986959253893
9.93	-0.38	193.3712296127955
9.94	-0.38	189.83451208439539
9.95	-0.38	186.07556082353656
9.96	-0.38	182.14070145230028
9.97	-0.38	177.99604113461118
9.98	-0.38	173.68735638978106
9.99	-0.38	169.22141671463464
10.	-0.38	164.62517714232152
10.01	-0.38	159.90349653733443
10.02	-0.38	155.05883311331996
10.03	-0.38	150.11765873479396
10.04	-0.38	145.08560162078186
10.05	-0.38	139.94263797954787
10.06	-0.38	134.73596922835085
10.07	-0.38	129.41693277964535
10.08	-0.38	124.01848956782588
10.09	-0.38	118.52619063389295
10.1	-0.38	112.94513474043025
10.11	-0.38	107.26236136208867
10.12	-0.38	101.49227806541874
10.13	-0.38	95.63021305541913
10.14	-0.38	89.67253469276872
10.15	-0.38	83.63906762616205
10.16	-0.38	77.53158240001902
10.17	-0.38	71.37605973586025
10.18	-0.38	65.19448494639833
10.19	-0.38	59.02283026946609
10.2	-0.38	52.89713373202113
10.21	-0.38	46.87658097325253
10.22	-0.38	40.98581062173436
10.23	-0.38	35.37677254894104
10.24	-0.38	30.1115550551605
10.25	-0.38	25.3341900820029
10.26	-0.38	21.15660475530678
10.27	-0.38	17.797492508603998
10.28	-0.38	15.474723079973721
10.29	-0.38	14.298189495967499
10.3	-0.38	14.248011309843212
10.31	-0.38	15.182368786394537
10.32	-0.38	16.891165356342782
10.33	-0.38	19.19069500657386
10.34	-0.38	21.94068102272596
10.35	-0.38	25.03221259991991
10.36	-0.38	28.384200890957914
10.37	-0.38	31.93719027795214
10.38	-0.38	35.64602443759266
10.39	-0.38	39.47156881641631
10.4	-0.38	43.387035047258706
10.41	-0.38	47.37074682150106
10.42	-0.38	51.402743756517445
10.43	-0.38	55.4671207871745
10.44	-0.38	59.556274339987006
10.45	-0.38	63.65508934687179
10.46	-0.38	67.76434725144657
10.47	-0.38	71.8589648084207
10.48	-0.38	75.96089476772242
10.49	-0.38	80.04176356102101
10.5	-0.38	84.11056285815127
10.51	-0.38	88.16511602594214
10.52	-0.38	92.20778057583439
10.53	-0.38	96.2299854430867
10.54	-0.38	100.24636168738735
10.55	-0.38	104.22168933282211
10.56	-0.38	108.19672406951857
10.57	-0.38	112.14429768475763
10.58	-0.38	116.06298958164436
10.59	-0.38	119.9636093274638
10.6	-0.38	123.84421721540528
10.61	-0.38	127.69900438302574
10.62	-0.38	131.53340851740708
10.63	-0.38	135.34034815040263
10.64	-0.38	139.12993006440055
10.65	-0.38	142.88930313168584
10.66	-0.38	146.63194417301673
10.67	-0.38	150.34847094472926
10.68	-0.38	154.04518196273966
10.69	-0.38	157.71743851680677
10.7	-0.38	161.36573781686775
10.71	-0.38	164.98884421569244
10.72	-0.38	168.5881827161739
10.73	-0.38	172.16609837336495
10.74	-0.38	175.7146038375626
10.75	-0.38	179.24159875866994
10.76	-0.38	182.7464135002073
10.77	-0.38	186.21655768359292
10.78	-0.38	189.67922655703632
10.79	-0.38	193.1244931580388
10.8	-0.38	196.52103659453684
10.81	-0.38	199.91209796443962
10.82	-0.38	203.25857160957315
10.83	-0.38	206.59003721004512
10.84	-0.38	209.88765696501324
10.85	-0.38	213.15401138995577
10.86	-0.38	216.39472101825066
10.87	-0.38	219.58854502613187
10.88	-0.38	222.80009490534488
10.89	-0.38	225.96210481893866
10.9	-0.38	229.08217206223384
10.91	-0.38	232.2057530335965
10.92	-0.38	235.2736082770039
10.93	-0.38	238.31221431439587
10.94	-0.38	241.32169898825512
10.95	-0.38	244.31171345200679
10.96	-0.38	247.2357315175244
10.97	-0.38	250.15775227282023
10.98	-0.38	253.05150164696306
10.99	-0.38	255.93066778111222
11.	-0.38	258.7263390819091
9.	-0.36	204.89852193602982
9.01	-0.36	203.75564311553327
9.02	-0.36	202.61688858827802
9.03	-0.36	201.48088844322703
9.04	-0.36	200.406859678422
9.05	-0.36	199.39634133554475
9.06	-0.36	198.3908086078804
9.07	-0.36	197.46027665067092
9.08	-0.36	196.62871438844977
9.09	-0.36	195.8381016498531
9.1	-0.36	195.10546434996834
9.11	-0.36	194.45514365849903
9.12	-0.36	193.8742295848044
9.13	-0.36	193.35378658530357
9.14	-0.36	192.90921179012742
9.15	-0.36	192.53958289441195
9.16	-0.36	192.24202697102453
9.17	-0.36	192.02168902517622
9.18	-0.36	191.87527405769146
9.19	-0.36	191.7927508900836
9.2	-0.36	191.7997154289478
9.21	-0.36	191.88738231956972
9.22	-0.36	192.04165529306107
9.23	-0.36	192.2748172872199
9.24	-0.36	192.57433711225258
9.25	-0.36	192.92936205158955
9.26	-0.36	193.3405053646271
9.27	-0.36	193.80807775311803
9.28	-0.36	194.32271086074675
9.29	-0.36	194.88546196703226
9.3	-0.36	195.47915328222103
9.31	-0.36	196.12739921307025
9.32	-0.36	196.7728549110799
9.33	-0.36	197.44211628412967
9.34	-0.36	198.1164848171989
9.35	-0.36	198.7932309456512
9.36	-0.36	199.47201410137436
9.37	-0.36	200.1316801691808
9.38	-0.36	200.75986099279822
9.39	-0.36	201.36836999177578
9.4	-0.36	201.9502234245365
9.41	-0.36	202.5057731509934
9.42	-0.36	203.00755911244752
9.43	-0.36	203.45231661676908
9.44	-0.36	203.92399328676515
9.45	-0.36	204.35604374880648
9.46	-0.36	204.716727141962
9.47	-0.36	205.07923165619428
9.48	-0.36	205.39149795939196
9.49	-0.36	205.71827756862115
9.5	-0.36	206.00487617730099
9.51	-0.36	206.29394423886438
9.52	-0.36	206.5813766039946
9.53	-0.36	206.8739091948235
9.54	-0.36	207.19195572812438
9.55	-0.36	207.54692705688495
9.56	-0.36	207.92968864914096
9.57	-0.36	208.33603651758025
9.58	-0.36	208.78942719568923
9.59	-0.36	209.29805810458328
9.6	-0.36	209.86710075656123
9.61	-0.36	210.47898913307233
9.62	-0.36	211.14131079265505
9.63	-0.36	211.86779118755726
9.64	-0.36	212.65878828388418
9.65	-0.36	213.4881794924176
9.66	-0.36	214.36380139150637
9.67	-0.36	215.28831912360283
9.68	-0.36	216.24444904949948
9.69	-0.36	217.19308714796637
9.7	-0.36	218.15461765401037
9.71	-0.36	219.12605547297665
9.72	-0.36	220.07373354241395
9.73	-0.36	220.95490984968615
9.74	-0.36	221.813153906336
9.75	-0.36	222.59705050920007
9.76	-0.36	223.27645133251588
9.77	-0.36	223.823273352401
9.78	-0.36	224.24962099922539
9.79	-0.36	224.50056917131505
9.8	-0.36	224.5668741790115
9.81	-0.36	224.44254672005093
9.82	-0.36	224.08271052228707
9.83	-0.36	223.4751186903436
9.84	-0.36	222.60340817640852
9.85	-0.36	221.46835310371077
9.86	-0.36	220.03950938784317
9.87	-0.36	218.30222115991964
9.88	-0.36	216.2827313420469
9.89	-0.36	213.9544337385724
9.9	-0.36	211.30789862818241
9.91	-0.36	208.3581137503803
9.92	-0.36	205.13582543204438
9.93	-0.36	201.64034375606687
9.94	-0.36	197.87678383769293
9.95	-0.36	193.86466917705218
9.96	-0.36	189.6586310961491
9.97	-0.36	185.2287710443722
9.98	-0.36	180.62955719970063
9.99	-0.36	175.87406550055485
10.	-0.36	170.9957467662132
10.01	-0.36	166.00406949738056
10.02	-0.36	160.9052971958286
10.03	-0.36	155.729702460054
10.04	-0.36	150.48340217239056
10.05	-0.36	145.14603809792303
10.06	-0.36	139.76458141687004
10.07	-0.36	134.28445885794488
10.08	-0.36	128.73391186474038
10.09	-0.36	123.09153054405314
10.1	-0.36	117.3532446907912
10.11	-0.36	111.49562975024496
10.12	-0.36	105.52370241720688
10.13	-0.36	99.42117828241749
10.14	-0.36	93.17244188484915
10.15	-0.36	86.78847043320692
10.16	-0.36	80.25939468018964
10.17	-0.36	73.60489174995351
10.18	-0.36	66.8393874835908
10.19	-0.36	59.99372732647639
10.2	-0.36	53.09926658401417
10.21	-0.36	46.20960880853152
10.22	-0.36	39.33013259096673
10.23	-0.36	32.60810187696629
10.24	-0.36	26.066651234403814
10.25	-0.36	19.804986826996377
10.26	-0.36	13.851296602356442
10.27	-0.36	8.396633290833464
10.28	-0.36	3.9712367427810915
10.29	-0.36	2.4909897461648884
10.3	-0.36	3.6659670563086584
10.31	-0.36	5.957848616818664
10.32	-0.36	8.883073845546704
10.33	-0.36	12.225394113112905
10.34	-0.36	15.85420790136998
10.35	-0.36	19.670325218135126
10.36	-0.36	23.644362562242875
10.37	-0.36	27.79027409393968
10.38	-0.36	32.00183214678171
10.39	-0.36	36.156411134823664
10.4	-0.36	40.49392054855868
10.41	-0.36	44.82339998111561
10.42	-0.36	49.09026748335882
10.43	-0.36	53.4488219084497
10.44	-0.36	57.66008593008649
10.45	-0.36	61.984331393845665
10.46	-0.36	66.19176573330414
10.47	-0.36	70.45730017277998
10.48	-0.36	74.6268369431903
10.49	-0.36	78.83738180834764
10.5	-0.36	82.94740428094403
10.51	-0.36	87.09648349421845
10.52	-0.36	91.17004860906063
10.53	-0.36	95.25328411231239
10.54	-0.36	99.30098820853804
10.55	-0.36	103.30157100292126
10.56	-0.36	107.30970807965507
10.57	-0.36	111.26234650163016
10.58	-0.36	115.20540365784201
10.59	-0.36	119.10966007723668
10.6	-0.36	122.9955676403658
10.61	-0.36	126.85880040375478
10.62	-0.36	130.68712562462446
10.63	-0.36	134.49603795789102
10.64	-0.36	138.2819757809379
10.65	-0.36	142.0328926129718
10.66	-0.36	145.77237981623946
10.67	-0.36	149.4800433186448
10.68	-0.36	153.1669901217873
10.69	-0.36	156.83197283550803
10.7	-0.36	160.46922157322766
10.71	-0.36	164.08156601063075
10.72	-0.36	167.6714022067335
10.73	-0.36	171.23771436079377
10.74	-0.36	174.77478940089438
10.75	-0.36	178.2915230338965
10.76	-0.36	181.7848789898698
10.77	-0.36	185.24365627593815
10.78	-0.36	188.69598584935045
10.79	-0.36	192.130681221919
10.8	-0.36	195.5167210005722
10.81	-0.36	198.89798017590186
10.82	-0.36	202.23476756268022
10.83	-0.36	205.55648067355244
10.84	-0.36	208.8453274785356
10.85	-0.36	212.10318667318415
10.86	-0.36	215.33558819620197
10.87	-0.36	218.5210584493842
10.88	-0.36	221.7257499271844
10.89	-0.36	224.8808508054273
10.9	-0.36	227.99412717779938
10.91	-0.36	231.11203494412447
10.92	-0.36	234.17436552686155
10.93	-0.36	237.2076157967052
10.94	-0.36	240.21240258540632
10.95	-0.36	243.1980530925399
10.96	-0.36	246.11825174041778
10.97	-0.36	249.03695626870828
10.98	-0.36	251.92779161333098
10.99	-0.36	254.80462437101733
11.	-0.36	257.59822161232097
9.	-0.34	207.93152377519874
9.01	-0.34	206.8725630704886
9.02	-0.34	205.82038767906351
9.03	-0.34	204.77351011954303
9.04	-0.34	203.79204415968357
9.05	-0.34	202.8776541339696
9.06	-0.34	201.97110386600664
9.07	-0.34	201.14337094874728
9.08	-0.34	200.41891675586976
9.09	-0.34	199.7388877255985
9.1	-0.34	199.1206079448726
9.11	-0.34	198.58885463431267
9.12	-0.34	198.13055425460217
9.13	-0.34	197.73656671983633
9.14	-0.34	197.42246667822423
9.15	-0.34	197.1872157309977
9.16	-0.34	197.02777791151004
9.17	-0.34	196.94919586441938
9.18	-0.34	196.947804983106
9.19	-0.34	197.01310455579983
9.2	-0.34	197.1708430333478
9.21	-0.34	197.41154678294933
9.22	-0.34	197.72026110201637
9.23	-0.34	198.10885814905262
9.24	-0.34	198.56375897928956
9.25	-0.34	199.07289887594686
9.26	-0.34	199.63583650263038
9.27	-0.34	200.2517684039384
9.28	-0.34	200.9098005595834
9.29	-0.34	201.6096595626143
9.3	-0.34	202.33206362444707
9.31	-0.34	203.09983952083252
9.32	-0.34	203.8523310004465
9.33	-0.34	204.6152950787166
9.34	-0.34	205.36771211251136
9.35	-0.34	206.10521532085352
9.36	-0.34	206.82585430247812
9.37	-0.34	207.5065560343524
9.38	-0.34	208.13341729220264
9.39	-0.34	208.71771077018337
9.4	-0.34	209.25161876064743
9.41	-0.34	209.7353730028418
9.42	-0.34	210.14084019017474
9.43	-0.34	210.4657495890372
9.44	-0.34	210.7968937693912
9.45	-0.34	211.0677259575352
9.46	-0.34	211.24799181667942
9.47	-0.34	211.41506828537183
9.48	-0.34	211.51906302986006
9.49	-0.34	211.62907273682083
9.5	-0.34	211.6931128651397
9.51	-0.34	211.75846532713996
9.52	-0.34	211.82492473732373
9.53	-0.34	211.90346184489533
9.54	-0.34	212.01870285108686
9.55	-0.34	212.18601309937273
9.56	-0.34	212.39959988251172
9.57	-0.34	212.6589345542813
9.58	-0.34	212.99089521285362
9.59	-0.34	213.40653392509319
9.6	-0.34	213.91341446668707
9.61	-0.34	214.49572902147892
9.62	-0.34	215.1629415547696
9.63	-0.34	215.93019267554342
9.64	-0.34	216.7986271662277
9.65	-0.34	217.74198106891106
9.66	-0.34	218.76843701592614
9.67	-0.34	219.88024581355987
9.68	-0.34	221.05898297171387
9.69	-0.34	222.26395025512136
9.7	-0.34	223.5140776381953
9.71	-0.34	224.80481616220703
9.72	-0.34	226.09801816922015
9.73	-0.34	227.3482889033951
9.74	-0.34	228.59697714442427
9.75	-0.34	229.7870460048874
9.76	-0.34	230.883565940769
9.77	-0.34	231.85226641221553
9.78	-0.34	232.702055054391
9.79	-0.34	233.36923941750334
9.8	-0.34	233.83955411216624
9.81	-0.34	234.10015517180221
9.82	-0.34	234.0983340856716
9.83	-0.34	233.8158350953378
9.84	-0.34	233.22913897590632
9.85	-0.34	232.3342872451353
9.86	-0.34	231.0947665508624
9.87	-0.34	229.49087792538262
9.88	-0.34	227.54879119487217
9.89	-0.34	225.23822858940542
9.9	-0.34	222.54969709695945
9.91	-0.34	219.5007881728314
9.92	-0.34	216.12729306778365
9.93	-0.34	212.43233131359816
9.94	-0.34	208.4303617409037
9.95	-0.34	204.1468515328077
9.96	-0.34	199.6490146429374
9.97	-0.34	194.91423953612386
9.98	-0.34	190.01051426673058
9.99	-0.34	184.96174513241584
10.	-0.34	179.81212144163675
10.01	-0.34	174.57979353223067
10.02	-0.34	169.27897154372198
10.03	-0.34	163.94751322034804
10.04	-0.34	158.59494544215377
10.05	-0.34	153.20267252951
10.06	-0.34	147.81996493266482
10.07	-0.34	142.38695529481674
10.08	-0.34	136.92702238625066
10.09	-0.34	131.411676582953
10.1	-0.34	125.8258854746204
10.11	-0.34	120.13281279486964
10.12	-0.34	114.32533235691572
10.13	-0.34	108.37145484289252
10.14	-0.34	102.23997049746778
10.15	-0.34	95.93019632695321
10.16	-0.34	89.41800365290733
10.17	-0.34	82.71974348584493
10.18	-0.34	75.84586273343514
10.19	-0.34	68.83320855533532
10.2	-0.34	61.728833611757864
10.21	-0.34	54.61316336237245
10.22	-0.34	47.5215600711539
10.23	-0.34	40.65369954457695
10.24	-0.34	34.103028019659476
10.25	-0.34	28.054981080739914
10.26	-0.34	22.691342795819025
10.27	-0.34	18.423312929461268
10.28	-0.34	15.921289325410125
10.29	-0.34	15.840422587219866
10.3	-0.34	18.6318132532445
10.31	-0.34	24.713065121791036
10.32	-0.34	34.837372968964246
10.33	-0.34	50.371180940876954
10.34	-0.34	72.93136022480006
10.35	-0.34	107.99717585126871
10.36	-0.34	167.8765396680355
10.37	-0.34	276.8308565984497
10.38	-0.34	513.7625380577986
10.39	-0.34	838.5892958771767
10.4	-0.34	959.2687659736729
10.41	-0.34	1148.3725180244953
10.42	-0.34	509.26518105344996
10.43	-0.34	619.5443375376902
10.44	-0.34	354.4805795104792
10.45	-0.34	697.2245189207059
10.46	-0.34	176.22089508834745
10.47	-0.34	649.5530272169566
10.48	-0.34	109.42964419573752
10.49	-0.34	415.8506901785037
10.5	-0.34	77.43047915174603
10.51	-0.34	205.9743814080999
10.52	-0.34	61.84188194819493
10.53	-0.34	127.38297470737511
10.54	-0.34	59.9387577565232
10.55	-0.34	108.10250760847948
10.56	-0.34	115.81043637190685
10.57	-0.34	104.06290093315506
10.58	-0.34	131.16528529306453
10.59	-0.34	111.17863841188003
10.6	-0.34	124.07766662717415
10.61	-0.34	129.8257873535281
10.62	-0.34	127.53706485325154
10.63	-0.34	137.80431938603473
10.64	-0.34	137.5432685646545
10.65	-0.34	140.895793290674
10.66	-0.34	147.98721172302976
10.67	-0.34	148.72532723619702
10.68	-0.34	152.77669641207922
10.69	-0.34	157.76612417983296
10.7	-0.34	159.9538418698815
10.71	-0.34	163.83012429031643
10.72	-0.34	167.99967967595038
10.73	-0.34	170.8404196587759
10.74	-0.34	174.4528802045034
10.75	-0.34	178.29503973944148
10.76	-0.34	181.4183604119272
10.77	-0.34	184.83482670841502
10.78	-0.34	188.47617727406546
10.79	-0.34	191.74025497271342
10.8	-0.34	195.03458073689075
10.81	-0.34	198.50867820969336
10.82	-0.34	201.79029946378785
10.83	-0.34	205.01732569337364
10.84	-0.34	208.32683923121866
10.85	-0.34	211.58209098780162
10.86	-0.34	214.7497082506823
10.87	-0.34	217.91063764032546
10.88	-0.34	221.12251012071968
10.89	-0.34	224.245375744367
10.9	-0.34	227.32214168998715
10.91	-0.34	230.43369446365935
10.92	-0.34	233.48501133585043
10.93	-0.34	236.4903441989703
10.94	-0.34	239.47513290740454
10.95	-0.34	242.45392374581618
10.96	-0.34	245.35957929395713
10.97	-0.34	248.25810004585657
10.98	-0.34	251.13675326462683
10.99	-0.34	254.00597690943454
11.	-0.34	256.7869005679034
9.	-0.32	211.01283584061585
9.01	-0.32	210.0459325815093
9.02	-0.32	209.089163663219
9.03	-0.32	208.14095322316228
9.04	-0.32	207.26239183464966
9.05	-0.32	206.45533150576244
9.06	-0.32	205.6598701437235
9.07	-0.32	204.94802782828603
9.08	-0.32	204.3448466668071
9.09	-0.32	203.79068594695553
9.1	-0.32	203.30324221485313
9.11	-0.32	202.90783008413433
9.12	-0.32	202.59128878232406
9.13	-0.32	202.34433312266924
9.14	-0.32	202.18280106319455
9.15	-0.32	202.1056065456919
9.16	-0.32	202.1096132392725
9.17	-0.32	202.19981856662156
9.18	-0.32	202.3722248384314
9.19	-0.32	202.6158725717191
9.2	-0.32	202.95670370163174
9.21	-0.32	203.38452284884417
9.22	-0.32	203.88343565021864
9.23	-0.32	204.4648349154391
9.24	-0.32	205.11393162314863
9.25	-0.32	205.8172263865726
9.26	-0.32	206.57296824821117
9.27	-0.32	207.3789291595662
9.28	-0.32	208.22227880350792
9.29	-0.32	209.1009554837056
9.3	-0.32	209.99297671517337
9.31	-0.32	210.91986327330955
9.32	-0.32	211.81677164061355
9.33	-0.32	212.70798179457756
9.34	-0.32	213.56929024551295
9.35	-0.32	214.39388229934804
9.36	-0.32	215.17737667242034
9.37	-0.32	215.8939185883035
9.38	-0.32	216.5272931458387
9.39	-0.32	217.08763848299992
9.4	-0.32	217.5657592672149
9.41	-0.32	217.96140922427648
9.42	-0.32	218.24551948768854
9.43	-0.32	218.41690311224102
9.44	-0.32	218.56567297776846
9.45	-0.32	218.62557745589555
9.46	-0.32	218.56855621825153
9.47	-0.32	218.4773078207857
9.48	-0.32	218.3051857669473
9.49	-0.32	218.12700561323044
9.5	-0.32	217.89487267950685
9.51	-0.32	217.66224114354725
9.52	-0.32	217.4343144578299
9.53	-0.32	217.2278339113603
9.54	-0.32	217.07306578051274
9.55	-0.32	216.99064764155588
9.56	-0.32	216.979351704127
9.57	-0.32	217.04344393747004
9.58	-0.32	217.21416472686954
9.59	-0.32	217.50620906525458
9.6	-0.32	217.9301682138943
9.61	-0.32	218.47257247041748
9.62	-0.32	219.145155166526
9.63	-0.32	219.96478256320702
9.64	-0.32	220.93365361183928
9.65	-0.32	222.02551952454476
9.66	-0.32	223.2490118500347
9.67	-0.32	224.6060757996928
9.68	-0.32	226.07722426543577
9.69	-0.32	227.62005322808852
9.7	-0.32	229.25202453247203
9.71	-0.32	230.9668982333388
9.72	-0.32	232.72170434553556
9.73	-0.32	234.4682071625294
9.74	-0.32	236.24496882382837
9.75	-0.32	237.9886418918007
9.76	-0.32	239.6585119380077
9.77	-0.32	241.21287945571783
9.78	-0.32	242.65618410134027
9.79	-0.32	243.91392646552347
9.8	-0.32	244.96477832877895
9.81	-0.32	245.7865071247139
9.82	-0.32	246.31565130434367
9.83	-0.32	246.52508468383485
9.84	-0.32	246.3806450820294
9.85	-0.32	245.87065241248487
9.86	-0.32	244.94937649087265
9.87	-0.32	243.58861956473183
9.88	-0.32	241.81262149752348
9.89	-0.32	239.58532575449382
9.9	-0.32	236.89605252566
9.91	-0.32	233.7651343231114
9.92	-0.32	230.23434560308658
9.93	-0.32	226.31283598876539
9.94	-0.32	222.02812370223398
9.95	-0.32	217.41510381744808
9.96	-0.32	212.55970790617863
9.97	-0.32	207.45187841900764
9.98	-0.32	202.18038602503873
9.99	-0.32	196.78703081610263
10.	-0.32	191.33357077921596
10.01	-0.32	185.85355650938135
10.02	-0.32	180.37600909667916
10.03	-0.32	174.95292580666742
10.04	-0.32	169.6027043323142
10.05	-0.32	164.31322254537073
10.06	-0.32	159.14106967575395
10.07	-0.32	154.02436363675338
10.08	-0.32	148.9833598450721
10.09	-0.32	143.9845707027528
10.1	-0.32	139.0012763199405
10.11	-0.32	133.98087861778066
10.12	-0.32	128.9004453806393
10.13	-0.32	123.7054626229838
10.14	-0.32	118.341643931149
10.15	-0.32	112.78682967284404
10.16	-0.32	106.99099475901724
10.17	-0.32	100.95914496737558
10.18	-0.32	94.68804793502294
10.19	-0.32	88.21602497344735
10.2	-0.32	81.60969565598188
10.21	-0.32	74.99023857172693
10.22	-0.32	68.44854178482514
10.23	-0.32	62.239426804428945
10.24	-0.32	56.558370462211016
10.25	-0.32	51.63807790594415
10.26	-0.32	47.746218062939576
10.27	-0.32	45.107148551395376
10.28	-0.32	44.14482489980288
10.29	-0.32	45.093952894415466
10.3	-0.32	48.474707234233584
10.31	-0.32	54.90546420190151
10.32	-0.32	65.54421823478269
10.33	-0.32	82.21122129525816
10.34	-0.32	108.27401871210104
10.35	-0.32	151.8497947595815
10.36	-0.32	226.98570069761064
10.37	-0.32	369.67370435622246
10.38	-0.32	659.3089402181056
10.39	-0.32	1387.258733056188
10.4	-0.32	3408.418906200731
10.41	-0.32	7880.576032733798
10.42	-0.32	5156.80139367325
10.43	-0.32	1962.5231526937741
10.44	-0.32	1043.7697196295303
10.45	-0.32	693.4305848527996
10.46	-0.32	467.9123544231578
10.47	-0.32	346.84298387666144
10.48	-0.32	271.7728682673158
10.49	-0.32	221.11507929162855
10.5	-0.32	187.33417094840797
10.51	-0.32	164.0434933443864
10.52	-0.32	146.35506019388706
10.53	-0.32	134.72382314872655
10.54	-0.32	126.21633281479919
10.55	-0.32	120.68651014172646
10.56	-0.32	117.19496994595738
10.57	-0.32	115.21448826095244
10.58	-0.32	114.62635884677371
10.59	-0.32	115.31194646515037
10.6	-0.32	117.06721586910565
10.61	-0.32	119.53099171426885
10.62	-0.32	122.91478287402187
10.63	-0.32	126.34348005057122
10.64	-0.32	130.15728470426268
10.65	-0.32	134.21769394707877
10.66	-0.32	138.49198665663386
10.67	-0.32	142.6612314401567
10.68	-0.32	146.9352365959246
10.69	-0.32	151.12382889684253
10.7	-0.32	155.491955896949
10.71	-0.32	159.57623200263237
10.72	-0.32	163.75755550275085
10.73	-0.32	167.96245894993032
10.74	-0.32	171.89350248731506
10.75	-0.32	175.8564797949807
10.76	-0.32	179.75261790850428
10.77	-0.32	183.4050353002869
10.78	-0.32	187.16237699547003
10.79	-0.32	190.83447016553416
10.8	-0.32	194.28560379382458
10.81	-0.32	197.89291445392894
10.82	-0.32	201.3795138505555
10.83	-0.32	204.70990923283526
10.84	-0.32	208.10903105530375
10.85	-0.32	211.41399660447217
10.86	-0.32	214.59138728955074
10.87	-0.32	217.8090580002909
10.88	-0.32	221.0374971539233
10.89	-0.32	224.11087989097885
10.9	-0.32	227.20715815093087
10.91	-0.32	230.33922787127113
10.92	-0.32	233.32014712573587
10.93	-0.32	236.2869442867222
10.94	-0.32	239.32044336194105
10.95	-0.32	242.24580840245494
10.96	-0.32	245.08077983975923
10.97	-0.32	248.01691438114915
10.98	-0.32	250.84194321137664
10.99	-0.32	253.6399355956707
11.	-0.32	256.4065731172195
9.	-0.3	214.12724199331296
9.01	-0.3	213.2604472165666
9.02	-0.3	212.40789701910484
9.03	-0.3	211.56796843135263
9.04	-0.3	210.8028213377317
9.05	-0.3	210.1145749720724
9.06	-0.3	209.44273019700745
9.07	-0.3	208.86044665614293
9.08	-0.3	208.39345953794432
9.09	-0.3	207.9814185439939
9.1	-0.3	207.64249610858985
9.11	-0.3	207.40268054336798
9.12	-0.3	207.24884001235995
9.13	-0.3	207.17164479283656
9.14	-0.3	207.18732751780618
9.15	-0.3	207.29487240351753
9.16	-0.3	207.49115820348462
9.17	-0.3	207.7812496211698
9.18	-0.3	208.16091028343078
9.19	-0.3	208.61878977177125
9.2	-0.3	209.181123916886
9.21	-0.3	209.83701730696987
9.22	-0.3	210.56960181365616
9.23	-0.3	211.38976584021376
9.24	-0.3	212.28137430703302
9.25	-0.3	213.22927811841885
9.26	-0.3	214.23015006748415
9.27	-0.3	215.2799892297677
9.28	-0.3	216.3635433206392
9.29	-0.3	217.47639374262712
9.3	-0.3	218.593096785583
9.31	-0.3	219.73316039356345
9.32	-0.3	220.82638850060022
9.33	-0.3	221.8946571125719
9.34	-0.3	222.90934736783737
9.35	-0.3	223.85998944332846
9.36	-0.3	224.73852120997003
9.37	-0.3	225.5149827654298
9.38	-0.3	226.16961674948345
9.39	-0.3	226.7104246571211
9.4	-0.3	227.12591139729446
9.41	-0.3	227.41469548802428
9.42	-0.3	227.54628301898072
9.43	-0.3	227.5205816145232
9.44	-0.3	227.4315811001612
9.45	-0.3	227.21374633422312
9.46	-0.3	226.84222236617254
9.47	-0.3	226.40662410995748
9.48	-0.3	225.86515291354903
9.49	-0.3	225.30033017132092
9.5	-0.3	224.67039215092308
9.51	-0.3	224.0371802159101
9.52	-0.3	223.4134751725808
9.53	-0.3	222.82394609111086
9.54	-0.3	222.30646631941352
9.55	-0.3	221.8887193475917
9.56	-0.3	221.5756450146517
9.57	-0.3	221.37771226447921
9.58	-0.3	221.33165142951466
9.59	-0.3	221.45669517623833
9.6	-0.3	221.7671450806392
9.61	-0.3	222.25247248777293
9.62	-0.3	222.9270392419397
9.63	-0.3	223.80969781769585
9.64	-0.3	224.9039364524544
9.65	-0.3	226.18367788081272
9.66	-0.3	227.65810842386918
9.67	-0.3	229.32902721756412
9.68	-0.3	231.17608089658654
9.69	-0.3	233.15518114922332
9.7	-0.3	235.2824944895112
9.71	-0.3	237.55016657039408
9.72	-0.3	239.91034670216928
9.73	-0.3	242.3120457485223
9.74	-0.3	244.79066802074001
9.75	-0.3	247.2761010571758
9.76	-0.3	249.72095856722774
9.77	-0.3	252.074898065612
9.78	-0.3	254.3364536090935
9.79	-0.3	256.4179395350606
9.8	-0.3	258.2883083202093
9.81	-0.3	259.9125008583166
9.82	-0.3	261.2121519088359
9.83	-0.3	262.14688023153343
9.84	-0.3	262.6664600803468
9.85	-0.3	262.7464226639517
9.86	-0.3	262.32633221825705
9.87	-0.3	261.36341663615946
9.88	-0.3	259.8758765210469
9.89	-0.3	257.81758885506406
9.9	-0.3	255.17365470180022
9.91	-0.3	251.9661212807075
9.92	-0.3	248.2430066493439
9.93	-0.3	244.02211578526644
9.94	-0.3	239.34866333211758
9.95	-0.3	234.2722175723034
9.96	-0.3	228.90623328048886
9.97	-0.3	223.2614839644673
9.98	-0.3	217.45840069039784
9.99	-0.3	211.56750458673616
10.	-0.3	205.6788009350098
10.01	-0.3	199.85183633302356
10.02	-0.3	194.14118159873112
10.03	-0.3	188.62345203899423
10.04	-0.3	183.3351482683859
10.05	-0.3	178.27937677108258
10.06	-0.3	173.52902291224586
10.07	-0.3	169.02832510760828
10.08	-0.3	164.8004026875233
10.09	-0.3	160.81394458674336
10.1	-0.3	157.03396868600618
10.11	-0.3	153.3937639929875
10.12	-0.3	149.85225684587
10.13	-0.3	146.32374433100736
10.14	-0.3	142.71771011236177
10.15	-0.3	138.96704199589868
10.16	-0.3	134.96221280971412
10.17	-0.3	130.65563915638137
10.18	-0.3	125.9773099560775
10.19	-0.3	120.9048392244252
10.2	-0.3	115.4587004020974
10.21	-0.3	109.73527804028615
10.22	-0.3	103.8177834972005
10.23	-0.3	97.92858159471658
10.24	-0.3	92.28576249781561
10.25	-0.3	87.11264952190324
10.26	-0.3	82.72613141404437
10.27	-0.3	79.22308296311425
10.28	-0.3	76.98126036477274
10.29	-0.3	76.09154100493909
10.3	-0.3	77.0303696357357
10.31	-0.3	80.15979910455239
10.32	-0.3	86.36494500639533
10.33	-0.3	96.70964066926601
10.34	-0.3	113.1423644808027
10.35	-0.3	140.4710089569806
10.36	-0.3	186.28084229388918
10.37	-0.3	268.1432158227338
10.38	-0.3	423.34433498174684
10.39	-0.3	763.0664437055266
10.4	-0.3	1569.4550730912933
10.41	-0.3	3322.052593839162
10.42	-0.3	3771.5231121496263
10.43	-0.3	2274.5968867904617
10.44	-0.3	1146.6257095021742
10.45	-0.3	747.6129965452403
10.46	-0.3	523.7394497349495
10.47	-0.3	393.1905058855187
10.48	-0.3	312.35153753476055
10.49	-0.3	258.30426433718105
10.5	-0.3	220.7805297582704
10.51	-0.3	194.73880996456563
10.52	-0.3	175.02791034688775
10.53	-0.3	160.7853147109498
10.54	-0.3	150.22644120569632
10.55	-0.3	142.49304366553224
10.56	-0.3	137.14596178486332
10.57	-0.3	133.5716168910961
10.58	-0.3	131.38406035312423
10.59	-0.3	130.5523193805421
10.6	-0.3	130.68412115021675
10.61	-0.3	131.6696364540262
10.62	-0.3	133.35423067824192
10.63	-0.3	135.53461040601016
10.64	-0.3	138.19197815019913
10.65	-0.3	141.1406139845735
10.66	-0.3	144.4402995938841
10.67	-0.3	147.8013383939143
10.68	-0.3	151.36301509899806
10.69	-0.3	155.01819377264997
10.7	-0.3	158.7258562889443
10.71	-0.3	162.4548972143458
10.72	-0.3	166.19698377922361
10.73	-0.3	169.9425137159545
10.74	-0.3	173.65983081707108
10.75	-0.3	177.33100215583346
10.76	-0.3	180.97500343556808
10.77	-0.3	184.5610115910335
10.78	-0.3	188.11706779849732
10.79	-0.3	191.63761249461987
10.8	-0.3	195.08892478917164
10.81	-0.3	198.51833862263373
10.82	-0.3	201.8838294250453
10.83	-0.3	205.21455219688733
10.84	-0.3	208.49683690465366
10.85	-0.3	211.73336260850976
10.86	-0.3	214.93035110013125
10.87	-0.3	218.06897291354625
10.88	-0.3	221.22008211872628
10.89	-0.3	224.31364013875626
10.9	-0.3	227.3612801572516
10.91	-0.3	230.4092833654218
10.92	-0.3	233.40069246476253
10.93	-0.3	236.35962054694093
10.94	-0.3	239.29153879925457
10.95	-0.3	242.20469399061224
10.96	-0.3	245.04885760079202
10.97	-0.3	247.89504342757562
10.98	-0.3	250.7139321105783
10.99	-0.3	253.52065461654504
11.	-0.3	256.2458389195896
9.	-0.28	217.25633222398875
9.01	-0.28	216.49735721646863
9.02	-0.28	215.7575579629824
9.03	-0.28	215.035318598295
9.04	-0.28	214.3939734548427
9.05	-0.28	213.83600719128367
9.06	-0.28	213.30041916855967
9.07	-0.28	212.86162452472178
9.08	-0.28	212.54619135482417
9.09	-0.28	212.2931750269313
9.1	-0.28	212.12136266971152
9.11	-0.28	212.05759532125376
9.12	-0.28	212.08893675128806
9.13	-0.28	212.20616718419961
9.14	-0.28	212.42610582489831
9.15	-0.28	212.7479929843439
9.16	-0.28	213.168912484594
9.17	-0.28	213.69418952778852
9.18	-0.28	214.31953104844362
9.19	-0.28	215.03335433171685
9.2	-0.28	215.8623863204094
9.21	-0.28	216.7951507574824
9.22	-0.28	217.8138641803671
9.23	-0.28	218.92897702902278
9.24	-0.28	220.12294765086284
9.25	-0.28	221.37881767582277
9.26	-0.28	222.6914496545124
9.27	-0.28	224.054720811773
9.28	-0.28	225.45042156006443
9.29	-0.28	226.87110597002254
9.3	-0.28	228.28693103431786
9.31	-0.28	229.71445940831188
9.32	-0.28	231.07660751201092
9.33	-0.28	232.39152466719298
9.34	-0.28	233.62442237392608
9.35	-0.28	234.75938039413552
9.36	-0.28	235.78274759207017
9.37	-0.28	236.65841004882128
9.38	-0.28	237.36109822107585
9.39	-0.28	237.89498433409017
9.4	-0.28	238.24469790038523
9.41	-0.28	238.40652672598497
9.42	-0.28	238.34764152602207
9.43	-0.28	238.06886679754908
9.44	-0.28	237.6686987829799
9.45	-0.28	237.08291641255087
9.46	-0.28	236.29134879734997
9.47	-0.28	235.3928479511338
9.48	-0.28	234.35290646659314
9.49	-0.28	233.26472342257387
9.5	-0.28	232.09576065574606
9.51	-0.28	230.91952280032856
9.52	-0.28	229.7595535699084
9.53	-0.28	228.65153545543086
9.54	-0.28	227.64369175960528
9.55	-0.28	226.77314501290152
9.56	-0.28	226.0530785737863
9.57	-0.28	225.50188706388576
9.58	-0.28	225.16306559342547
9.59	-0.28	225.06129904326764
9.6	-0.28	225.21521433660067
9.61	-0.28	225.61772097837274
9.62	-0.28	226.28599668491756
9.63	-0.28	227.24095929170028
9.64	-0.28	228.48747972340843
9.65	-0.28	229.99973549325995
9.66	-0.28	231.7875296240151
9.67	-0.28	233.85271778261722
9.68	-0.28	236.1744416278599
9.69	-0.28	238.7071767467003
9.7	-0.28	241.46629094118887
9.71	-0.28	244.44278168765985
9.72	-0.28	247.58440822873223
9.73	-0.28	250.83807770485316
9.74	-0.28	254.23618599518312
9.75	-0.28	257.70201416562935
9.76	-0.28	261.18111768243836
9.77	-0.28	264.61370535980285
9.78	-0.28	267.991113623835
9.79	-0.28	271.2100166997686
9.8	-0.28	274.2264724208833
9.81	-0.28	276.9881737193771
9.82	-0.28	279.39613939042954
9.83	-0.28	281.3901818300303
9.84	-0.28	282.8956633837937
9.85	-0.28	283.86684768337176
9.86	-0.28	284.21905647581406
9.87	-0.28	283.88421508178783
9.88	-0.28	282.86598923934923
9.89	-0.28	281.09953441762707
9.9	-0.28	278.55868439072736
9.91	-0.28	275.2633332108909
9.92	-0.28	271.26610679086775
9.93	-0.28	266.5960583186885
9.94	-0.28	261.3217181040371
9.95	-0.28	255.51527609017194
9.96	-0.28	249.3307029152441
9.97	-0.28	242.81280919223593
9.98	-0.28	236.13030956348027
9.99	-0.28	229.39914942286694
10.	-0.28	222.7540978762994
10.01	-0.28	216.29691915786114
10.02	-0.28	210.12372238754952
10.03	-0.28	204.3512225811478
10.04	-0.28	199.0482154630737
10.05	-0.28	194.24718959048303
10.06	-0.28	190.05185587231642
10.07	-0.28	186.42855511152558
10.08	-0.28	183.417780429208
10.09	-0.28	181.00878239282338
10.1	-0.28	179.17461124378488
10.11	-0.28	177.85172174988003
10.12	-0.28	176.99362079039358
10.13	-0.28	176.48922068743627
10.14	-0.28	176.20910662640932
10.15	-0.28	176.01826395344077
10.16	-0.28	175.69892349939295
10.17	-0.28	175.0712562159435
10.18	-0.28	173.8838300717358
10.19	-0.28	171.89707547613023
10.2	-0.28	168.90258152950213
10.21	-0.28	164.78187216590197
10.22	-0.28	159.44593281418713
10.23	-0.28	152.95032439998457
10.24	-0.28	145.44853355742865
10.25	-0.28	137.23291027921584
10.26	-0.28	128.73927665054205
10.27	-0.28	120.16793368000646
10.28	-0.28	111.96259503521328
10.29	-0.28	104.30025508131936
10.3	-0.28	97.63501764793028
10.31	-0.28	92.16342818307723
10.32	-0.28	88.34538237271438
10.33	-0.28	86.49523699720038
10.34	-0.28	87.24045059355358
10.35	-0.28	92.0971882402536
10.36	-0.28	103.024276406481
10.37	-0.28	123.162765856063
10.38	-0.28	157.2303429717951
10.39	-0.28	212.18173482334308
10.4	-0.28	291.3857800293956
10.41	-0.28	386.6532689329539
10.42	-0.28	465.00074342411887
10.43	-0.28	500.31431838346913
10.44	-0.28	469.2027983036875
10.45	-0.28	415.5593417345016
10.46	-0.28	364.56278860086707
10.47	-0.28	316.8100043697513
10.48	-0.28	277.87357228812715
10.49	-0.28	246.5085719955728
10.5	-0.28	221.50918552084426
10.51	-0.28	202.25174584543083
10.52	-0.28	186.77609215067412
10.53	-0.28	174.67849387381395
10.54	-0.28	165.202594248908
10.55	-0.28	157.84060939768892
10.56	-0.28	152.33805546505204
10.57	-0.28	148.32285365390118
10.58	-0.28	145.53137223397778
10.59	-0.28	143.87588442548605
10.6	-0.28	143.13968364610312
10.61	-0.28	143.18446715166692
10.62	-0.28	143.89431879906243
10.63	-0.28	145.14383434613686
10.64	-0.28	146.889395357366
10.65	-0.28	148.9955265296901
10.66	-0.28	151.4587019779965
10.67	-0.28	154.12303211047023
10.68	-0.28	157.01295723338262
10.69	-0.28	160.06721988184424
10.7	-0.28	163.23465212291936
10.71	-0.28	166.48176613673107
10.72	-0.28	169.79175469766756
10.73	-0.28	173.14591236717018
10.74	-0.28	176.52146021340855
10.75	-0.28	179.89923616131853
10.76	-0.28	183.28204995637708
10.77	-0.28	186.64171929265322
10.78	-0.28	190.00041400929234
10.79	-0.28	193.34550278727525
10.8	-0.28	196.64152683527317
10.81	-0.28	199.93031309490294
10.82	-0.28	203.17017674392784
10.83	-0.28	206.38950872768376
10.84	-0.28	209.5722442375371
10.85	-0.28	212.7187907368265
10.86	-0.28	215.83492031600304
10.87	-0.28	218.89936870650513
10.88	-0.28	221.98180628275995
10.89	-0.28	225.01200553002428
10.9	-0.28	227.99914939271721
10.91	-0.28	230.99135378632454
10.92	-0.28	233.92827493801062
10.93	-0.28	236.8363622784962
10.94	-0.28	239.71843870546377
10.95	-0.28	242.58314123993998
10.96	-0.28	245.38407374623435
10.97	-0.28	248.1867793680309
10.98	-0.28	250.96493745801735
10.99	-0.28	253.73284714581672
11.	-0.28	256.42026007488494
9.	-0.26	220.3782961015616
9.01	-0.26	219.7342056546394
9.02	-0.26	219.11508063986162
9.03	-0.26	218.51937932411468
9.04	-0.26	218.01172717345034
9.05	-0.26	217.59509137432525
9.06	-0.26	217.208094126249
9.07	-0.26	216.9265413106724
9.08	-0.26	216.7780033053994
9.09	-0.26	216.7010995112197
9.1	-0.26	216.71541122285814
9.11	-0.26	216.84886091959595
9.12	-0.26	217.08893563894787
9.13	-0.26	217.4267473026961
9.14	-0.26	217.87997032004057
9.15	-0.26	218.44837571036945
9.16	-0.26	219.12954269282477
9.17	-0.26	219.92936219289876
9.18	-0.26	220.84379221608825
9.19	-0.26	221.86131237619117
9.2	-0.26	223.00948661222725
9.21	-0.26	224.27653583513194
9.22	-0.26	225.6439813255339
9.23	-0.26	227.12206985641802
9.24	-0.26	228.6919511270125
9.25	-0.26	230.334840051021
9.26	-0.26	232.04367474920855
9.27	-0.26	233.8099439196302
9.28	-0.26	235.61196778523876
9.29	-0.26	237.4385542581872
9.3	-0.26	239.25436952620834
9.31	-0.26	241.07186199468248
9.32	-0.26	242.8050825350419
9.33	-0.26	244.4666125826492
9.34	-0.26	246.01301573880843
9.35	-0.26	247.42026417831062
9.36	-0.26	248.66620184597028
9.37	-0.26	249.70536183709916
9.38	-0.26	250.5037765408544
9.39	-0.26	251.058911590844
9.4	-0.26	251.3487951269476
9.41	-0.26	251.36520166780247
9.42	-0.26	251.07126014580595
9.43	-0.26	250.46811232485905
9.44	-0.26	249.65940904746242
9.45	-0.26	248.5830859915963
9.46	-0.26	247.22587483724044
9.47	-0.26	245.69936872645587
9.48	-0.26	243.98019862750647
9.49	-0.26	242.176854858704
9.5	-0.26	240.2708590443939
9.51	-0.26	238.35238168227835
9.52	-0.26	236.4605281716871
9.53	-0.26	234.6464971462058
9.54	-0.26	232.97273151108502
9.55	-0.26	231.48901647341145
9.56	-0.26	230.2194085626765
9.57	-0.26	229.19222609438773
9.58	-0.26	228.4590064061052
9.59	-0.26	228.0506058265288
9.6	-0.26	227.9902702303959
9.61	-0.26	228.27447188050823
9.62	-0.26	228.9229524971075
9.63	-0.26	229.95834701683646
9.64	-0.26	231.3866560878753
9.65	-0.26	233.18217768829578
9.66	-0.26	235.35525197199777
9.67	-0.26	237.90800100361022
9.68	-0.26	240.81963255983476
9.69	-0.26	244.04378215486767
9.7	-0.26	247.59602898922697
9.71	-0.26	251.46735304007498
9.72	-0.26	255.60256336756652
9.73	-0.26	259.94813290877977
9.74	-0.26	264.5346770737684
9.75	-0.26	269.2803131743211
9.76	-0.26	274.1243896805049
9.77	-0.26	278.99806465123066
9.78	-0.26	283.88509735998554
9.79	-0.26	288.6647549272475
9.8	-0.26	293.2770705073771
9.81	-0.26	297.64741628166166
9.82	-0.26	301.64886307817085
9.83	-0.26	305.19209766818443
9.84	-0.26	308.1655379779194
9.85	-0.26	310.48829652739505
9.86	-0.26	312.0350507055498
9.87	-0.26	312.6934350177635
9.88	-0.26	312.4356226302128
9.89	-0.26	311.1606400512016
9.9	-0.26	308.81563455047
9.91	-0.26	305.40796904748095
9.92	-0.26	300.98863228929537
9.93	-0.26	295.5993275200118
9.94	-0.26	289.3386525336749
9.95	-0.26	282.3140120851579
9.96	-0.26	274.7403682956718
9.97	-0.26	266.7188148684159
9.98	-0.26	258.49319309545206
9.99	-0.26	250.25169355206924
10.	-0.26	242.19980272787325
10.01	-0.26	234.50603752476812
10.02	-0.26	227.33072076655483
10.03	-0.26	220.8513777351195
10.04	-0.26	215.18809128190932
10.05	-0.26	210.42167836841998
10.06	-0.26	206.70614535607618
10.07	-0.26	204.05477566022523
10.08	-0.26	202.55194911641388
10.09	-0.26	202.2439910073404
10.1	-0.26	203.15460358862168
10.11	-0.26	205.27788089944033
10.12	-0.26	208.6220685904941
10.13	-0.26	213.11775123186447
10.14	-0.26	218.6644759900214
10.15	-0.26	225.1104821958462
10.16	-0.26	232.14211197020586
10.17	-0.26	239.39105219356202
10.18	-0.26	246.27203230867468
10.19	-0.26	252.02119414489852
10.2	-0.26	255.74042179520296
10.21	-0.26	256.5156123869529
10.22	-0.26	253.4978284074311
10.23	-0.26	246.0758220127181
10.24	-0.26	234.08570308554263
10.25	-0.26	218.12447351801487
10.26	-0.26	199.2302925424865
10.27	-0.26	178.4482367140307
10.28	-0.26	157.0205108199555
10.29	-0.26	135.89829021963394
10.3	-0.26	115.94994589546182
10.31	-0.26	97.66965808631426
10.32	-0.26	81.37852656561442
10.33	-0.26	67.27033811126437
10.34	-0.26	55.57514848309981
10.35	-0.26	46.79183138092683
10.36	-0.26	41.60279379531258
10.37	-0.26	40.881421651928875
10.38	-0.26	45.946312611819536
10.39	-0.26	58.22724634072234
10.4	-0.26	78.49642095321892
10.41	-0.26	106.10614162623935
10.42	-0.26	137.85817026574435
10.43	-0.26	169.3456973511798
10.44	-0.26	194.74685310182414
10.45	-0.26	209.00903334853194
10.46	-0.26	216.88346765827254
10.47	-0.26	217.18921265150325
10.48	-0.26	213.02841959411876
10.49	-0.26	206.22557174541654
10.5	-0.26	198.24784801077405
10.51	-0.26	190.42198222009557
10.52	-0.26	182.96256968099223
10.53	-0.26	176.26887367128555
10.54	-0.26	170.4465427461035
10.55	-0.26	165.51404641433626
10.56	-0.26	161.5294135730702
10.57	-0.26	158.39544770901074
10.58	-0.26	156.05814007554642
10.59	-0.26	154.48355552521394
10.6	-0.26	153.60372964920765
10.61	-0.26	153.32875625042396
10.62	-0.26	153.60005325839228
10.63	-0.26	154.34330839006122
10.64	-0.26	155.52781986157626
10.65	-0.26	157.06185789985255
10.66	-0.26	158.93141652550148
10.67	-0.26	161.04509968327972
10.68	-0.26	163.3930981811218
10.69	-0.26	165.93079755512048
10.7	-0.26	168.61805164136646
10.71	-0.26	171.42036690686305
10.72	-0.26	174.31991831360006
10.73	-0.26	177.2953151556421
10.74	-0.26	180.32515192001452
10.75	-0.26	183.3931760103914
10.76	-0.26	186.4928955122708
10.77	-0.26	189.5974295611066
10.78	-0.26	192.7266287636395
10.79	-0.26	195.8637595674536
10.8	-0.26	198.97132085849492
10.81	-0.26	202.0890163804583
10.82	-0.26	205.17332871946434
10.83	-0.26	208.25120868268021
10.84	-0.26	211.30503028490662
10.85	-0.26	214.3327754742366
10.86	-0.26	217.3403576511
10.87	-0.26	220.30456952193418
10.88	-0.26	223.29372532119638
10.89	-0.26	226.23718958306398
10.9	-0.26	229.14266353986324
10.91	-0.26	232.05871520431788
10.92	-0.26	234.92296592721098
10.93	-0.26	237.7625072997681
10.94	-0.26	240.57918865994776
10.95	-0.26	243.3815921318572
10.96	-0.26	246.123548532976
10.97	-0.26	248.87000298824768
10.98	-0.26	251.5941685720037
10.99	-0.26	254.31055847762516
11.	-0.26	256.9484468913213
9.	-0.24	223.46781087193318
9.01	-0.24	222.94466330325153
9.02	-0.24	222.45313470879148
9.03	-0.24	221.99183580083943
9.04	-0.24	221.62680855654153
9.05	-0.24	221.36163707352353
9.06	-0.24	221.1347197073269
9.07	-0.24	221.02340583913497
9.08	-0.24	221.0564666623724
9.09	-0.24	221.17229025386254
9.1	-0.24	221.39147505843607
9.11	-0.24	221.7433078261249
9.12	-0.24	222.21599592487703
9.13	-0.24	222.801283819896
9.14	-0.24	223.51806171252218
9.15	-0.24	224.36701590691126
9.16	-0.24	225.3466393939566
9.17	-0.24	226.4638414235727
9.18	-0.24	227.7153099812404
9.19	-0.24	229.09007399632338
9.2	-0.24	230.6170963995751
9.21	-0.24	232.28481578540055
9.22	-0.24	234.0745388857026
9.23	-0.24	235.99682539704406
9.24	-0.24	238.0319041237223
9.25	-0.24	240.15943364423734
9.26	-0.24	242.3705899539807
9.27	-0.24	244.654451182823
9.28	-0.24	246.98553635533733
9.29	-0.24	249.34828419206406
9.3	-0.24	251.70073790392982
9.31	-0.24	254.0498925771986
9.32	-0.24	256.29849271876554
9.33	-0.24	258.4510887377116
9.34	-0.24	260.4521611880133
9.35	-0.24	262.2656869276253
9.36	-0.24	263.85656296296315
9.37	-0.24	265.16494524875145
9.38	-0.24	266.1429618156866
9.39	-0.24	266.7764319120852
9.4	-0.24	267.0319876068953
9.41	-0.24	266.89285397903336
9.42	-0.24	266.3148639977042
9.43	-0.24	265.2979464299558
9.44	-0.24	263.9513933218032
9.45	-0.24	262.21646177268747
9.46	-0.24	260.09021005158434
9.47	-0.24	257.702481145932
9.48	-0.24	255.04732947123517
9.49	-0.24	252.2559991414027
9.5	-0.24	249.33189071600466
9.51	-0.24	246.38975137419465
9.52	-0.24	243.49167983348804
9.53	-0.24	240.71109828153755
9.54	-0.24	238.13017631837096
9.55	-0.24	235.81565537859888
9.56	-0.24	233.80564570010554
9.57	-0.24	232.14045345582574
9.58	-0.24	230.88056433707968
9.59	-0.24	230.063059568205
9.6	-0.24	229.71526592751505
9.61	-0.24	229.83646285271865
9.62	-0.24	230.44778394021623
9.63	-0.24	231.57238006848465
9.64	-0.24	233.2164342534877
9.65	-0.24	235.35376188952594
9.66	-0.24	237.99484580407156
9.67	-0.24	241.14220901032456
9.68	-0.24	244.775933790878
9.69	-0.24	248.84989741541958
9.7	-0.24	253.3816488924284
9.71	-0.24	258.3643115858549
9.72	-0.24	263.7426818784312
9.73	-0.24	269.46615423037895
9.74	-0.24	275.56673720983326
9.75	-0.24	281.9612013605465
9.76	-0.24	288.58606516494723
9.77	-0.24	295.36653574179036
9.78	-0.24	302.28094420278023
9.79	-0.24	309.1918427530775
9.8	-0.24	316.02180763653377
9.81	-0.24	322.6696178376921
9.82	-0.24	328.9723925680797
9.83	-0.24	334.7996994575453
9.84	-0.24	339.98522611282675
9.85	-0.24	344.39105887769176
9.86	-0.24	347.82357104405276
9.87	-0.24	350.0925244299347
9.88	-0.24	351.1053034515753
9.89	-0.24	350.6895900214367
9.9	-0.24	348.73260764361055
9.91	-0.24	345.2038605196405
9.92	-0.24	340.1353762548338
9.93	-0.24	333.5786354879238
9.94	-0.24	325.6705373565126
9.95	-0.24	316.57539743321325
9.96	-0.24	306.605006581261
9.97	-0.24	295.95780860429386
9.98	-0.24	285.00034609313957
9.99	-0.24	274.03962626595865
10.	-0.24	263.3948082861074
10.01	-0.24	253.33884425287994
10.02	-0.24	244.12705120352456
10.03	-0.24	236.02179782575286
10.04	-0.24	229.21421288576335
10.05	-0.24	223.85088659562342
10.06	-0.24	220.15267367694628
10.07	-0.24	218.2056332328898
10.08	-0.24	218.17032480967174
10.09	-0.24	220.2010551479559
10.1	-0.24	224.44546880758324
10.11	-0.24	231.06345063932542
10.12	-0.24	240.26480947592415
10.13	-0.24	252.22610385908433
10.14	-0.24	267.1431571031792
10.15	-0.24	285.178746520349
10.16	-0.24	306.2947925242298
10.17	-0.24	330.2822316822935
10.18	-0.24	356.4404140568902
10.19	-0.24	383.29118074272617
10.2	-0.24	408.37518810436904
10.21	-0.24	428.194869522439
10.22	-0.24	438.5589718503131
10.23	-0.24	435.3149740376658
10.24	-0.24	416.1063529412574
10.25	-0.24	382.2466457979087
10.26	-0.24	337.75516752392764
10.27	-0.24	287.81003269771236
10.28	-0.24	237.44576298195148
10.29	-0.24	190.22977804061932
10.3	-0.24	148.14289966560276
10.31	-0.24	111.9830551806613
10.32	-0.24	81.56953884543007
10.33	-0.24	56.63626305039098
10.34	-0.24	36.7612601383517
10.35	-0.24	21.703124344695702
10.36	-0.24	11.429746206182696
10.37	-0.24	6.040831322581636
10.38	-0.24	5.8584771876972175
10.39	-0.24	11.167074508451156
10.4	-0.24	22.00866379401073
10.41	-0.24	37.988330781018114
10.42	-0.24	57.98847538928629
10.43	-0.24	80.20832524511678
10.44	-0.24	102.97886506812847
10.45	-0.24	122.8655537744817
10.46	-0.24	140.0654202732751
10.47	-0.24	153.19850471253727
10.48	-0.24	162.42653956440572
10.49	-0.24	168.17978505321642
10.5	-0.24	171.12389581036902
10.51	-0.24	172.17323320278206
10.52	-0.24	171.86346954605264
10.53	-0.24	170.73009960436815
10.54	-0.24	169.16538154750975
10.55	-0.24	167.43608801016336
10.56	-0.24	165.80338420559428
10.57	-0.24	164.35193576920526
10.58	-0.24	163.1881107688884
10.59	-0.24	162.36555273737605
10.6	-0.24	161.9224599886743
10.61	-0.24	161.8416246534591
10.62	-0.24	162.12385130259688
10.63	-0.24	162.74288832483762
10.64	-0.24	163.69641641116482
10.65	-0.24	164.93157662600078
10.66	-0.24	166.44627449931087
10.67	-0.24	168.1890362133278
10.68	-0.24	170.14751686813628
10.69	-0.24	172.28911805782292
10.7	-0.24	174.58750242841955
10.71	-0.24	177.0141715736791
10.72	-0.24	179.55271617605388
10.73	-0.24	182.18514161351646
10.74	-0.24	184.8903152963161
10.75	-0.24	187.65674662992072
10.76	-0.24	190.47409048657585
10.77	-0.24	193.31658468304417
10.78	-0.24	196.20389867510764
10.79	-0.24	199.11709289978228
10.8	-0.24	202.01741139312165
10.81	-0.24	204.94385924779158
10.82	-0.24	207.8512151718498
10.83	-0.24	210.7653632576379
10.84	-0.24	213.66780500789062
10.85	-0.24	216.55447660180752
10.86	-0.24	219.431345742161
10.87	-0.24	222.27376329566627
10.88	-0.24	225.14871940291692
10.89	-0.24	227.98532016397246
10.9	-0.24	230.79011285869808
10.91	-0.24	233.61169183980175
10.92	-0.24	236.3862246878614
10.93	-0.24	239.1408788195023
10.94	-0.24	241.87679275402868
10.95	-0.24	244.6025146320097
10.96	-0.24	247.27125713586318
10.97	-0.24	249.94816413672564
10.98	-0.24	252.6057018233956
10.99	-0.24	255.2584758124715
11.	-0.24	257.83524776568663
9.	-0.22	226.49606146206676
9.01	-0.22	226.09850308414164
9.02	-0.22	225.74004345260036
9.03	-0.22	225.41953195124557
9.04	-0.22	225.20455597468694
9.05	-0.22	225.0994639821091
9.06	-0.22	225.04261007816578
9.07	-0.22	225.1130522583658
9.08	-0.22	225.3409859911211
9.09	-0.22	225.66481813168883
9.1	-0.22	226.10642916159034
9.11	-0.22	226.69680649095247
9.12	-0.22	227.42524769708098
9.13	-0.22	228.28451670120748
9.14	-0.22	229.29518244004532
9.15	-0.22	230.45935819188523
9.16	-0.22	231.77702210430172
9.17	-0.22	233.25673635556774
9.18	-0.22	234.89661682953943
9.19	-0.22	236.6869846038132
9.2	-0.22	238.65905969632826
9.21	-0.22	240.802366619271
9.22	-0.22	243.09887043529025
9.23	-0.22	245.56040256920386
9.24	-0.22	248.16714279086094
9.25	-0.22	250.89797993175435
9.26	-0.22	253.74302781176112
9.27	-0.22	256.6894669167559
9.28	-0.22	259.7081770736588
9.29	-0.22	262.7790159828344
9.3	-0.22	265.8525284526617
9.31	-0.22	268.92899701184706
9.32	-0.22	271.8971010660097
9.33	-0.22	274.75029197476465
9.34	-0.22	277.41638774542963
9.35	-0.22	279.84182005591686
9.36	-0.22	281.9718498447263
9.37	-0.22	283.72436081765284
9.38	-0.22	285.0290001760542
9.39	-0.22	285.8513634436804
9.4	-0.22	286.13808801708444
9.41	-0.22	285.85623645007024
9.42	-0.22	284.9479814545739
9.43	-0.22	283.4084346606203
9.44	-0.22	281.3523322072042
9.45	-0.22	278.7257695982074
9.46	-0.22	275.5415751272383
9.47	-0.22	271.95689269504794
9.48	-0.22	267.9939131301226
9.49	-0.22	263.8192653817001
9.5	-0.22	259.47138970565265
9.51	-0.22	255.10260156723297
9.52	-0.22	250.80984236101247
9.53	-0.22	246.69893993416198
9.54	-0.22	242.8796327854127
9.55	-0.22	239.44114698545445
9.56	-0.22	236.43909724372315
9.57	-0.22	233.9272834373157
9.58	-0.22	231.9748131512925
9.59	-0.22	230.62341516410046
9.6	-0.22	229.90215792903152
9.61	-0.22	229.8105850499442
9.62	-0.22	230.3683213981399
9.63	-0.22	231.59630035608757
9.64	-0.22	233.49870960240207
9.65	-0.22	236.0474262679254
9.66	-0.22	239.2521019586614
9.67	-0.22	243.1155774227501
9.68	-0.22	247.6198455712448
9.69	-0.22	252.7207215924401
9.7	-0.22	258.4404757976073
9.71	-0.22	264.7779836050254
9.72	-0.22	271.6831177952372
9.73	-0.22	279.1140888048226
9.74	-0.22	287.1106111380329
9.75	-0.22	295.5958897658308
9.76	-0.22	304.5115477904298
9.77	-0.22	313.7851976044746
9.78	-0.22	323.3974593538915
9.79	-0.22	333.20096324379966
9.8	-0.22	343.10501610489206
9.81	-0.22	352.9824269256331
9.82	-0.22	362.6294526974111
9.83	-0.22	371.86259559066787
9.84	-0.22	380.43869064402196
9.85	-0.22	388.13095984067706
9.86	-0.22	394.6327311847654
9.87	-0.22	399.6171578834053
9.88	-0.22	402.86201123461854
9.89	-0.22	404.05134229270857
9.9	-0.22	402.93970711183323
9.91	-0.22	399.39761984435034
9.92	-0.22	393.392769229563
9.93	-0.22	384.97019718654474
9.94	-0.22	374.3149726858424
9.95	-0.22	361.68990091359973
9.96	-0.22	347.5747776845499
9.97	-0.22	332.3502114963134
9.98	-0.22	316.6001256611531
9.99	-0.22	300.8399988796169
10.	-0.22	285.57982452175725
10.01	-0.22	271.2574703194622
10.02	-0.22	258.2634756677768
10.03	-0.22	246.9663948493452
10.04	-0.22	237.63746569852253
10.05	-0.22	230.48853118254027
10.06	-0.22	225.80031461140584
10.07	-0.22	223.7339848124024
10.08	-0.22	224.536656935405
10.09	-0.22	228.5029302497009
10.1	-0.22	235.973124639942
10.11	-0.22	247.398757306782
10.12	-0.22	263.4012175174296
10.13	-0.22	284.756525754094
10.14	-0.22	312.52103664147984
10.15	-0.22	348.0659440740276
10.16	-0.22	393.0014494669963
10.17	-0.22	449.28632547507937
10.18	-0.22	518.8790914421695
10.19	-0.22	602.7335341030786
10.2	-0.22	699.0798801515662
10.21	-0.22	800.1722385740413
10.22	-0.22	888.614956688113
10.23	-0.22	936.3581296150253
10.24	-0.22	917.1851625790016
10.25	-0.22	828.57352230193
10.26	-0.22	694.9407180341266
10.27	-0.22	549.7967723977386
10.28	-0.22	417.5228449998575
10.29	-0.22	308.0927071267323
10.3	-0.22	222.04768258059272
10.31	-0.22	156.28966594523507
10.32	-0.22	106.50456557263678
10.33	-0.22	69.37673231493665
10.34	-0.22	42.15011194949108
10.35	-0.22	22.912948750835966
10.36	-0.22	10.376194149787063
10.37	-0.22	3.668237290159396
10.38	-0.22	2.2467868148789925
10.39	-0.22	5.65805463041694
10.4	-0.22	13.43693198241143
10.41	-0.22	25.030451277797873
10.42	-0.22	39.66097749419716
10.43	-0.22	56.25970165546721
10.44	-0.22	74.08001332528045
10.45	-0.22	91.36616462794538
10.46	-0.22	107.64653298453217
10.47	-0.22	122.10288785812222
10.48	-0.22	134.32989192758967
10.49	-0.22	144.19564054813648
10.5	-0.22	151.77621162252655
10.51	-0.22	157.42288256576867
10.52	-0.22	161.43391657923172
10.53	-0.22	164.15065817852533
10.54	-0.22	165.89879365851976
10.55	-0.22	166.9313620151857
10.56	-0.22	167.54289617262535
10.57	-0.22	167.86995630484225
10.58	-0.22	168.08159786449167
10.59	-0.22	168.28587341498022
10.6	-0.22	168.5757297739386
10.61	-0.22	168.98927828715827
10.62	-0.22	169.57176643637388
10.63	-0.22	170.33449192761495
10.64	-0.22	171.3043353423
10.65	-0.22	172.45982849009468
10.66	-0.22	173.81719839458762
10.67	-0.22	175.3528876370165
10.68	-0.22	177.06405980811627
10.69	-0.22	178.93037673912244
10.7	-0.22	180.93788404258817
10.71	-0.22	183.06794220274787
10.72	-0.22	185.30782224299043
10.73	-0.22	187.6458768228378
10.74	-0.22	190.06238927448837
10.75	-0.22	192.55122632049898
10.76	-0.22	195.10197667915816
10.77	-0.22	197.69035438659182
10.78	-0.22	200.33739956766848
10.79	-0.22	203.02337236254928
10.8	-0.22	205.70915989215428
10.81	-0.22	208.43422501618713
10.82	-0.22	211.15210094595145
10.83	-0.22	213.88818742315982
10.84	-0.22	216.62377014199794
10.85	-0.22	219.35321645777617
10.86	-0.22	222.08261986752356
10.87	-0.22	224.7864243224342
10.88	-0.22	227.53027063060162
10.89	-0.22	230.24337200656066
10.9	-0.22	232.93130924761732
10.91	-0.22	235.64252540492876
10.92	-0.22	238.3121288244422
10.93	-0.22	240.9671818724854
10.94	-0.22	243.60818894507284
10.95	-0.22	246.24371408238403
10.96	-0.22	248.82607892485152
10.97	-0.22	251.42081752059931
10.98	-0.22	253.9996835141562
10.99	-0.22	256.5772699866211
11.	-0.22	259.0817865314589
9.	-0.2	229.43093122041824
9.01	-0.2	229.16175999341618
9.02	-0.2	228.9399024093533
9.03	-0.2	228.76453511413837
9.04	-0.2	228.70491546244347
9.05	-0.2	228.76630935731873
9.06	-0.2	228.88722602505575
9.07	-0.2	229.1486000066442
9.08	-0.2	229.58228991474044
9.09	-0.2	230.12701018659686
9.1	-0.2	230.80622167290645
9.11	-0.2	231.652993809441
9.12	-0.2	232.65815166567972
9.13	-0.2	233.81594903843805
9.14	-0.2	235.14919879704757
9.15	-0.2	236.6620863268059
9.16	-0.2	238.35681358881936
9.17	-0.2	240.2444370531138
9.18	-0.2	242.32545764107385
9.19	-0.2	244.59254711967043
9.2	-0.2	247.08041841086654
9.21	-0.2	249.78101488698022
9.22	-0.2	252.67838215257672
9.23	-0.2	255.78722761196832
9.24	-0.2	259.0893015393912
9.25	-0.2	262.5643559527212
9.26	-0.2	266.2030823612691
9.27	-0.2	269.99229020278943
9.28	-0.2	273.9004287933072
9.29	-0.2	277.9035873560947
9.3	-0.2	281.94484252477616
9.31	-0.2	286.0172227143323
9.32	-0.2	289.9928134005909
9.33	-0.2	293.85068155726424
9.34	-0.2	297.49635332812124
9.35	-0.2	300.85118737728834
9.36	-0.2	303.8310182184429
9.37	-0.2	306.319176833054
9.38	-0.2	308.20867232456146
9.39	-0.2	309.4298348980464
9.4	-0.2	309.8935670655674
9.41	-0.2	309.5360476266539
9.42	-0.2	308.27293558052565
9.43	-0.2	306.08617761083235
9.44	-0.2	303.09361307772923
9.45	-0.2	299.2478129454399
9.46	-0.2	294.58628610653557
9.47	-0.2	289.3090897736809
9.48	-0.2	283.4857282020378
9.49	-0.2	277.3407065546505
9.5	-0.2	270.9706820472581
9.51	-0.2	264.5877552315689
9.52	-0.2	258.3431611113631
9.53	-0.2	252.3907910548719
9.54	-0.2	246.87891436969434
9.55	-0.2	241.92573645085585
9.56	-0.2	237.60702991010237
9.57	-0.2	233.98943851278037
9.58	-0.2	231.14726067170582
9.59	-0.2	229.12177090112036
9.6	-0.2	227.93788621773453
9.61	-0.2	227.5895627986758
9.62	-0.2	228.08903399628596
9.63	-0.2	229.4497711083489
9.64	-0.2	231.6698359583383
9.65	-0.2	234.7163649923765
9.66	-0.2	238.59629724297926
9.67	-0.2	243.31230456585817
9.68	-0.2	248.84949714418144
9.69	-0.2	255.16801560234038
9.7	-0.2	262.29877369164706
9.71	-0.2	270.25181062530254
9.72	-0.2	278.989918741714
9.73	-0.2	288.4894279065928
9.74	-0.2	298.80856694403377
9.75	-0.2	309.8906890689673
9.76	-0.2	321.69779194692177
9.77	-0.2	334.1773408057477
9.78	-0.2	347.3305914164095
9.79	-0.2	361.0198095401269
9.8	-0.2	375.1589558359327
9.81	-0.2	389.61003242842366
9.82	-0.2	404.1372090039555
9.83	-0.2	418.50240778091006
9.84	-0.2	432.3677618707221
9.85	-0.2	445.3798880606987
9.86	-0.2	457.0537925450872
9.87	-0.2	466.8275606258491
9.88	-0.2	474.22518301642884
9.89	-0.2	478.6362748692095
9.9	-0.2	479.51798022684454
9.91	-0.2	476.4891050049661
9.92	-0.2	469.3300720533921
9.93	-0.2	458.0197418137283
9.94	-0.2	442.7989044131323
9.95	-0.2	424.1172817712537
9.96	-0.2	402.7830547315654
9.97	-0.2	379.55532215918765
9.98	-0.2	355.44668297841224
9.99	-0.2	331.37168886182087
10.	-0.2	308.18094598439666
10.01	-0.2	286.5775028784113
10.02	-0.2	267.13412685765024
10.03	-0.2	250.32734076315984
10.04	-0.2	236.48107291452624
10.05	-0.2	225.8228735566854
10.06	-0.2	218.62856990509437
10.07	-0.2	215.0742686933575
10.08	-0.2	215.43593314821936
10.09	-0.2	220.100576589849
10.1	-0.2	229.57896182645638
10.11	-0.2	244.6298992215889
10.12	-0.2	266.3731877973761
10.13	-0.2	296.4166656251383
10.14	-0.2	337.1786264938645
10.15	-0.2	392.29610376972266
10.16	-0.2	467.21874703446423
10.17	-0.2	570.5590786510232
10.18	-0.2	716.1775618981732
10.19	-0.2	926.0720596847009
10.2	-0.2	1234.9395642445847
10.21	-0.2	1690.8123931071418
10.22	-0.2	2326.4939011368815
10.23	-0.2	3016.943120437133
10.24	-0.2	3289.405435787439
10.25	-0.2	2799.411625721074
10.26	-0.2	1978.6039252517887
10.27	-0.2	1298.3164212544837
10.28	-0.2	845.1050102865718
10.29	-0.2	557.6460357147793
10.3	-0.2	373.771670179886
10.31	-0.2	253.43967015762266
10.32	-0.2	172.49266545708574
10.33	-0.2	117.28724370817065
10.34	-0.2	79.41521901475018
10.35	-0.2	53.81546627379784
10.36	-0.2	37.29681137775026
10.37	-0.2	27.79745232385215
10.38	-0.2	23.971282426642727
10.39	-0.2	24.808951336313267
10.4	-0.2	29.513372012408333
10.41	-0.2	37.39866799696446
10.42	-0.2	47.775245850516086
10.43	-0.2	59.867093960589884
10.44	-0.2	73.18380643043055
10.45	-0.2	86.75726416090264
10.46	-0.2	100.07047676777417
10.47	-0.2	112.65541201353149
10.48	-0.2	124.11038445341018
10.49	-0.2	134.19528597889402
10.5	-0.2	142.78555891537695
10.51	-0.2	149.95033711035683
10.52	-0.2	155.7825276579429
10.53	-0.2	160.43378253392785
10.54	-0.2	164.0921212042843
10.55	-0.2	166.90581853783806
10.56	-0.2	169.11454102530044
10.57	-0.2	170.82643958937834
10.58	-0.2	172.19991570811126
10.59	-0.2	173.35176310263006
10.6	-0.2	174.38535569721512
10.61	-0.2	175.36265687658127
10.62	-0.2	176.35066159574788
10.63	-0.2	177.38122373475306
10.64	-0.2	178.5018224292348
10.65	-0.2	179.71162872177106
10.66	-0.2	181.0424964034461
10.67	-0.2	182.48972797435957
10.68	-0.2	184.06245258142258
10.69	-0.2	185.7514806536825
10.7	-0.2	187.55296353115952
10.71	-0.2	189.45852440504484
10.72	-0.2	191.4604205297631
10.73	-0.2	193.55404500861962
10.74	-0.2	195.72230867431057
10.75	-0.2	197.96431060657838
10.76	-0.2	200.27182236196526
10.77	-0.2	202.62241891139695
10.78	-0.2	205.03952995756592
10.79	-0.2	207.50358598008827
10.8	-0.2	209.97586768871977
10.81	-0.2	212.49722032526233
10.82	-0.2	215.02040054091262
10.83	-0.2	217.57088196559408
10.84	-0.2	220.13029170399216
10.85	-0.2	222.69190517805396
10.86	-0.2	225.26214334760002
10.87	-0.2	227.8150345522276
10.88	-0.2	230.4148266657045
10.89	-0.2	232.99131965256288
10.9	-0.2	235.54926724418868
10.91	-0.2	238.13690063224237
10.92	-0.2	240.68860421110972
10.93	-0.2	243.23131231147931
10.94	-0.2	245.7649276975629
10.95	-0.2	248.29813085109296
10.96	-0.2	250.78223724495874
10.97	-0.2	253.28325698157985
10.98	-0.2	255.7723052100657
10.99	-0.2	258.2639129426827
11.	-0.2	260.6857160418323
9.	-0.18	232.23739981377875
9.01	-0.18	232.0971209802166
9.02	-0.18	232.01295255535817
9.03	-0.18	231.9844815639914
9.04	-0.18	232.08274471659504
9.05	-0.18	232.3140730501568
9.06	-0.18	232.6173391060324
9.07	-0.18	233.07551000439477
9.08	-0.18	233.72234576342223
9.09	-0.18	234.4971813625081
9.1	-0.18	235.42537212542115
9.11	-0.18	236.5424760301024
9.12	-0.18	237.84133173940475
9.13	-0.18	239.31821912610275
9.14	-0.18	240.99884458392762
9.15	-0.18	242.89023041824012
9.16	-0.18	244.9977002701521
9.17	-0.18	247.33585357905918
9.18	-0.18	249.90880786947278
9.19	-0.18	252.71299570274613
9.2	-0.18	255.7882962435271
9.21	-0.18	259.1309724666225
9.22	-0.18	262.7292786093977
9.23	-0.18	266.6032697034449
9.24	-0.18	270.7389486096796
9.25	-0.18	275.11983675853514
9.26	-0.18	279.7403435165171
9.27	-0.18	284.5901661003194
9.28	-0.18	289.63847688785916
9.29	-0.18	294.8605141240748
9.3	-0.18	300.1940795843308
9.31	-0.18	305.6265049747395
9.32	-0.18	311.01240039772415
9.33	-0.18	316.3142590175095
9.34	-0.18	321.40962446889546
9.35	-0.18	326.1856640252277
9.36	-0.18	330.5153561495125
9.37	-0.18	334.22898792583476
9.38	-0.18	337.15982170017696
9.39	-0.18	339.1764536490666
9.4	-0.18	340.12469761612414
9.41	-0.18	339.88058376755106
9.42	-0.18	338.30629362470376
9.43	-0.18	335.35098871020494
9.44	-0.18	331.12700368856116
9.45	-0.18	325.59386112016205
9.46	-0.18	318.8287145096112
9.47	-0.18	311.10297874992506
9.48	-0.18	302.5698331886829
9.49	-0.18	293.55410373645043
9.5	-0.18	284.2536509016579
9.51	-0.18	274.9800255697304
9.52	-0.18	265.9715380513272
9.53	-0.18	257.4541808748112
9.54	-0.18	249.62909203140697
9.55	-0.18	242.64910949706524
9.56	-0.18	236.60887327394138
9.57	-0.18	231.58125929058028
9.58	-0.18	227.6353192131504
9.59	-0.18	224.7996949861548
9.6	-0.18	223.08272399174538
9.61	-0.18	222.46127362154309
9.62	-0.18	222.92959424432675
9.63	-0.18	224.48474669706079
9.64	-0.18	227.11181577946735
9.65	-0.18	230.76859203419505
9.66	-0.18	235.4562520861566
9.67	-0.18	241.17626944556378
9.68	-0.18	247.91817012882797
9.69	-0.18	255.6494789357161
9.7	-0.18	264.4148341816208
9.71	-0.18	274.2427312947344
9.72	-0.18	285.11969911636845
9.73	-0.18	297.05336432566037
9.74	-0.18	310.1367649382862
9.75	-0.18	324.35478780863747
9.76	-0.18	339.7153367490688
9.77	-0.18	356.2169314111008
9.78	-0.18	373.91748785397107
9.79	-0.18	392.73168649308093
9.8	-0.18	412.6243127573298
9.81	-0.18	433.4958696441857
9.82	-0.18	455.125849290813
9.83	-0.18	477.25998214131727
9.84	-0.18	499.48406704485967
9.85	-0.18	521.3032979130462
9.86	-0.18	541.9864964837118
9.87	-0.18	560.5935272954346
9.88	-0.18	576.1707600720426
9.89	-0.18	587.4992164152211
9.9	-0.18	593.3508769744531
9.91	-0.18	592.687373578562
9.92	-0.18	584.7402604675406
9.93	-0.18	569.2050023770505
9.94	-0.18	546.3509830459495
9.95	-0.18	517.0208259467374
9.96	-0.18	482.7608493219727
9.97	-0.18	445.21910619225685
9.98	-0.18	406.3610831568318
9.99	-0.18	367.937766710624
10.	-0.18	331.4394666819451
10.01	-0.18	297.9864751279532
10.02	-0.18	268.35291065441146
10.03	-0.18	243.0477239256233
10.04	-0.18	222.32045714864915
10.05	-0.18	206.2592605387788
10.06	-0.18	194.9679700276776
10.07	-0.18	188.47962374782824
10.08	-0.18	186.94276339687383
10.09	-0.18	190.67317329860487
10.1	-0.18	200.17973522439758
10.11	-0.18	216.32180717999813
10.12	-0.18	240.45883796794058
10.13	-0.18	274.6916536444165
10.14	-0.18	322.3440255731216
10.15	-0.18	388.74660361597444
10.16	-0.18	482.63582146119813
10.17	-0.18	619.3309962200019
10.18	-0.18	827.5740272041278
10.19	-0.18	1165.4329419566964
10.2	-0.18	1766.736557584658
10.21	-0.18	2999.781690768009
10.22	-0.18	6205.908999199865
10.23	-0.18	19380.136514797177
10.24	-0.18	125400.01784545225
10.25	-0.18	28102.626286741248
10.26	-0.18	7004.3468964852655
10.27	-0.18	2924.363269254908
10.28	-0.18	1537.1989938604343
10.29	-0.18	914.3603962741586
10.3	-0.18	586.6077147351754
10.31	-0.18	395.6964210926969
10.32	-0.18	276.40949641571217
10.33	-0.18	198.63146047569023
10.34	-0.18	146.52584488453695
10.35	-0.18	111.36297039774033
10.36	-0.18	87.93876416892493
10.37	-0.18	73.02463297186294
10.38	-0.18	64.56191954533884
10.39	-0.18	61.08545975974751
10.4	-0.18	61.53268088387919
10.41	-0.18	65.08212141930274
10.42	-0.18	71.03769210748871
10.43	-0.18	78.73189872454161
10.44	-0.18	87.73537057605796
10.45	-0.18	97.42096561185379
10.46	-0.18	107.31211664426634
10.47	-0.18	117.09950618538929
10.48	-0.18	126.45265775801472
10.49	-0.18	135.13322770324885
10.5	-0.18	142.9667166481906
10.51	-0.18	149.9078670125845
10.52	-0.18	155.93897349644678
10.53	-0.18	161.09530140888128
10.54	-0.18	165.45908244721
10.55	-0.18	169.07893955542585
10.56	-0.18	172.12418353211
10.57	-0.18	174.64944164164478
10.58	-0.18	176.77147063760603
10.59	-0.18	178.58724467238747
10.6	-0.18	180.18431778830066
10.61	-0.18	181.6228191781633
10.62	-0.18	182.9717619736141
10.63	-0.18	184.2672156579667
10.64	-0.18	185.56590913673648
10.65	-0.18	186.87637585778296
10.66	-0.18	188.23949491179945
10.67	-0.18	189.66125545498457
10.68	-0.18	191.16047202146947
10.69	-0.18	192.73609738372673
10.7	-0.18	194.39158472901119
10.71	-0.18	196.1270993441037
10.72	-0.18	197.9398311574304
10.73	-0.18	199.83146090575914
10.74	-0.18	201.7880402958154
10.75	-0.18	203.81326060429654
10.76	-0.18	205.90207310007455
10.77	-0.18	208.03403792325287
10.78	-0.18	210.2354853873023
10.79	-0.18	212.48754266422944
10.8	-0.18	214.752371698816
10.81	-0.18	217.07285512511325
10.82	-0.18	219.40132476384548
10.83	-0.18	221.76376125795238
10.84	-0.18	224.14255647651567
10.85	-0.18	226.53030603859435
10.86	-0.18	228.93399277882
10.87	-0.18	231.32765203571356
10.88	-0.18	233.7740808330798
10.89	-0.18	236.20416694743636
10.9	-0.18	238.62196015652583
10.91	-0.18	241.07547326626394
10.92	-0.18	243.4986674357761
10.93	-0.18	245.91840179629725
10.94	-0.18	248.33399572031732
10.95	-0.18	250.75438711883947
10.96	-0.18	253.1298230835939
10.97	-0.18	255.52687144047692
10.98	-0.18	257.9160831226066
10.99	-0.18	260.3119157360021
11.	-0.18	262.641428295181
9.	-0.16	234.8781769149078
9.01	-0.16	234.864581632136
9.02	-0.16	234.91625495662362
9.03	-0.16	235.0332620491389
9.04	-0.16	235.2884998324983
9.05	-0.16	235.6894922917157
9.06	-0.16	236.1756767510931
9.07	-0.16	236.8321770264162
9.08	-0.16	237.694869166813
9.09	-0.16	238.70402232110595
9.1	-0.16	239.88718761820687
9.11	-0.16	241.28280964480246
9.12	-0.16	242.88623994663226
9.13	-0.16	244.6963480622287
9.14	-0.16	246.74242464407894
9.15	-0.16	249.03516900276185
9.16	-0.16	251.5840389166064
9.17	-0.16	254.4083902538606
9.18	-0.16	257.5174286266039
9.19	-0.16	260.91308934278146
9.2	-0.16	264.64252700680765
9.21	-0.16	268.7088333574119
9.22	-0.16	273.10740388014943
9.23	-0.16	277.86715574418275
9.24	-0.16	282.9823862011474
9.25	-0.16	288.4450238139144
9.26	-0.16	294.25850475759694
9.27	-0.16	300.42134900910685
9.28	-0.16	306.9098441997753
9.29	-0.16	313.70510403241974
9.3	-0.16	320.7461918603393
9.31	-0.16	328.0210486450559
9.32	-0.16	335.3706668012742
9.33	-0.16	342.7432134651689
9.34	-0.16	349.9857847340851
9.35	-0.16	356.9433420522657
9.36	-0.16	363.43031239790076
9.37	-0.16	369.1983323097645
9.38	-0.16	373.98471131240296
9.39	-0.16	377.5503440555775
9.4	-0.16	379.62063472867845
9.41	-0.16	379.9517084129918
9.42	-0.16	378.29327303572904
9.43	-0.16	374.5139728979736
9.44	-0.16	368.69366857650914
9.45	-0.16	360.7929359578179
9.46	-0.16	350.9540482453757
9.47	-0.16	339.5749929323532
9.48	-0.16	326.9665355197571
9.49	-0.16	313.63962287740964
9.5	-0.16	299.977981996765
9.51	-0.16	286.46671322474873
9.52	-0.16	273.4874465873157
9.53	-0.16	261.3738033169356
9.54	-0.16	250.39478919167144
9.55	-0.16	240.73612006177504
9.56	-0.16	232.49766611034184
9.57	-0.16	225.7373348488962
9.58	-0.16	220.49374041067523
9.59	-0.16	216.75740280458217
9.6	-0.16	214.4965196898715
9.61	-0.16	213.6506125313726
9.62	-0.16	214.17876713449562
9.63	-0.16	216.0480065579096
9.64	-0.16	219.2204946841339
9.65	-0.16	223.6382339155806
9.66	-0.16	229.29253071255124
9.67	-0.16	236.1822029302683
9.68	-0.16	244.30257954822338
9.69	-0.16	253.63216086535476
9.7	-0.16	264.23520967528
9.71	-0.16	276.167353903142
9.72	-0.16	289.4519819824615
9.73	-0.16	304.1444003861222
9.74	-0.16	320.3938169499757
9.75	-0.16	338.2557958591912
9.76	-0.16	357.821203264601
9.77	-0.16	379.1878907264241
9.78	-0.16	402.5309115490748
9.79	-0.16	427.8957501958193
9.8	-0.16	455.3930641400736
9.81	-0.16	485.07804905709014
9.82	-0.16	516.8805061361717
9.83	-0.16	550.6770267099155
9.84	-0.16	586.1224791644327
9.85	-0.16	622.6964464914965
9.86	-0.16	659.4623682140619
9.87	-0.16	694.9973542417861
9.88	-0.16	727.5528564576863
9.89	-0.16	754.6957082266264
9.9	-0.16	773.5889850980307
9.91	-0.16	781.3853659452434
9.92	-0.16	775.5779402803142
9.93	-0.16	754.7081959541283
9.94	-0.16	718.7996842183675
9.95	-0.16	669.6099868136869
9.96	-0.16	610.6415913179928
9.97	-0.16	545.9611245489368
9.98	-0.16	479.9434932364692
9.99	-0.16	416.23277037549997
10.	-0.16	357.5090176176378
10.01	-0.16	305.41622115485114
10.02	-0.16	260.72705665059476
10.03	-0.16	223.6260416952365
10.04	-0.16	193.89457240605515
10.05	-0.16	171.10906597828114
10.06	-0.16	154.87548412635056
10.07	-0.16	144.81456558485644
10.08	-0.16	140.7143016739301
10.09	-0.16	142.59265601318754
10.1	-0.16	150.71291008264888
10.11	-0.16	165.71601383456147
10.12	-0.16	188.7366225634898
10.13	-0.16	221.61545322647638
10.14	-0.16	267.28245768732063
10.15	-0.16	330.3861193133839
10.16	-0.16	418.3489413023478
10.17	-0.16	543.6318862762214
10.18	-0.16	728.0940301425873
10.19	-0.16	1011.5670252728553
10.2	-0.16	1471.819814654636
10.21	-0.16	2268.482714999809
10.22	-0.16	3720.2044184894776
10.23	-0.16	6211.50673648367
10.24	-0.16	8580.955210224907
10.25	-0.16	7313.687460082047
10.26	-0.16	4440.9992739440995
10.27	-0.16	2580.6824273298453
10.28	-0.16	1583.4405207270925
10.29	-0.16	1032.438799307462
10.3	-0.16	708.8047335387159
10.31	-0.16	507.17843029068746
10.32	-0.16	375.3315775892406
10.33	-0.16	286.1703176030879
10.34	-0.16	224.40014281125852
10.35	-0.16	181.10548496283684
10.36	-0.16	150.73522626873037
10.37	-0.16	129.73270348906283
10.38	-0.16	115.77587422867394
10.39	-0.16	107.19852054264095
10.4	-0.16	102.80418052395709
10.41	-0.16	101.68431025161124
10.42	-0.16	103.12191127995243
10.43	-0.16	106.48654185883032
10.44	-0.16	111.35132039022541
10.45	-0.16	117.22961339577706
10.46	-0.16	123.68387730102309
10.47	-0.16	130.4645369499484
10.48	-0.16	137.29208271187568
10.49	-0.16	143.94273435356206
10.5	-0.16	150.23373915182407
10.51	-0.16	156.0748003552889
10.52	-0.16	161.39396228149252
10.53	-0.16	166.16378992584455
10.54	-0.16	170.40115115488376
10.55	-0.16	174.08355530696062
10.56	-0.16	177.32374344855933
10.57	-0.16	180.12602854845963
10.58	-0.16	182.5624853925449
10.59	-0.16	184.70053654850406
10.6	-0.16	186.60233888596832
10.61	-0.16	188.31235662530648
10.62	-0.16	189.8897037343606
10.63	-0.16	191.36349591043304
10.64	-0.16	192.79040128402815
10.65	-0.16	194.17925111051667
10.66	-0.16	195.57322380503027
10.67	-0.16	196.98211402609647
10.68	-0.16	198.43046155473402
10.69	-0.16	199.92157447421204
10.7	-0.16	201.46313870135344
10.71	-0.16	203.06126165606142
10.72	-0.16	204.71695202304687
10.73	-0.16	206.43663898518236
10.74	-0.16	208.20927343254644
10.75	-0.16	210.04214743228064
10.76	-0.16	211.93348490824266
10.77	-0.16	213.86461700724755
10.78	-0.16	215.86485418558416
10.79	-0.16	217.91614631522586
10.8	-0.16	219.98173415420658
10.81	-0.16	222.10691932362602
10.82	-0.16	224.2437892565158
10.83	-0.16	226.41910361531617
10.84	-0.16	228.61629383397332
10.85	-0.16	230.82758459392417
10.86	-0.16	233.06072104953145
10.87	-0.16	235.29008533026317
10.88	-0.16	237.57694270164546
10.89	-0.16	239.8537328122911
10.9	-0.16	242.1239077123641
10.91	-0.16	244.43527276108946
10.92	-0.16	246.72163429980088
10.93	-0.16	249.00986036187447
10.94	-0.16	251.29869917683246
10.95	-0.16	253.59750794544613
10.96	-0.16	255.85542212169292
10.97	-0.16	258.1396618440149
10.98	-0.16	260.42028253766756
10.99	-0.16	262.71168078021185
11.	-0.16	264.9403498994346
9.	-0.14	237.31458613454726
9.01	-0.14	237.42239121797218
9.02	-0.14	237.60469752628268
9.03	-0.14	237.86208953665965
9.04	-0.14	238.26936158678487
9.05	-0.14	238.83532146039073
9.06	-0.14	239.500146608226
9.07	-0.14	240.3511853447901
9.08	-0.14	241.42659146600383
9.09	-0.14	242.6678504315222
9.1	-0.14	244.10495836666763
9.11	-0.14	245.7795881200125
9.12	-0.14	247.6900621397566
9.13	-0.14	249.83836820263247
9.14	-0.14	252.2580389208404
9.15	-0.14	254.9642820493489
9.16	-0.14	257.97172194554054
9.17	-0.14	261.3057438269427
9.18	-0.14	264.9822402511318
9.19	-0.14	269.0106081666151
9.2	-0.14	273.44770531554366
9.21	-0.14	278.30647472549765
9.22	-0.14	283.5931351153476
9.23	-0.14	289.35002947733017
9.24	-0.14	295.5852791418188
9.25	-0.14	302.30590020295597
9.26	-0.14	309.5324130246071
9.27	-0.14	317.2817458844055
9.28	-0.14	325.54846921954055
9.29	-0.14	334.3323913333046
9.3	-0.14	343.58799144840066
9.31	-0.14	353.3193206444224
9.32	-0.14	363.3682119533779
9.33	-0.14	373.6824064366906
9.34	-0.14	384.087703715789
9.35	-0.14	394.38876011375214
9.36	-0.14	404.331393628407
9.37	-0.14	413.56067793163936
9.38	-0.14	421.6675144482615
9.39	-0.14	428.22950420560187
9.4	-0.14	432.7485647074028
9.41	-0.14	434.736675852438
9.42	-0.14	433.6963800280447
9.43	-0.14	429.29388376634563
9.44	-0.14	421.4935618371436
9.45	-0.14	410.2244385484403
9.46	-0.14	395.7362081986143
9.47	-0.14	378.66908252082504
9.48	-0.14	359.6553233404954
9.49	-0.14	339.5807255919524
9.5	-0.14	319.193885681865
9.51	-0.14	299.2983082483979
9.52	-0.14	280.5148761496376
9.53	-0.14	263.33004395621373
9.54	-0.14	248.08203657388202
9.55	-0.14	234.9599324421094
9.56	-0.14	224.021773022334
9.57	-0.14	215.25627557734688
9.58	-0.14	208.61747896475774
9.59	-0.14	204.00930492911993
9.6	-0.14	201.31931393287257
9.61	-0.14	200.4177911629915
9.62	-0.14	201.20402482827376
9.63	-0.14	203.5970410361417
9.64	-0.14	207.52398386254012
9.65	-0.14	212.90386185618453
9.66	-0.14	219.71391363415933
9.67	-0.14	227.94909801065555
9.68	-0.14	237.61225721457834
9.69	-0.14	248.69676165291733
9.7	-0.14	261.29245965579605
9.71	-0.14	275.4908394688787
9.72	-0.14	291.36551530119164
9.73	-0.14	309.0364171678645
9.74	-0.14	328.73211432471277
9.75	-0.14	350.61196891745067
9.76	-0.14	374.89462536659255
9.77	-0.14	401.8396558355365
9.78	-0.14	431.8238293808438
9.79	-0.14	465.14277595999687
9.8	-0.14	502.213403574288
9.81	-0.14	543.4652001963731
9.82	-0.14	589.2710478977449
9.83	-0.14	640.0173600113746
9.84	-0.14	695.9025993502352
9.85	-0.14	756.9311359462373
9.86	-0.14	822.5292930686954
9.87	-0.14	891.2252152332597
9.88	-0.14	960.52048241191
9.89	-0.14	1026.0385085340058
9.9	-0.14	1081.382185068468
9.91	-0.14	1118.5255863096545
9.92	-0.14	1128.7912091741741
9.93	-0.14	1105.4577085517108
9.94	-0.14	1046.2652621101565
9.95	-0.14	955.3084602725218
9.96	-0.14	842.5742833889701
9.97	-0.14	720.1746137785101
9.98	-0.14	599.5525748587561
9.99	-0.14	488.78316441390456
10.	-0.14	392.26560141499095
10.01	-0.14	311.42935960083275
10.02	-0.14	245.78674632677775
10.03	-0.14	193.93016338313396
10.04	-0.14	154.12773837664963
10.05	-0.14	124.66763122104368
10.06	-0.14	104.11937242428138
10.07	-0.14	91.33214434801867
10.08	-0.14	85.4913819734718
10.09	-0.14	86.13433685951809
10.1	-0.14	93.11596929341286
10.11	-0.14	106.66532905510357
10.12	-0.14	127.41903750735399
10.13	-0.14	156.51455616896044
10.14	-0.14	195.74891785268707
10.15	-0.14	247.80671022898807
10.16	-0.14	316.5230851208652
10.17	-0.14	407.4173604835408
10.18	-0.14	528.1749234926353
10.19	-0.14	688.5947649089333
10.2	-0.14	899.4449650741275
10.21	-0.14	1166.9024955247164
10.22	-0.14	1477.014754082644
10.23	-0.14	1772.1765454834954
10.24	-0.14	1946.5584561869086
10.25	-0.14	1912.6773034262017
10.26	-0.14	1691.0862141906005
10.27	-0.14	1388.8432376475157
10.28	-0.14	1098.1330632497366
10.29	-0.14	856.8668865015427
10.3	-0.14	670.3255255015624
10.31	-0.14	529.9069506511696
10.32	-0.14	424.8812972951914
10.33	-0.14	346.35472915770663
10.34	-0.14	287.4839463791683
10.35	-0.14	243.32853406984376
10.36	-0.14	210.27386303001592
10.37	-0.14	185.7181753283311
10.38	-0.14	167.81463321891047
10.39	-0.14	155.13927311394391
10.4	-0.14	146.62330362006173
10.41	-0.14	141.41993318034906
10.42	-0.14	138.86572446954062
10.43	-0.14	138.38582209517992
10.44	-0.14	139.5716150333363
10.45	-0.14	142.0093487857444
10.46	-0.14	145.3024234630526
10.47	-0.14	149.22712302350277
10.48	-0.14	153.5382845513691
10.49	-0.14	158.02642808432321
10.5	-0.14	162.51206163694636
10.51	-0.14	166.8884547716063
10.52	-0.14	171.0579011480341
10.53	-0.14	174.96127264495502
10.54	-0.14	178.5786183753987
10.55	-0.14	181.84177303077033
10.56	-0.14	184.82568030482824
10.57	-0.14	187.49594778394138
10.58	-0.14	189.88850207682074
10.59	-0.14	192.0425762474237
10.6	-0.14	193.99540447720383
10.61	-0.14	195.77162789396323
10.62	-0.14	197.41587191587666
10.63	-0.14	198.94491207749036
10.64	-0.14	200.40983038455968
10.65	-0.14	201.81404931617806
10.66	-0.14	203.19816442823745
10.67	-0.14	204.57081974423218
10.68	-0.14	205.95851440144753
10.69	-0.14	207.36546473695842
10.7	-0.14	208.8007338515735
10.71	-0.14	210.27376729949503
10.72	-0.14	211.78779409112943
10.73	-0.14	213.3522064395858
10.74	-0.14	214.95811142068342
10.75	-0.14	216.61525348289283
10.76	-0.14	218.32466754610152
10.77	-0.14	220.06897105683646
10.78	-0.14	221.88022234505416
10.79	-0.14	223.7410153674606
10.8	-0.14	225.61561488864908
10.81	-0.14	227.55188577400986
10.82	-0.14	229.5016790438678
10.83	-0.14	231.49264932050602
10.84	-0.14	233.50939813329384
10.85	-0.14	235.54397351567545
10.86	-0.14	237.60501644592003
10.87	-0.14	239.66750695593566
10.88	-0.14	241.79106856187624
10.89	-0.14	243.91008824739623
10.9	-0.14	246.02750162296212
10.91	-0.14	248.19091295456366
10.92	-0.14	250.33420692664595
10.93	-0.14	252.4843481068745
10.94	-0.14	254.6395209170206
10.95	-0.14	256.8096666293284
10.96	-0.14	258.94277118214666
10.97	-0.14	261.1068107485306
10.98	-0.14	263.2714074178729
10.99	-0.14	265.4509222326477
11.	-0.14	267.57130307840134
9.	-0.12	239.50769285020442
9.01	-0.12	239.72828409591295
9.02	-0.12	240.0323380259525
9.03	-0.12	240.420961730949
9.04	-0.12	240.97082525212406
9.05	-0.12	241.6920560985672
9.06	-0.12	242.52569965276172
9.07	-0.12	243.56131377564762
9.08	-0.12	244.83940584343122
9.09	-0.12	246.30288993506858
9.1	-0.12	247.9843568085903
9.11	-0.12	249.9289333160658
9.12	-0.12	252.13825860884612
9.13	-0.12	254.6178473906396
9.14	-0.12	257.405994083361
9.15	-0.12	260.52311198354846
9.16	-0.12	263.98989360909826
9.17	-0.12	267.83890538569597
9.18	-0.12	272.0942405141447
9.19	-0.12	276.77468744060656
9.2	-0.12	281.9492645807845
9.21	-0.12	287.64398673901576
9.22	-0.12	293.8799941411247
9.23	-0.12	300.71832841219026
9.24	-0.12	308.1876649070851
9.25	-0.12	316.3186615474516
9.26	-0.12	325.15978613087486
9.27	-0.12	334.76007810671706
9.28	-0.12	345.14948980932013
9.29	-0.12	356.3676534157413
9.3	-0.12	368.4100791777886
9.31	-0.12	381.32771175485664
9.32	-0.12	394.9975883038431
9.33	-0.12	409.4057589224727
9.34	-0.12	424.3953669249979
9.35	-0.12	439.765035859387
9.36	-0.12	455.2132947497167
9.37	-0.12	470.27378502663237
9.38	-0.12	484.34446198863986
9.39	-0.12	496.71556186226155
9.4	-0.12	506.48672438591836
9.41	-0.12	512.6701853484873
9.42	-0.12	514.2033767231088
9.43	-0.12	510.22018812309466
9.44	-0.12	500.30322955540214
9.45	-0.12	484.2075155258688
9.46	-0.12	462.3483492824586
9.47	-0.12	435.8744156477253
9.48	-0.12	406.1467556621438
9.49	-0.12	374.8883732313864
9.5	-0.12	343.6245590120165
9.51	-0.12	313.77105674778323
9.52	-0.12	286.338743829524
9.53	-0.12	261.9902909889659
9.54	-0.12	241.0660118728571
9.55	-0.12	223.64293580052956
9.56	-0.12	209.60758664761215
9.57	-0.12	198.7566793111814
9.58	-0.12	190.85449748742792
9.59	-0.12	185.6356425967069
9.6	-0.12	182.8457433854001
9.61	-0.12	182.24289175538576
9.62	-0.12	183.63734153783412
9.63	-0.12	186.88147563163372
9.64	-0.12	191.85671997946022
9.65	-0.12	198.4540857531801
9.66	-0.12	206.63471787739152
9.67	-0.12	216.39023407539162
9.68	-0.12	227.73359896872012
9.69	-0.12	240.67697740247903
9.7	-0.12	255.34069157029742
9.71	-0.12	271.8586982602825
9.72	-0.12	290.36488545425885
9.73	-0.12	311.05634819963177
9.74	-0.12	334.25911043128554
9.75	-0.12	360.2639060359138
9.76	-0.12	389.45727652712503
9.77	-0.12	422.32102614838186
9.78	-0.12	459.52315103183446
9.79	-0.12	501.7484715108505
9.8	-0.12	549.9275373687068
9.81	-0.12	605.1824157444066
9.82	-0.12	668.8116985459991
9.83	-0.12	742.4370266306368
9.84	-0.12	827.8856767116029
9.85	-0.12	927.2587506321499
9.86	-0.12	1042.545634891912
9.87	-0.12	1175.065900312321
9.88	-0.12	1324.7229223795214
9.89	-0.12	1487.5784580825657
9.9	-0.12	1652.8155773631893
9.91	-0.12	1799.4089402157292
9.92	-0.12	1894.7195686644793
9.93	-0.12	1902.5139656923657
9.94	-0.12	1800.3012619505325
9.95	-0.12	1597.9229066342834
9.96	-0.12	1336.297088488201
9.97	-0.12	1063.948594496884
9.98	-0.12	816.6155157026265
9.99	-0.12	610.5143370290847
10.	-0.12	447.69339821932846
10.01	-0.12	323.2346561862275
10.02	-0.12	230.09354603136606
10.03	-0.12	161.58478865172648
10.04	-0.12	112.18366896704627
10.05	-0.12	77.58470983165243
10.06	-0.12	54.62729336273173
10.07	-0.12	41.03822736204573
10.08	-0.12	35.24194249695795
10.09	-0.12	36.229273087941664
10.1	-0.12	43.42540500430273
10.11	-0.12	56.64328719205447
10.12	-0.12	76.03219322679212
10.13	-0.12	102.06248462138944
10.14	-0.12	135.5323025372189
10.15	-0.12	177.5634786277392
10.16	-0.12	229.5128006212178
10.17	-0.12	292.93591678306063
10.18	-0.12	369.272251887717
10.19	-0.12	459.1428237420589
10.2	-0.12	561.3350698750421
10.21	-0.12	671.2825503897138
10.22	-0.12	779.2050143580868
10.23	-0.12	870.5154149464153
10.24	-0.12	928.724204914576
10.25	-0.12	942.3433417548363
10.26	-0.12	910.1459136417955
10.27	-0.12	842.6056316463656
10.28	-0.12	755.662420045622
10.29	-0.12	662.8928538904411
10.3	-0.12	574.4496426502733
10.31	-0.12	495.47251643792447
10.32	-0.12	427.6485227015787
10.33	-0.12	370.90138481094573
10.34	-0.12	324.2422121610167
10.35	-0.12	286.3788422631223
10.36	-0.12	255.96265607727278
10.37	-0.12	231.78517913733458
10.38	-0.12	212.855594947872
10.39	-0.12	198.28969679264745
10.4	-0.12	187.36332143777017
10.41	-0.12	179.44302704656846
10.42	-0.12	174.01782027411952
10.43	-0.12	170.6260327213034
10.44	-0.12	168.92534321957268
10.45	-0.12	168.5729872798868
10.46	-0.12	169.2288865709837
10.47	-0.12	170.69753194532913
10.48	-0.12	172.76707235133443
10.49	-0.12	175.2476378495124
10.5	-0.12	177.97065739037495
10.51	-0.12	180.82883552294925
10.52	-0.12	183.7152140090372
10.53	-0.12	186.5576111509437
10.54	-0.12	189.31796564240582
10.55	-0.12	191.90082927702488
10.56	-0.12	194.35952665734484
10.57	-0.12	196.6327283998301
10.58	-0.12	198.7312544687508
10.59	-0.12	200.67202751210414
10.6	-0.12	202.47219875484555
10.61	-0.12	204.13800172656985
10.62	-0.12	205.6997955679767
10.63	-0.12	207.1609476502648
10.64	-0.12	208.5648821499144
10.65	-0.12	209.9070116883872
10.66	-0.12	211.22276236233134
10.67	-0.12	212.51672500995593
10.68	-0.12	213.81466188488227
10.69	-0.12	215.11920943336773
10.7	-0.12	216.4385731900051
10.71	-0.12	217.78343076892924
10.72	-0.12	219.15766566041842
10.73	-0.12	220.57199295080503
10.74	-0.12	222.01875192773176
10.75	-0.12	223.50902742890122
10.76	-0.12	225.04595245346923
10.77	-0.12	226.61280978765072
10.78	-0.12	228.24399779252
10.79	-0.12	229.92239134012038
10.8	-0.12	231.6130471327751
10.81	-0.12	233.3663627773689
10.82	-0.12	235.1338229704094
10.83	-0.12	236.94396749408187
10.84	-0.12	238.7825758178609
10.85	-0.12	240.64160969155571
10.86	-0.12	242.5306650419664
10.87	-0.12	244.42548582947336
10.88	-0.12	246.38391653611953
10.89	-0.12	248.34260531536586
10.9	-0.12	250.3040227197251
10.91	-0.12	252.31556188294635
10.92	-0.12	254.3113812670295
10.93	-0.12	256.3186167544538
10.94	-0.12	258.33489010925234
10.95	-0.12	260.3708813045578
10.96	-0.12	262.37338785610564
10.97	-0.12	264.41124696951454
10.98	-0.12	266.4537023429314
10.99	-0.12	268.5151102921416
11.	-0.12	270.52089768092964
9.	-0.1	241.41964316600078
9.01	-0.1	241.74096461555834
9.02	-0.1	242.15405142121227
9.03	-0.1	242.66048900248572
9.04	-0.1	243.33872927634667
9.05	-0.1	244.20018421784457
9.06	-0.1	245.18682694747514
9.07	-0.1	246.3903024859608
9.08	-0.1	247.85342960932044
9.09	-0.1	249.5206540385074
9.1	-0.1	251.42716200591138
9.11	-0.1	253.62158054726677
9.12	-0.1	256.10901991721124
9.13	-0.1	258.8987124085158
9.14	-0.1	262.0339709309008
9.15	-0.1	265.54081984747006
9.16	-0.1	269.4465928928371
9.17	-0.1	273.79181965246005
9.18	-0.1	278.6099110764855
9.19	-0.1	283.93056134079205
9.2	-0.1	289.8369500153736
9.21	-0.1	296.37098877339133
9.22	-0.1	303.57253755160104
9.23	-0.1	311.52645404069534
9.24	-0.1	320.28890546721647
9.25	-0.1	329.9235214895387
9.26	-0.1	340.5192466035347
9.27	-0.1	352.1740307922378
9.28	-0.1	364.97564684932547
9.29	-0.1	379.03332651342237
9.3	-0.1	394.4228553491275
9.31	-0.1	411.2933903707588
9.32	-0.1	429.62207156598043
9.33	-0.1	449.5153501158922
9.34	-0.1	470.93221515083957
9.35	-0.1	493.77794362057966
9.36	-0.1	517.8212939131023
9.37	-0.1	542.5854774861157
9.38	-0.1	567.3245239104939
9.39	-0.1	590.9863479937815
9.4	-0.1	612.0362093438664
9.41	-0.1	628.5121483614316
9.42	-0.1	638.0396124661584
9.43	-0.1	638.2782656615778
9.44	-0.1	627.5064236200476
9.45	-0.1	604.6744619876048
9.46	-0.1	570.3467538797715
9.47	-0.1	526.872298949679
9.48	-0.1	477.52364415646355
9.49	-0.1	426.16753871157806
9.5	-0.1	376.1513930600734
9.51	-0.1	330.0958993197372
9.52	-0.1	289.54789287242943
9.53	-0.1	255.17855256397408
9.54	-0.1	227.00734668908618
9.55	-0.1	204.6456651799102
9.56	-0.1	187.49534760204267
9.57	-0.1	174.91486476738328
9.58	-0.1	166.30053530327655
9.59	-0.1	161.098336562098
9.6	-0.1	158.83710026950388
9.61	-0.1	159.11922474980207
9.62	-0.1	161.64262980602496
9.63	-0.1	166.1827048975043
9.64	-0.1	172.5727932664696
9.65	-0.1	180.67800515035614
9.66	-0.1	190.44681665256428
9.67	-0.1	201.8716496214636
9.68	-0.1	214.97976498455787
9.69	-0.1	229.80568979849312
9.7	-0.1	246.50271175952307
9.71	-0.1	265.2491990691495
9.72	-0.1	286.2417785721934
9.73	-0.1	309.75663201037713
9.74	-0.1	336.22084307386484
9.75	-0.1	366.0643972866547
9.76	-0.1	399.85624853902925
9.77	-0.1	438.3278775173626
9.78	-0.1	482.4871932011
9.79	-0.1	533.4995163606164
9.8	-0.1	592.9676749724189
9.81	-0.1	662.991290884961
9.82	-0.1	746.2990785478913
9.83	-0.1	846.6415457856613
9.84	-0.1	969.0774310997992
9.85	-0.1	1120.658314739812
9.86	-0.1	1311.0456978269638
9.87	-0.1	1553.372144762551
9.88	-0.1	1865.3369286224513
9.89	-0.1	2267.9686048640992
9.9	-0.1	2778.769655563976
9.91	-0.1	3388.1456858120273
9.92	-0.1	4001.8099576457835
9.93	-0.1	4379.617351921808
9.94	-0.1	4227.376529738585
9.95	-0.1	3531.4116914935767
9.96	-0.1	2627.1103919627394
9.97	-0.1	1825.9162845125854
9.98	-0.1	1230.3261761154224
9.99	-0.1	818.7192823437839
10.	-0.1	540.8872378391299
10.01	-0.1	353.8416732741361
10.02	-0.1	227.38500607465548
10.03	-0.1	141.71259134199107
10.04	-0.1	84.04104076479126
10.05	-0.1	46.03808753786738
10.06	-0.1	22.294620465090958
10.07	-0.1	9.260101957777145
10.08	-0.1	4.600888013338352
10.09	-0.1	6.81438097776963
10.1	-0.1	14.965800411581066
10.11	-0.1	28.53621143500777
10.12	-0.1	47.30866241524903
10.13	-0.1	71.2842853917432
10.14	-0.1	100.6292821708582
10.15	-0.1	135.60339145898405
10.16	-0.1	176.41724843371517
10.17	-0.1	223.1655913679466
10.18	-0.1	275.5979293174803
10.19	-0.1	332.82504982582213
10.2	-0.1	393.0537137093725
10.21	-0.1	453.4275437994984
10.22	-0.1	509.8337061577996
10.23	-0.1	557.6172754886213
10.24	-0.1	592.1567899041344
10.25	-0.1	610.2812537975987
10.26	-0.1	610.7435279264881
10.27	-0.1	595.11812511678
10.28	-0.1	567.1402696248529
10.29	-0.1	530.643988212307
10.3	-0.1	489.9947781073905
10.31	-0.1	448.6234827552233
10.32	-0.1	408.8385723335377
10.33	-0.1	372.11594264303733
10.34	-0.1	339.2474373026417
10.35	-0.1	310.50368164240416
10.36	-0.1	285.80149285861296
10.37	-0.1	264.8933042957809
10.38	-0.1	247.4908339297693
10.39	-0.1	233.2250382057204
10.4	-0.1	221.74657541569923
10.41	-0.1	212.68361169235436
10.42	-0.1	205.72235808040406
10.43	-0.1	200.55010409449153
10.44	-0.1	196.92736599188447
10.45	-0.1	194.59605952441086
10.46	-0.1	193.2884671358399
10.47	-0.1	192.85103451507158
10.48	-0.1	193.11179967705473
10.49	-0.1	193.909422526544
10.5	-0.1	195.09430722538636
10.51	-0.1	196.57023826908048
10.52	-0.1	198.23251574789833
10.53	-0.1	200.008444705552
10.54	-0.1	201.85466082520645
10.55	-0.1	203.66134599154412
10.56	-0.1	205.47271268798775
10.57	-0.1	207.21024149704343
10.58	-0.1	208.86966817961846
10.59	-0.1	210.45244909387142
10.6	-0.1	211.96158601726032
10.61	-0.1	213.38871850778105
10.62	-0.1	214.75259037059547
10.63	-0.1	216.04459831368447
10.64	-0.1	217.30078907661513
10.65	-0.1	218.5081904431023
10.66	-0.1	219.69637963604342
10.67	-0.1	220.8647185491876
10.68	-0.1	222.0367744187784
10.69	-0.1	223.2122053787059
10.7	-0.1	224.39691981238386
10.71	-0.1	225.60141032175255
10.72	-0.1	226.82899768619217
10.73	-0.1	228.09044717782746
10.74	-0.1	229.37848031171623
10.75	-0.1	230.70459328157997
10.76	-0.1	232.073279158315
10.77	-0.1	233.46786430063335
10.78	-0.1	234.92462810655493
10.79	-0.1	236.42629399617246
10.8	-0.1	237.9383867560582
10.81	-0.1	239.51370281963162
10.82	-0.1	241.10314442188292
10.83	-0.1	242.73604315198148
10.84	-0.1	244.39927467364564
10.85	-0.1	246.08472507175523
10.86	-0.1	247.80293935391325
10.87	-0.1	249.53051821490033
10.88	-0.1	251.32337154219297
10.89	-0.1	253.12064063232035
10.9	-0.1	254.92435315991082
10.91	-0.1	256.78166067729506
10.92	-0.1	258.62715330490687
10.93	-0.1	260.4881923035284
10.94	-0.1	262.3618305488169
10.95	-0.1	264.25962333649727
10.96	-0.1	266.1271367842091
10.97	-0.1	268.0341685980669
10.98	-0.1	269.9496310569985
10.99	-0.1	271.8879064175183
11.	-0.1	273.7739250279455
9.	-0.08	243.01515173224007
9.01	-0.08	243.42177724707622
9.02	-0.08	243.92740723781642
9.03	-0.08	244.53400743027814
9.04	-0.08	245.3216370832748
9.05	-0.08	246.3028747441337
9.06	-0.08	247.42059735937423
9.07	-0.08	248.76828929451267
9.08	-0.08	250.39089541571218
9.09	-0.08	252.23435369471474
9.1	-0.08	254.33625628864698
9.11	-0.08	256.7485412059617
9.12	-0.08	259.4796800526011
9.13	-0.08	262.54250194394723
9.14	-0.08	265.98520833148456
9.15	-0.08	269.83938687834353
9.16	-0.08	274.139044920733
9.17	-0.08	278.9328080326675
9.18	-0.08	284.2637578690528
9.19	-0.08	290.17311126529034
9.2	-0.08	296.75911236805536
9.21	-0.08	304.0811616655053
9.22	-0.08	312.20024310448144
9.23	-0.08	321.2285542478444
9.24	-0.08	331.2550465451517
9.25	-0.08	342.38405626503777
9.26	-0.08	354.7562078319079
9.27	-0.08	368.5345870282481
9.28	-0.08	383.8882689774916
9.29	-0.08	401.02982210293635
9.3	-0.08	420.16385475210245
9.31	-0.08	441.60700859310333
9.32	-0.08	465.5344912305451
9.33	-0.08	492.3111531214035
9.34	-0.08	522.2024441406928
9.35	-0.08	555.4775758498832
9.36	-0.08	592.3100650543931
9.37	-0.08	632.6195292058046
9.38	-0.08	675.9582813764705
9.39	-0.08	721.3111636685062
9.4	-0.08	766.6153970239573
9.41	-0.08	808.4396663753782
9.42	-0.08	841.6013247272873
9.43	-0.08	859.5834851231563
9.44	-0.08	855.8520520108431
9.45	-0.08	825.4117548136239
9.46	-0.08	767.9852853100721
9.47	-0.08	689.2267255864493
9.48	-0.08	598.6301567917757
9.49	-0.08	506.6964422724836
9.5	-0.08	421.52080177371687
9.51	-0.08	347.86847895801804
9.52	-0.08	287.3342598047174
9.53	-0.08	239.48788363829067
9.54	-0.08	202.87466221242786
9.55	-0.08	175.71275894443792
9.56	-0.08	156.27332835905227
9.57	-0.08	143.0690011372855
9.58	-0.08	134.8921784992376
9.59	-0.08	130.77745153583453
9.6	-0.08	129.98181075807094
9.61	-0.08	131.93498527051074
9.62	-0.08	136.22488348866295
9.63	-0.08	142.5610190536864
9.64	-0.08	150.74279041687086
9.65	-0.08	160.62320621648337
9.66	-0.08	172.14934369324578
9.67	-0.08	185.3231230146276
9.68	-0.08	200.19171905108198
9.69	-0.08	216.8144045193167
9.7	-0.08	235.37624769834758
9.71	-0.08	256.09528014459636
9.72	-0.08	279.2225522832897
9.73	-0.08	305.0999894902127
9.74	-0.08	334.2373769662904
9.75	-0.08	367.1798945951197
9.76	-0.08	404.6477934116007
9.77	-0.08	447.58308791233014
9.78	-0.08	497.2854076107629
9.79	-0.08	555.3481079323907
9.8	-0.08	623.9929544419446
9.81	-0.08	706.2670669982131
9.82	-0.08	806.3694525088926
9.83	-0.08	930.4078928420722
9.84	-0.08	1087.3810992601718
9.85	-0.08	1291.14498936602
9.86	-0.08	1563.7225118592971
9.87	-0.08	1941.8278436101739
9.88	-0.08	2490.759978906519
9.89	-0.08	3334.0257608709176
9.9	-0.08	4723.618774942291
9.91	-0.08	7209.0532445464805
9.92	-0.08	11936.63868747264
9.93	-0.08	19700.388192925784
9.94	-0.08	22094.35968263023
9.95	-0.08	13277.986390175814
9.96	-0.08	6548.051419428747
9.97	-0.08	3386.6123795528274
9.98	-0.08	1884.929867460714
9.99	-0.08	1107.8338039124455
10.	-0.08	673.0437628323779
10.01	-0.08	414.81980641380665
10.02	-0.08	254.78894367550032
10.03	-0.08	152.98752780913176
10.04	-0.08	87.66012446690326
10.05	-0.08	46.23495845265141
10.06	-0.08	21.21798138381665
10.07	-0.08	7.953642395081335
10.08	-0.08	3.4977966031065084
10.09	-0.08	5.957377152320586
10.1	-0.08	14.11529846400161
10.11	-0.08	27.19593922499178
10.12	-0.08	44.720380519128824
10.13	-0.08	66.38335099017152
10.14	-0.08	91.98975702319852
10.15	-0.08	121.38132563095829
10.16	-0.08	154.3153124521583
10.17	-0.08	190.4473600384496
10.18	-0.08	229.2041152174495
10.19	-0.08	269.69941231061284
10.2	-0.08	310.66664649650113
10.21	-0.08	350.5368242445725
10.22	-0.08	387.3714126612688
10.23	-0.08	419.2646184766876
10.24	-0.08	444.3777573574431
10.25	-0.08	461.4630401981881
10.26	-0.08	469.753977888875
10.27	-0.08	469.4735547689258
10.28	-0.08	461.80501418106724
10.29	-0.08	447.8656723158649
10.3	-0.08	429.48776054045027
10.31	-0.08	408.41270445825137
10.32	-0.08	386.05504184265016
10.33	-0.08	363.5932255821468
10.34	-0.08	341.9474669799693
10.35	-0.08	321.7205482904982
10.36	-0.08	303.24916423464833
10.37	-0.08	286.70576327974936
10.38	-0.08	272.17723135801333
10.39	-0.08	259.6191545346733
10.4	-0.08	248.95372746670083
10.41	-0.08	240.02139559007344
10.42	-0.08	232.68266617771786
10.43	-0.08	226.76582913017876
10.44	-0.08	222.1392544069243
10.45	-0.08	218.63168535124169
10.46	-0.08	216.05185346579438
10.47	-0.08	214.29717651702285
10.48	-0.08	213.2403294969419
10.49	-0.08	212.75522579729864
10.5	-0.08	212.71740093412126
10.51	-0.08	213.04989865492647
10.52	-0.08	213.6583407950165
10.53	-0.08	214.47810197881103
10.54	-0.08	215.46938651307522
10.55	-0.08	216.5169775418348
10.56	-0.08	217.6651664787613
10.57	-0.08	218.82573902927194
10.58	-0.08	219.98734808468348
10.59	-0.08	221.14223161032893
10.6	-0.08	222.28475648702207
10.61	-0.08	223.39631871731538
10.62	-0.08	224.48751860902635
10.63	-0.08	225.54031894619067
10.64	-0.08	226.5849339967086
10.65	-0.08	227.6009327454467
10.66	-0.08	228.61261721813932
10.67	-0.08	229.61415179158487
10.68	-0.08	230.62648026284347
10.69	-0.08	231.64580660726713
10.7	-0.08	232.67505601769665
10.71	-0.08	233.72378526795984
10.72	-0.08	234.79399671541432
10.73	-0.08	235.89567201236514
10.74	-0.08	237.02128340630878
10.75	-0.08	238.1820691743444
10.76	-0.08	239.38325868366988
10.77	-0.08	240.60769808137738
10.78	-0.08	241.89313047402675
10.79	-0.08	243.2217166022453
10.8	-0.08	244.5591089257608
10.81	-0.08	245.96033006568132
10.82	-0.08	247.3754501078307
10.83	-0.08	248.83445846968152
10.84	-0.08	250.32519240694418
10.85	-0.08	251.8394225186372
10.86	-0.08	253.38859029735426
10.87	-0.08	254.95018974316204
10.88	-0.08	256.57803545177023
10.89	-0.08	258.2139200897863
10.9	-0.08	259.85942689591326
10.91	-0.08	261.56141649872774
10.92	-0.08	263.2550341724785
10.93	-0.08	264.96789817935587
10.94	-0.08	266.69647884786843
10.95	-0.08	268.4533220344717
10.96	-0.08	270.1827145113185
10.97	-0.08	271.95550402786466
10.98	-0.08	273.7403100071136
10.99	-0.08	275.5515677757528
11.	-0.08	277.3137327458898
9.	-0.06	244.26304760434525
9.01	-0.06	244.7364585765256
9.02	-0.06	245.3146593779465
9.03	-0.06	245.9998434624684
9.04	-0.06	246.8734206432122
9.05	-0.06	247.94893195135026
9.06	-0.06	249.17004345941086
9.07	-0.06	250.6316994582903
9.08	-0.06	252.38063108055348
9.09	-0.06	254.36406844163915
9.1	-0.06	256.6216069016074
9.11	-0.06	259.208037584467
9.12	-0.06	262.134772312297
9.13	-0.06	265.41774096310206
9.14	-0.06	269.1094280491126
9.15	-0.06	273.24635983440385
9.16	-0.06	277.8685378212753
9.17	-0.06	283.0319299309391
9.18	-0.06	288.7885468866289
9.19	-0.06	295.1903901894459
9.2	-0.06	302.3499340309014
9.21	-0.06	310.3435318468691
9.22	-0.06	319.253054800719
9.23	-0.06	329.21821541735596
9.24	-0.06	340.36194355867246
9.25	-0.06	352.8319887027127
9.26	-0.06	366.8257274313526
9.27	-0.06	382.5803440342876
9.28	-0.06	400.36152504023886
9.29	-0.06	420.510334059298
9.3	-0.06	443.4014523676026
9.31	-0.06	469.58498801966334
9.32	-0.06	499.5405833568283
9.33	-0.06	534.0604401093483
9.34	-0.06	573.985105566527
9.35	-0.06	620.3704995622533
9.36	-0.06	674.4531518855947
9.37	-0.06	737.5499860980038
9.38	-0.06	810.9759048771834
9.39	-0.06	895.7548196271086
9.4	-0.06	991.6751943171723
9.41	-0.06	1095.836424686688
9.42	-0.06	1199.953416245391
9.43	-0.06	1287.5553272454547
9.44	-0.06	1333.4815966672793
9.45	-0.06	1309.8461832336354
9.46	-0.06	1203.8948065208945
9.47	-0.06	1032.3406208465944
9.48	-0.06	833.3987324686884
9.49	-0.06	644.4737945887123
9.5	-0.06	486.3977753906592
9.51	-0.06	364.2803619758453
9.52	-0.06	274.43606369977306
9.53	-0.06	210.39888676861125
9.54	-0.06	165.87710351756883
9.55	-0.06	135.75329089088436
9.56	-0.06	116.17396294128645
9.57	-0.06	104.35597160534023
9.58	-0.06	98.3216141302641
9.59	-0.06	96.66428266767369
9.6	-0.06	98.39594978227036
9.61	-0.06	102.81885762821832
9.62	-0.06	109.45721831416414
9.63	-0.06	117.99517120390294
9.64	-0.06	128.2308741791686
9.65	-0.06	140.02984275931752
9.66	-0.06	153.35490130826048
9.67	-0.06	168.22847226158888
9.68	-0.06	184.72261284095242
9.69	-0.06	202.92084859846835
9.7	-0.06	223.03412696517734
9.71	-0.06	245.30812200046805
9.72	-0.06	270.0290114332012
9.73	-0.06	297.57609455798126
9.74	-0.06	328.50169871920826
9.75	-0.06	363.4096234471301
9.76	-0.06	403.09206433730253
9.77	-0.06	448.5883213530178
9.78	-0.06	501.3266567672414
9.79	-0.06	563.0908224473474
9.8	-0.06	636.3670291657991
9.81	-0.06	724.6115484826793
9.82	-0.06	832.653228044268
9.83	-0.06	967.6133865038928
9.84	-0.06	1140.2220030337332
9.85	-0.06	1367.396099196919
9.86	-0.06	1677.0016381152768
9.87	-0.06	2117.7939226382414
9.88	-0.06	2782.353744825553
9.89	-0.06	3864.6344544033063
9.9	-0.06	5832.299701548192
9.91	-0.06	10069.854687067233
9.92	-0.06	22285.027788965435
9.93	-0.06	85118.66335763298
9.94	-0.06	198879.81931994038
9.95	-0.06	31302.983863127276
9.96	-0.06	9719.189278831027
9.97	-0.06	4290.296530124865
9.98	-0.06	2246.7233486833165
9.99	-0.06	1293.23242172947
10.	-0.06	786.8321366720959
10.01	-0.06	494.3547937094476
10.02	-0.06	315.77865421443784
10.03	-0.06	202.94993763912922
10.04	-0.06	130.56573422830598
10.05	-0.06	84.32105781111736
10.06	-0.06	55.828722508387344
10.07	-0.06	39.87190332128081
10.08	-0.06	33.16173140312398
10.09	-0.06	33.5390871574258
10.1	-0.06	39.57041957887697
10.11	-0.06	50.27372348749425
10.12	-0.06	64.97592749327464
10.13	-0.06	83.16660566398474
10.14	-0.06	104.4431946744467
10.15	-0.06	128.4507802467786
10.16	-0.06	154.78231735048075
10.17	-0.06	182.99589865509307
10.18	-0.06	212.52664426827837
10.19	-0.06	242.68814021041584
10.2	-0.06	272.62774623378147
10.21	-0.06	301.44155914505
10.22	-0.06	328.0880841020252
10.23	-0.06	351.64096603717735
10.24	-0.06	371.1925429559325
10.25	-0.06	386.14876373230476
10.26	-0.06	396.02708072603787
10.27	-0.06	400.7921251964002
10.28	-0.06	400.9394378173899
10.29	-0.06	396.7477824404725
10.3	-0.06	389.05369603864045
10.31	-0.06	378.7466234547271
10.32	-0.06	366.5912188948423
10.33	-0.06	353.3250948491688
10.34	-0.06	339.6377595191272
10.35	-0.06	326.05578157779905
10.36	-0.06	312.95300234440555
10.37	-0.06	300.60554299560863
10.38	-0.06	289.23401968944813
10.39	-0.06	278.9411475205503
10.4	-0.06	269.79622264190147
10.41	-0.06	261.769966217115
10.42	-0.06	254.84172959877785
10.43	-0.06	248.94488851690156
10.44	-0.06	244.0358919639039
10.45	-0.06	240.01722092611044
10.46	-0.06	236.76494984520178
10.47	-0.06	234.22660426937318
10.48	-0.06	232.31813200692696
10.49	-0.06	230.95002626497427
10.5	-0.06	230.02511717755667
10.51	-0.06	229.48973436414406
10.52	-0.06	229.26436044049268
10.53	-0.06	229.29752825749924
10.54	-0.06	229.5586277193626
10.55	-0.06	229.93288822098938
10.56	-0.06	230.47096051080126
10.57	-0.06	231.08033542487647
10.58	-0.06	231.7484429359657
10.59	-0.06	232.463351967495
10.6	-0.06	233.2152984312771
10.61	-0.06	233.97938745562763
10.62	-0.06	234.76145422508333
10.63	-0.06	235.53677324579982
10.64	-0.06	236.33173377874868
10.65	-0.06	237.11995168989134
10.66	-0.06	237.92167446721777
10.67	-0.06	238.72660027920017
10.68	-0.06	239.55331617206372
10.69	-0.06	240.3947378890106
10.7	-0.06	241.2507088583404
10.71	-0.06	242.12962910638427
10.72	-0.06	243.0318592983314
10.73	-0.06	243.96616872595212
10.74	-0.06	244.92441080718703
10.75	-0.06	245.91716746400763
10.76	-0.06	246.94995693865675
10.77	-0.06	248.00477000261188
10.78	-0.06	249.1204918008876
10.79	-0.06	250.27838713624033
10.8	-0.06	251.4439328606467
10.81	-0.06	252.67421483141294
10.82	-0.06	253.91823077141134
10.83	-0.06	255.20648921656397
10.84	-0.06	256.5276348663658
10.85	-0.06	257.8732603656839
10.86	-0.06	259.2556249793749
10.87	-0.06	260.6531147630878
10.88	-0.06	262.1172970121883
10.89	-0.06	263.59271289259556
10.9	-0.06	265.08048403865496
10.91	-0.06	266.6271167689181
10.92	-0.06	268.1684060892043
10.93	-0.06	269.7322387018759
10.94	-0.06	271.31448257544946
10.95	-0.06	272.92876795661255
10.96	-0.06	274.5180499855574
10.97	-0.06	276.15430406091224
10.98	-0.06	277.8058870477872
10.99	-0.06	279.48730925994204
11.	-0.06	281.12256795366926
9.	-0.04	245.13776482555733
9.01	-0.04	245.656839321079
9.02	-0.04	246.2846947517643
9.03	-0.04	247.02355089274857
9.04	-0.04	247.95583625739167
9.05	-0.04	249.0957706559129
9.06	-0.04	250.38760840724626
9.07	-0.04	251.927252353367
9.08	-0.04	253.76273341089288
9.09	-0.04	255.84221689440756
9.1	-0.04	258.2066914598125
9.11	-0.04	260.91307787078864
9.12	-0.04	263.9749925413156
9.13	-0.04	267.4105857063615
9.14	-0.04	271.2755244550633
9.15	-0.04	275.61003444664595
9.16	-0.04	280.45865616910487
9.17	-0.04	285.88295612507096
9.18	-0.04	291.9418719373226
9.19	-0.04	298.6958399291121
9.2	-0.04	306.26859731992334
9.21	-0.04	314.7501779072833
9.22	-0.04	324.2395355830424
9.23	-0.04	334.89930825551636
9.24	-0.04	346.8813403421819
9.25	-0.04	360.37117157062704
9.26	-0.04	375.6168116078926
9.27	-0.04	392.9234650855659
9.28	-0.04	412.64858798420676
9.29	-0.04	435.25983243987395
9.3	-0.04	461.3074056121094
9.31	-0.04	491.5936672525918
9.32	-0.04	526.9509532160591
9.33	-0.04	568.6988937213195
9.34	-0.04	618.4560977030657
9.35	-0.04	678.460542123261
9.36	-0.04	751.774087007901
9.37	-0.04	842.5685044601169
9.38	-0.04	956.6882861880496
9.39	-0.04	1102.3876312389546
9.4	-0.04	1290.7607855845424
9.41	-0.04	1535.5333733227374
9.42	-0.04	1848.5747912589295
9.43	-0.04	2223.3285703643755
9.44	-0.04	2591.663330847515
9.45	-0.04	2769.85210055526
9.46	-0.04	2550.405452419291
9.47	-0.04	1987.510381544099
9.48	-0.04	1371.3981258621905
9.49	-0.04	892.5167394457001
9.5	-0.04	572.1052780930995
9.51	-0.04	369.42095673918897
9.52	-0.04	243.2025525212091
9.53	-0.04	164.89576653619508
9.54	-0.04	116.66327342474732
9.55	-0.04	87.63642034868963
9.56	-0.04	71.16344510254166
9.57	-0.04	63.12104677311128
9.58	-0.04	60.90527436719415
9.59	-0.04	62.83928493634281
9.6	-0.04	67.83568899932203
9.61	-0.04	75.18010791430838
9.62	-0.04	84.41360940660677
9.63	-0.04	95.25133562327679
9.64	-0.04	107.52836976056318
9.65	-0.04	121.1470827234188
9.66	-0.04	136.1005267713963
9.67	-0.04	152.43868411137606
9.68	-0.04	170.2586088707609
9.69	-0.04	189.6623585729472
9.7	-0.04	210.87564423134793
9.71	-0.04	234.15380264644986
9.72	-0.04	259.7913641457493
9.73	-0.04	288.16787573050834
9.74	-0.04	319.8263203129054
9.75	-0.04	355.355683317444
9.76	-0.04	395.51654737409905
9.77	-0.04	441.2954097587561
9.78	-0.04	494.0293553157685
9.79	-0.04	555.3620380811382
9.8	-0.04	627.5375938752127
9.81	-0.04	713.6195164386065
9.82	-0.04	817.7564907600262
9.83	-0.04	945.8672087791034
9.84	-0.04	1106.4871448532365
9.85	-0.04	1312.3033971887878
9.86	-0.04	1582.6053927976964
9.87	-0.04	1947.5642511694823
9.88	-0.04	2455.92489140411
9.89	-0.04	3186.8672043273723
9.9	-0.04	4264.990774907903
9.91	-0.04	5850.112299256845
9.92	-0.04	7961.596676912175
9.93	-0.04	9825.127724266917
9.94	-0.04	9613.503796446641
9.95	-0.04	7217.753513758953
9.96	-0.04	4676.76195439252
9.97	-0.04	2927.377674932774
9.98	-0.04	1859.1566680534786
9.99	-0.04	1212.563961588239
10.	-0.04	811.6781622261266
10.01	-0.04	555.6652036083907
10.02	-0.04	387.87334400387005
10.03	-0.04	275.91197185449096
10.04	-0.04	200.6169002359876
10.05	-0.04	150.15495891872027
10.06	-0.04	117.17713219606196
10.07	-0.04	96.81289073229138
10.08	-0.04	85.8813795701786
10.09	-0.04	82.18748110456886
10.1	-0.04	84.20882676326893
10.11	-0.04	90.84028040175518
10.12	-0.04	101.28879324703377
10.13	-0.04	114.91699961409971
10.14	-0.04	131.206733839724
10.15	-0.04	149.71324302561618
10.16	-0.04	169.97695900722914
10.17	-0.04	191.55931659384675
10.18	-0.04	213.9593427894602
10.19	-0.04	236.65722166935652
10.2	-0.04	259.050556045959
10.21	-0.04	280.57801237596846
10.22	-0.04	300.6089339710422
10.23	-0.04	318.6314489598886
10.24	-0.04	334.1209363902291
10.25	-0.04	346.7553318380214
10.26	-0.04	356.2035017603021
10.27	-0.04	362.37867104981865
10.28	-0.04	365.5498602064338
10.29	-0.04	365.7012889461687
10.3	-0.04	363.2519777586541
10.31	-0.04	358.6849378309061
10.32	-0.04	352.3995451193435
10.33	-0.04	344.82795703503956
10.34	-0.04	336.4358684239048
10.35	-0.04	327.6027295094886
10.36	-0.04	318.624858588762
10.37	-0.04	309.75455673595434
10.38	-0.04	301.2254790232096
10.39	-0.04	293.1804664278811
10.4	-0.04	285.746955259873
10.41	-0.04	278.95719562105876
10.42	-0.04	272.8554858957457
10.43	-0.04	267.43964105656164
10.44	-0.04	262.7256374220982
10.45	-0.04	258.6691747964222
10.46	-0.04	255.19707497241833
10.47	-0.04	252.29859492402875
10.48	-0.04	249.92623186637962
10.49	-0.04	248.02329667651605
10.5	-0.04	246.51803467627084
10.51	-0.04	245.3801229569505
10.52	-0.04	244.54611890153132
10.53	-0.04	243.97966406095762
10.54	-0.04	243.6621094849632
10.55	-0.04	243.4823728925946
10.56	-0.04	243.5012130379677
10.57	-0.04	243.62535020867992
10.58	-0.04	243.84488055834123
10.59	-0.04	244.14739082263256
10.6	-0.04	244.52231817750956
10.61	-0.04	244.94163379154983
10.62	-0.04	245.40924232418547
10.63	-0.04	245.89619531176112
10.64	-0.04	246.42702377693408
10.65	-0.04	246.97099859384224
10.66	-0.04	247.54573282983213
10.67	-0.04	248.13749045704418
10.68	-0.04	248.76314401523658
10.69	-0.04	249.41285134587565
10.7	-0.04	250.08366007281853
10.71	-0.04	250.78295048762138
10.72	-0.04	251.50944985559335
10.73	-0.04	252.27060246622145
10.74	-0.04	253.05751023111807
10.75	-0.04	253.87993602677722
10.76	-0.04	254.74342149029047
10.77	-0.04	255.62888397687718
10.78	-0.04	256.5761433426384
10.79	-0.04	257.5653379517917
10.8	-0.04	258.56153244232587
10.81	-0.04	259.62375158737115
10.82	-0.04	260.69971855194876
10.83	-0.04	261.8203424756722
10.84	-0.04	262.97492719429704
10.85	-0.04	264.1548243833605
10.86	-0.04	265.37302462651763
10.87	-0.04	266.6087837076196
10.88	-0.04	267.91129012618444
10.89	-0.04	269.2278835916864
10.9	-0.04	270.5592000244669
10.91	-0.04	271.9513202426561
10.92	-0.04	273.3407612517152
10.93	-0.04	274.7556738228895
10.94	-0.04	276.19129985184446
10.95	-0.04	277.6624285261192
10.96	-0.04	279.1106283960993
10.97	-0.04	280.6090680148854
10.98	-0.04	282.12586448247947
10.99	-0.04	283.67561944836234
11.	-0.04	285.1818831672784
9.	-0.02	245.62065318337739
9.01	-0.02	246.16234928345182
9.02	-0.02	246.81476654692386
9.03	-0.02	247.57991330270906
9.04	-0.02	248.54084614235845
9.05	-0.02	249.71211770692923
9.06	-0.02	251.03830090584705
9.07	-0.02	252.61566074125048
9.08	-0.02	254.49292423235502
9.09	-0.02	256.6187077655941
9.1	-0.02	259.03461608282237
9.11	-0.02	261.79875747276407
9.12	-0.02	264.92595511502896
9.13	-0.02	268.4353769226445
9.14	-0.02	272.3843510358246
9.15	-0.02	276.8150324881459
9.16	-0.02	281.77436484954256
9.17	-0.02	287.32688573308957
9.18	-0.02	293.5353087151952
9.19	-0.02	300.4646549941634
9.2	-0.02	308.244929251151
9.21	-0.02	316.9738914403326
9.22	-0.02	326.7601698201056
9.23	-0.02	337.7797631884325
9.24	-0.02	350.20155869136687
9.25	-0.02	364.23377561558635
9.26	-0.02	380.1555102573329
9.27	-0.02	398.31471028179425
9.28	-0.02	419.1280319527941
9.29	-0.02	443.14710080701553
9.3	-0.02	471.04277817407757
9.31	-0.02	503.7971601837108
9.32	-0.02	542.5059274558294
9.33	-0.02	588.9028838914728
9.34	-0.02	645.2585267740169
9.35	-0.02	714.8790977960505
9.36	-0.02	802.6407003001526
9.37	-0.02	915.9158630005568
9.38	-0.02	1066.4801034165096
9.39	-0.02	1274.2120970117282
9.4	-0.02	1574.3956458524217
9.41	-0.02	2034.7322873409948
9.42	-0.02	2796.4859793372434
9.43	-0.02	4182.404135417713
9.44	-0.02	6937.657486799771
9.45	-0.02	11741.512194060042
9.46	-0.02	12318.084422942069
9.47	-0.02	6171.375432526152
9.48	-0.02	2660.864632870667
9.49	-0.02	1247.2668558623895
9.5	-0.02	635.41870824496
9.51	-0.02	342.27586143054384
9.52	-0.02	190.91149250501329
9.53	-0.02	109.24457814668291
9.54	-0.02	64.68683512629082
9.55	-0.02	41.188203436293875
9.56	-0.02	30.28363528445
9.57	-0.02	27.262999169351307
9.58	-0.02	29.388005947227235
9.59	-0.02	35.01449940533096
9.6	-0.02	43.136574862182826
9.61	-0.02	53.129092627582374
9.62	-0.02	64.61191168465943
9.63	-0.02	77.36602867277199
9.64	-0.02	91.2813487216288
9.65	-0.02	106.30392894197931
9.66	-0.02	122.45758099082411
9.67	-0.02	139.81584057445474
9.68	-0.02	158.4920491131171
9.69	-0.02	178.59435844547104
9.7	-0.02	200.34761146971078
9.71	-0.02	223.99589254024482
9.72	-0.02	249.813822357795
9.73	-0.02	278.14505643078064
9.74	-0.02	309.4751195499764
9.75	-0.02	344.3123370028542
9.76	-0.02	383.296432617715
9.77	-0.02	427.23629543212303
9.78	-0.02	477.20284092907997
9.79	-0.02	534.4476669316439
9.8	-0.02	600.6098366137533
9.81	-0.02	677.8231280665852
9.82	-0.02	768.7574103205267
9.83	-0.02	876.9339248689109
9.84	-0.02	1006.8981424750468
9.85	-0.02	1164.505943738053
9.86	-0.02	1357.0067206779681
9.87	-0.02	1592.8089417670765
9.88	-0.02	1880.439294377162
9.89	-0.02	2224.3525137538168
9.9	-0.02	2615.911598532657
9.91	-0.02	3016.5534353412318
9.92	-0.02	3340.0687608281078
9.93	-0.02	3462.3216495257248
9.94	-0.02	3294.0335047025274
9.95	-0.02	2868.976507836798
9.96	-0.02	2326.1003959860145
9.97	-0.02	1799.6575154169977
9.98	-0.02	1359.5360130443132
9.99	-0.02	1018.9314239151192
10.	-0.02	765.1678077523459
10.01	-0.02	579.232883207388
10.02	-0.02	443.85579049804375
10.03	-0.02	345.64582828591347
10.04	-0.02	274.7576930496647
10.05	-0.02	224.00436272363993
10.06	-0.02	188.43079222422713
10.07	-0.02	164.34014307135146
10.08	-0.02	149.1670301841242
10.09	-0.02	140.99762817169508
10.1	-0.02	138.42731118457624
10.11	-0.02	140.37039538561982
10.12	-0.02	146.0217511735898
10.13	-0.02	154.7044820973926
10.14	-0.02	165.86049409807487
10.15	-0.02	179.02040390036927
10.16	-0.02	193.7222760752684
10.17	-0.02	209.56010278645826
10.18	-0.02	226.0919891386881
10.19	-0.02	242.91313161206804
10.2	-0.02	259.5660762172737
10.21	-0.02	275.672917413207
10.22	-0.02	290.80640212852444
10.23	-0.02	304.6505619898972
10.24	-0.02	316.8586813592663
10.25	-0.02	327.2353148575006
10.26	-0.02	335.5296824201753
10.27	-0.02	341.64692473892563
10.28	-0.02	345.76791625658484
10.29	-0.02	347.7596937879309
10.3	-0.02	347.8497287674884
10.31	-0.02	346.3201320652411
10.32	-0.02	343.3712647472459
10.33	-0.02	339.2490296854707
10.34	-0.02	334.2610114138942
10.35	-0.02	328.6618071567369
10.36	-0.02	322.6580593441002
10.37	-0.02	316.44425986660457
10.38	-0.02	310.22244283212666
10.39	-0.02	304.126148369134
10.4	-0.02	298.29227170181963
10.41	-0.02	292.77149291691654
10.42	-0.02	287.6349381830433
10.43	-0.02	282.9126497018894
10.44	-0.02	278.65435399316897
10.45	-0.02	274.8490363903768
10.46	-0.02	271.4566283352958
10.47	-0.02	268.49681792192337
10.48	-0.02	265.94945766246667
10.49	-0.02	263.783989119264
10.5	-0.02	261.9495419116328
10.51	-0.02	260.4363832458038
10.52	-0.02	259.1958515798799
10.53	-0.02	258.2062205546412
10.54	-0.02	257.46132107152937
10.55	-0.02	256.8549496448193
10.56	-0.02	256.4596535749989
10.57	-0.02	256.1833225679868
10.58	-0.02	256.02093909335713
10.59	-0.02	255.96199900246629
10.6	-0.02	255.9973520343136
10.61	-0.02	256.09809612084746
10.62	-0.02	256.2683299199031
10.63	-0.02	256.4768453183305
10.64	-0.02	256.74797138286414
10.65	-0.02	257.04807066285116
10.66	-0.02	257.3934588987441
10.67	-0.02	257.76802761230834
10.68	-0.02	258.18770614390746
10.69	-0.02	258.64056883550484
10.7	-0.02	259.1213537849066
10.71	-0.02	259.63675678104937
10.72	-0.02	260.18409194340836
10.73	-0.02	260.76957758165065
10.74	-0.02	261.3836091078604
10.75	-0.02	262.035145003607
10.76	-0.02	262.7296386985821
10.77	-0.02	263.4468533144471
10.78	-0.02	264.2274433416753
10.79	-0.02	265.0502930635078
10.8	-0.02	265.8798937355944
10.81	-0.02	266.77713462072154
10.82	-0.02	267.6883140837802
10.83	-0.02	268.6446569502676
10.84	-0.02	269.635999589999
10.85	-0.02	270.653403807591
10.86	-0.02	271.710510948256
10.87	-0.02	272.787416245845
10.88	-0.02	273.9308266866856
10.89	-0.02	275.0908965437073
10.9	-0.02	276.26775256829654
10.91	-0.02	277.50697722588313
10.92	-0.02	278.74586606077406
10.93	-0.02	280.0128187695842
10.94	-0.02	281.3024262508707
10.95	-0.02	282.63069511541795
10.96	-0.02	283.9377519047336
10.97	-0.02	285.29801275638613
10.98	-0.02	286.6793715232
10.99	-0.02	288.09653250922076
11.	-0.02	289.4726045070913
9.	0.	245.70098865716153
9.01	0.	246.24118151060088
9.02	0.	246.89184004073996
9.03	0.	247.65450516059974
9.04	0.	248.61243627643324
9.05	0.	249.780137409744
9.06	0.	251.10219033928826
9.07	0.	252.67457298585853
9.08	0.	254.5460364551966
9.09	0.	256.66509015005875
9.1	0.	259.0730815651299
9.11	0.	261.82823409445183
9.12	0.	264.94542313203567
9.13	0.	268.44344093651864
9.14	0.	272.3795014406254
9.15	0.	276.7955961842041
9.16	0.	281.7385175940502
9.17	0.	287.2725976524132
9.18	0.	293.46045012353034
9.19	0.	300.36687362330935
9.2	0.	308.12182778017785
9.21	0.	316.823071284936
9.22	0.	326.57907234591494
9.23	0.	337.56619994655705
9.24	0.	349.9537085425904
9.25	0.	363.9505017843571
9.26	0.	379.8371653965575
9.27	0.	397.9642148124363
9.28	0.	418.7525013668204
9.29	0.	442.7604474712379
9.3	0.	470.67043593339884
9.31	0.	503.48404234858265
9.32	0.	542.3271236047325
9.33	0.	588.9884724811657
9.34	0.	645.8335603140637
9.35	0.	716.3400665779526
9.36	0.	805.7078333555005
9.37	0.	921.9428604078217
9.38	0.	1078.143376188931
9.39	0.	1297.1702149421099
9.4	0.	1621.6761211503208
9.41	0.	2140.020150549806
9.42	0.	3061.965811041428
9.43	0.	4998.663120816039
9.44	0.	10415.454739785439
9.45	0.	36229.273800241135
9.46	0.	63356.68703138989
9.47	0.	10494.904159374484
9.48	0.	3067.6980180426144
9.49	0.	1225.408510561601
9.5	0.	563.9118598938696
9.51	0.	275.682317078013
9.52	0.	135.96182546719444
9.53	0.	64.65717881109748
9.54	0.	28.23522360518839
9.55	0.	10.975746509408971
9.56	0.	4.873933684626943
9.57	0.	5.59318672546709
9.58	0.	10.669246115504297
9.59	0.	18.657076229769768
9.6	0.	28.691287943357
9.61	0.	40.24714609577999
9.62	0.	53.015807021604
9.63	0.	66.8289420617073
9.64	0.	81.61313691361292
9.65	0.	97.33909634773656
9.66	0.	114.04381872546645
9.67	0.	131.8076987102448
9.68	0.	150.74301277284746
9.69	0.	170.94636989406843
9.7	0.	192.6241963826618
9.71	0.	215.98953939670082
9.72	0.	241.27348170415857
9.73	0.	268.75723095592446
9.74	0.	298.8371288925377
9.75	0.	331.9013292081838
9.76	0.	368.42154321290394
9.77	0.	408.97166466038254
9.78	0.	454.2901157967447
9.79	0.	505.16198183390287
9.8	0.	562.5533920179478
9.81	0.	627.6309071277092
9.82	0.	701.6517412215679
9.83	0.	786.067524652628
9.84	0.	882.3758132067194
9.85	0.	991.9737844287835
9.86	0.	1115.6787953352366
9.87	0.	1253.0278770815617
9.88	0.	1401.3454609882094
9.89	0.	1553.8063990250243
9.9	0.	1697.8413119606003
9.91	0.	1814.4131095440237
9.92	0.	1880.4896314760313
9.93	0.	1875.7444750828984
9.94	0.	1792.0677168956327
9.95	0.	1639.7025890344319
9.96	0.	1443.9607297238763
9.97	0.	1233.2449774687152
9.98	0.	1031.114374422501
9.99	0.	851.2801981643938
10.	0.	699.1363798985301
10.01	0.	574.6384270337314
10.02	0.	475.0190728803149
10.03	0.	396.6594200683538
10.04	0.	335.92540745943535
10.05	0.	289.456371424018
10.06	0.	254.65773596258208
10.07	0.	229.21973171501642
10.08	0.	211.43488641199565
10.09	0.	199.88813734806564
10.1	0.	193.46971428441515
10.11	0.	191.2543650096355
10.12	0.	192.53571983902688
10.13	0.	196.6851500224581
10.14	0.	203.1738229259264
10.15	0.	211.55927148731416
10.16	0.	221.41048706888319
10.17	0.	232.36842089115794
10.18	0.	244.04266847299334
10.19	0.	256.11017351715753
10.2	0.	268.20144704716705
10.21	0.	280.0441388090602
10.22	0.	291.3197495204778
10.23	0.	301.81384203368225
10.24	0.	311.2701443565467
10.25	0.	319.55742330934476
10.26	0.	326.46859517467584
10.27	0.	331.90970347501593
10.28	0.	336.0227118281625
10.29	0.	338.6221075495113
10.3	0.	339.8398308933107
10.31	0.	339.8533737756569
10.32	0.	338.7522037903528
10.33	0.	336.6709542362345
10.34	0.	333.8142249816062
10.35	0.	330.3469280737146
10.36	0.	326.4023090725416
10.37	0.	322.1182341378899
10.38	0.	317.6558933663936
10.39	0.	313.12254008461554
10.4	0.	308.64315082762556
10.41	0.	304.2647355830906
10.42	0.	300.0631107436145
10.43	0.	296.07967603761944
10.44	0.	292.3792844466803
10.45	0.	288.9688888832272
10.46	0.	285.82675470946276
10.47	0.	282.99229609044005
10.48	0.	280.46367986530396
10.49	0.	278.2291167099014
10.5	0.	276.25312267324944
10.51	0.	274.5424156358617
10.52	0.	273.06040147542615
10.53	0.	271.7980029714484
10.54	0.	270.76053118289803
10.55	0.	269.8464244214744
10.56	0.	269.14018135082273
10.57	0.	268.55158309206485
10.58	0.	268.08142430722654
10.59	0.	267.7224074752494
10.6	0.	267.46804993844086
10.61	0.	267.2900059653922
10.62	0.	267.1939852902849
10.63	0.	267.1479275776624
10.64	0.	267.17719839983465
10.65	0.	267.24639020458443
10.66	0.	267.3716266918786
10.67	0.	267.53535999785447
10.68	0.	267.75331384143783
10.69	0.	268.01214738334613
10.7	0.	268.30483514495546
10.71	0.	268.6377966795892
10.72	0.	269.00725804279153
10.73	0.	269.4184270996216
10.74	0.	269.8611481710641
10.75	0.	270.34370423717127
10.76	0.	270.87146036765915
10.77	0.	271.4230478553901
10.78	0.	272.03994107601335
10.79	0.	272.69973009898416
10.8	0.	273.36624122136664
10.81	0.	274.1022017694135
10.82	0.	274.8523890871373
10.83	0.	275.6482959902332
10.84	0.	276.4801935241558
10.85	0.	277.3388262213847
10.86	0.	278.2384197098176
10.87	0.	279.1598792310884
10.88	0.	280.14736055252496
10.89	0.	281.1538252441098
10.9	0.	282.17887367724023
10.91	0.	283.26752054020335
10.92	0.	284.35788639143686
10.93	0.	285.4785986359197
10.94	0.	286.6235736320632
10.95	0.	287.8100812767076
10.96	0.	288.97675252976717
10.97	0.	290.19929607817846
10.98	0.	291.44539423844424
10.99	0.	292.7298612960228
11.	0.	293.97536509929904
9.	0.02	245.37658404446685
9.01	0.02	245.89099616121422
9.02	0.02	246.51340687082075
9.03	0.02	247.2446371148189
9.04	0.02	248.16771827724048
9.05	0.02	249.2967214459952
9.06	0.02	250.57592339927302
9.07	0.02	252.1003646471119
9.08	0.02	253.9181413644778
9.09	0.02	255.97709250865753
9.1	0.02	258.31743034221984
9.11	0.02	260.99640623749025
9.12	0.02	264.0277774245311
9.13	0.02	267.428554750941
9.14	0.02	271.2540397117815
9.15	0.02	275.54393825018
9.16	0.02	280.3422985618887
9.17	0.02	285.7100175681615
9.18	0.02	291.70565891137
9.19	0.02	298.38889481336906
9.2	0.02	305.8831817791639
9.21	0.02	314.2783480365395
9.22	0.02	323.67258990815105
9.23	0.02	334.2292321519877
9.24	0.02	346.10061437605685
9.25	0.02	359.4734198863854
9.26	0.02	374.5987384003775
9.27	0.02	391.78732197138595
9.28	0.02	411.4058131385028
9.29	0.02	433.9367607549625
9.3	0.02	459.9558355534349
9.31	0.02	490.3082942883948
9.32	0.02	525.890180691858
9.33	0.02	568.1370099428318
9.34	0.02	618.8601183734075
9.35	0.02	680.6305724571951
9.36	0.02	757.1056966116063
9.37	0.02	853.5331745742236
9.38	0.02	977.7825459316549
9.39	0.02	1142.067220739824
9.4	0.02	1365.421849451166
9.41	0.02	1677.8574049234358
9.42	0.02	2123.8519213977825
9.43	0.02	2752.933240244063
9.44	0.02	3537.1384819891764
9.45	0.02	4092.6388628170016
9.46	0.02	3673.97603548627
9.47	0.02	2462.6364988494383
9.48	0.02	1398.0593470003848
9.49	0.02	754.0594777563418
9.5	0.02	402.23139923896366
9.51	0.02	211.7836515096953
9.52	0.02	107.6124982646297
9.53	0.02	50.63522902101555
9.54	0.02	20.457401251554458
9.55	0.02	6.093008499369532
9.56	0.02	1.4045486446371949
9.57	0.02	2.844406825469743
9.58	0.02	8.302145620061626
9.59	0.02	16.49900317028028
9.6	0.02	26.647066118574486
9.61	0.02	38.25664432521839
9.62	0.02	51.03378101050318
9.63	0.02	64.81383086500485
9.64	0.02	79.52081743455759
9.65	0.02	95.11709652951659
9.66	0.02	111.62635865373605
9.67	0.02	129.11366967760074
9.68	0.02	147.67018539790183
9.69	0.02	167.3631663072799
9.7	0.02	188.36540247223186
9.71	0.02	210.8443121516337
9.72	0.02	234.97265080597435
9.73	0.02	260.95633499922565
9.74	0.02	289.09147490637554
9.75	0.02	319.6371237761327
9.76	0.02	352.89485173759215
9.77	0.02	389.2128713798165
9.78	0.02	429.0290143189953
9.79	0.02	472.7326259506097
9.8	0.02	520.7613859191431
9.81	0.02	573.5848441528019
9.82	0.02	631.5456810955338
9.83	0.02	694.9179413660279
9.84	0.02	763.7212948600618
9.85	0.02	837.605950121586
9.86	0.02	915.5124908559633
9.87	0.02	995.3974164102012
9.88	0.02	1074.100627664829
9.89	0.02	1146.8349279759827
9.9	0.02	1207.397067840887
9.91	0.02	1248.7892958793354
9.92	0.02	1264.529580160369
9.93	0.02	1250.2422517683578
9.94	0.02	1205.1492688517494
9.95	0.02	1132.9367860534655
9.96	0.02	1041.1040930121771
9.97	0.02	938.1657215800778
9.98	0.02	832.7670197153964
9.99	0.02	731.5317542374247
10.	0.02	638.8419972561464
10.01	0.02	556.970359900576
10.02	0.02	486.609800425942
10.03	0.02	427.51086031991247
10.04	0.02	378.84122757968163
10.05	0.02	339.3737698358464
10.06	0.02	308.0872034433064
10.07	0.02	283.75305386568874
10.08	0.02	265.433185318359
10.09	0.02	252.22906385779257
10.1	0.02	243.38419560706237
10.11	0.02	238.2050084875679
10.12	0.02	236.1514839082083
10.13	0.02	236.70364126297244
10.14	0.02	239.41195155341805
10.15	0.02	243.89845330694178
10.16	0.02	249.7876149075294
10.17	0.02	256.7787612569844
10.18	0.02	264.53157297737556
10.19	0.02	272.788410317394
10.2	0.02	281.2402660067898
10.21	0.02	289.6833235088457
10.22	0.02	297.8639702360663
10.23	0.02	305.62678263443553
10.24	0.02	312.766612545585
10.25	0.02	319.1885981350749
10.26	0.02	324.7111365541226
10.27	0.02	329.2433680463691
10.28	0.02	332.90935707302594
10.29	0.02	335.49744232546925
10.3	0.02	337.0888949417931
10.31	0.02	337.80432442159747
10.32	0.02	337.66927158219687
10.33	0.02	336.75124221357925
10.34	0.02	335.1891815185409
10.35	0.02	333.0869964077612
10.36	0.02	330.52396658545524
10.37	0.02	327.5922226240379
10.38	0.02	324.41613607197763
10.39	0.02	321.0745558075274
10.4	0.02	317.6738993590005
10.41	0.02	314.24842000471523
10.42	0.02	310.8678350848704
10.43	0.02	307.57331957917245
10.44	0.02	304.43325262782844
10.45	0.02	301.46250047434626
10.46	0.02	298.64700219127275
10.47	0.02	296.03745129011054
10.48	0.02	293.64290452531645
10.49	0.02	291.46378278560405
10.5	0.02	289.47478038099854
10.51	0.02	287.69471976559635
10.52	0.02	286.09590426303555
10.53	0.02	284.67927244882964
10.54	0.02	283.45981595125926
10.55	0.02	282.33955440790885
10.56	0.02	281.4141378965986
10.57	0.02	280.5951348502425
10.58	0.02	279.889175381107
10.59	0.02	279.2926384754525
10.6	0.02	278.80222657248595
10.61	0.02	278.3908987366245
10.62	0.02	278.0667819965581
10.63	0.02	277.7978599826517
10.64	0.02	277.61135218668096
10.65	0.02	277.47089090394564
10.66	0.02	277.3932278091747
10.67	0.02	277.360107142079
10.68	0.02	277.3876608250441
10.69	0.02	277.4617081051446
10.7	0.02	277.57397297365856
10.71	0.02	277.73099470949336
10.72	0.02	277.92826009312887
10.73	0.02	278.1702244199521
10.74	0.02	278.44638706157997
10.75	0.02	278.76454274027907
10.76	0.02	279.1300360396505
10.77	0.02	279.52045513595783
10.78	0.02	279.97813748122013
10.79	0.02	280.4794038914272
10.8	0.02	280.98737975378117
10.81	0.02	281.5666422148479
10.82	0.02	282.160399498042
10.83	0.02	282.8003986346909
10.84	0.02	283.4772764658006
10.85	0.02	284.181455821174
10.86	0.02	284.9276974733579
10.87	0.02	285.6976927538671
10.88	0.02	286.5330100652633
10.89	0.02	287.3893956225001
10.9	0.02	288.2659157351771
10.91	0.02	289.2069549025848
10.92	0.02	290.15149936025097
10.93	0.02	291.12838071761183
10.94	0.02	292.1308207364269
10.95	0.02	293.1773889592375
10.96	0.02	294.2051710981104
10.97	0.02	295.29120561747715
10.98	0.02	296.40297167149953
10.99	0.02	297.5553980725373
11.	0.02	298.6707081411785
9.	0.04	244.65393645303388
9.01	0.04	245.11908785323948
9.02	0.04	245.6876755776086
9.03	0.04	246.35957350175553
9.04	0.04	247.21717860473464
9.05	0.04	248.27377552275055
9.06	0.04	249.4730552151488
9.07	0.04	250.90852260705083
9.08	0.04	252.6269964406868
9.09	0.04	254.57514741294503
9.1	0.04	256.7912646059775
9.11	0.04	259.33064587770593
9.12	0.04	262.2048910408306
9.13	0.04	265.427997108763
9.14	0.04	269.05177330265025
9.15	0.04	273.11179655559897
9.16	0.04	277.6471379192022
9.17	0.04	282.71250107349357
9.18	0.04	288.3590636352027
9.19	0.04	294.6372867476
9.2	0.04	301.6587718308517
9.21	0.04	309.49897420198954
9.22	0.04	318.23775053848186
9.23	0.04	328.0148111603617
9.24	0.04	338.95229526112917
9.25	0.04	351.1974667103536
9.26	0.04	364.9492364000621
9.27	0.04	380.44853755366375
9.28	0.04	397.9678783552027
9.29	0.04	417.8597455182106
9.3	0.04	440.51964993379534
9.31	0.04	466.5334373726155
9.32	0.04	496.4278482379789
9.33	0.04	531.0847412492329
9.34	0.04	571.4825644810751
9.35	0.04	618.8969509807392
9.36	0.04	674.9203278807302
9.37	0.04	741.4172927815156
9.38	0.04	820.5459598887018
9.39	0.04	914.5847764956206
9.4	0.04	1024.952287090607
9.41	0.04	1150.3190518838635
9.42	0.04	1282.1711640059725
9.43	0.04	1398.0996520566428
9.44	0.04	1456.7175673150095
9.45	0.04	1406.4088185446544
9.46	0.04	1226.1677766070154
9.47	0.04	959.936158607115
9.48	0.04	685.6771480697845
9.49	0.04	458.5028555523721
9.5	0.04	292.99392733962975
9.51	0.04	181.0747649669347
9.52	0.04	108.78063455530909
9.53	0.04	63.82822187079853
9.54	0.04	37.276531634834285
9.55	0.04	23.0561693625641
9.56	0.04	17.157772866671547
9.57	0.04	16.95459577146739
9.58	0.04	20.7285890605101
9.59	0.04	27.355355955420134
9.6	0.04	36.09260232769146
9.61	0.04	46.447686650793116
9.62	0.04	58.1059252885614
9.63	0.04	70.87477066809393
9.64	0.04	84.64784065520759
9.65	0.04	99.354904112309
9.66	0.04	114.98679372392678
9.67	0.04	131.57688176196095
9.68	0.04	149.18074888613393
9.69	0.04	167.8243968489379
9.7	0.04	187.6382234092138
9.71	0.04	208.7373706550801
9.72	0.04	231.23169157797656
9.73	0.04	255.25203370455625
9.74	0.04	281.00047120523675
9.75	0.04	308.62083817816347
9.76	0.04	338.2720771676039
9.77	0.04	370.12433736564617
9.78	0.04	404.39402910865533
9.79	0.04	441.2008748497245
9.8	0.04	480.65376110140966
9.81	0.04	522.8320751683639
9.82	0.04	567.6321987701817
9.83	0.04	614.8445794975481
9.84	0.04	664.011506126034
9.85	0.04	714.4094562691732
9.86	0.04	764.8580160367771
9.87	0.04	813.6883963399642
9.88	0.04	858.8699550847513
9.89	0.04	897.8174540380815
9.9	0.04	927.7082255320508
9.91	0.04	945.8489329866834
9.92	0.04	950.1320530178939
9.93	0.04	939.4117033438423
9.94	0.04	913.7530521775218
9.95	0.04	874.7280291922954
9.96	0.04	825.2927597640141
9.97	0.04	768.6280657461873
9.98	0.04	708.4454124874694
9.99	0.04	647.9345477663079
10.	0.04	589.6678275467237
10.01	0.04	535.4507944668353
10.02	0.04	486.3835570490344
10.03	0.04	443.05498458767914
10.04	0.04	405.61083302521604
10.05	0.04	373.7575166487878
10.06	0.04	347.29782465045594
10.07	0.04	325.6588413427117
10.08	0.04	308.4347712012138
10.09	0.04	295.12986187857695
10.1	0.04	285.2957917305395
10.11	0.04	278.4651508740097
10.12	0.04	274.2758712812501
10.13	0.04	272.3372741509558
10.14	0.04	272.3010216650886
10.15	0.04	273.87210933851895
10.16	0.04	276.7436235008363
10.17	0.04	280.6797554608023
10.18	0.04	285.3910186040708
10.19	0.04	290.6775388847479
10.2	0.04	296.2782630084301
10.21	0.04	302.04059406178493
10.22	0.04	307.75555958136215
10.23	0.04	313.3074248753158
10.24	0.04	318.5243595921392
10.25	0.04	323.3356391595458
10.26	0.04	327.57662331718814
10.27	0.04	331.16089713592964
10.28	0.04	334.2054758209682
10.29	0.04	336.48483388877173
10.3	0.04	338.052661140566
10.31	0.04	338.99806369578084
10.32	0.04	339.30868253594264
10.33	0.04	339.01094434642476
10.34	0.04	338.202159195437
10.35	0.04	336.9455352287053
10.36	0.04	335.2823630518113
10.37	0.04	333.2705277472145
10.38	0.04	331.0051005399465
10.39	0.04	328.54001492394536
10.4	0.04	325.9632695130763
10.41	0.04	323.29412714687754
10.42	0.04	320.5921528805217
10.43	0.04	317.8928833325817
10.44	0.04	315.2618769248771
10.45	0.04	312.7161492232874
10.46	0.04	310.24245703111296
10.47	0.04	307.89687696872136
10.48	0.04	305.69397096549346
10.49	0.04	303.64124714003424
10.5	0.04	301.71931224407217
10.51	0.04	299.9552528644793
10.52	0.04	298.32729093513865
10.53	0.04	296.84371978323856
10.54	0.04	295.527174068588
10.55	0.04	294.281859837631
10.56	0.04	293.2132894548499
10.57	0.04	292.234243221701
10.58	0.04	291.3566620714519
10.59	0.04	290.5805151995872
10.6	0.04	289.90569661961484
10.61	0.04	289.30671741757305
10.62	0.04	288.7944554916614
10.63	0.04	288.3374178360838
10.64	0.04	287.9651301566739
10.65	0.04	287.6407744034805
10.66	0.04	287.38227240204986
10.67	0.04	287.17117576411175
10.68	0.04	287.0244792765528
10.69	0.04	286.9276062148605
10.7	0.04	286.871459515838
10.71	0.04	286.863032383078
10.72	0.04	286.89739196030564
10.73	0.04	286.9784906899922
10.74	0.04	287.0956948657633
10.75	0.04	287.25651353121003
10.76	0.04	287.46636985266923
10.77	0.04	287.7019311291718
10.78	0.04	288.00647270385747
10.79	0.04	288.35511291928646
10.8	0.04	288.710279181033
10.81	0.04	289.1384352623844
10.82	0.04	289.58121021493696
10.83	0.04	290.0706181861238
10.84	0.04	290.5976177908293
10.85	0.04	291.15232610410834
10.86	0.04	291.7500067917664
10.87	0.04	292.37312029858595
10.88	0.04	293.0606427671595
10.89	0.04	293.7710722055429
10.9	0.04	294.5029438686303
10.91	0.04	295.2999586928695
10.92	0.04	296.1020061544863
10.93	0.04	296.93809893330376
10.94	0.04	297.8007490339394
10.95	0.04	298.7098549761887
10.96	0.04	299.6009130599519
10.97	0.04	300.5523225585248
10.98	0.04	301.5313657903329
10.99	0.04	302.5530890043876
11.	0.04	303.5392643396626
9.	0.06	243.547894805378
9.01	0.06	243.94199641425473
9.02	0.06	244.4331143945467
9.03	0.06	245.0199932091299
9.04	0.06	245.78404025646682
9.05	0.06	246.7374604912188
9.06	0.06	247.82314344363644
9.07	0.06	249.1325585144424
9.08	0.06	250.7107357033983
9.09	0.06	252.50280517788482
9.1	0.06	254.5445144719426
9.11	0.06	256.88843280537225
9.12	0.06	259.54321558140697
9.13	0.06	262.5189376730792
9.14	0.06	265.8627488031258
9.15	0.06	269.60477608776796
9.16	0.06	273.7775517616054
9.17	0.06	278.4277010468651
9.18	0.06	283.596812039401
9.19	0.06	289.32354194139833
9.2	0.06	295.70429290880344
9.21	0.06	302.796372683951
9.22	0.06	310.6568471529101
9.23	0.06	319.3962305135388
9.24	0.06	329.1000679168465
9.25	0.06	339.86868240747015
9.26	0.06	351.8399404375987
9.27	0.06	365.17487944497134
9.28	0.06	380.04122480993044
9.29	0.06	396.6509619532649
9.3	0.06	415.21226398266015
9.31	0.06	436.05147888775
9.32	0.06	459.34779075703
9.33	0.06	485.48989054716975
9.34	0.06	514.7720659836307
9.35	0.06	547.5021236219503
9.36	0.06	583.905482528549
9.37	0.06	623.9352647593321
9.38	0.06	667.1309450830939
9.39	0.06	712.3526383501735
9.4	0.06	757.1181743643814
9.41	0.06	797.0549926014847
9.42	0.06	825.2240977449102
9.43	0.06	832.5545955954931
9.44	0.06	810.1326606935438
9.45	0.06	752.242241148762
9.46	0.06	661.6553377182339
9.47	0.06	550.6054154323447
9.48	0.06	435.23349857117387
9.49	0.06	329.71869795641953
9.5	0.06	241.81443868305138
9.51	0.06	173.63088878692412
9.52	0.06	123.57779479018114
9.53	0.06	88.56819222819517
9.54	0.06	65.37705707876184
9.55	0.06	51.19138326526253
9.56	0.06	43.76608690677628
9.57	0.06	41.39836901677022
9.58	0.06	42.841067858079505
9.59	0.06	47.1947450188108
9.6	0.06	53.81129982984682
9.61	0.06	62.22346374885943
9.62	0.06	72.11081126227575
9.63	0.06	83.25919563798365
9.64	0.06	95.53234370647532
9.65	0.06	108.8246797411125
9.66	0.06	123.09089007420289
9.67	0.06	138.32897021680114
9.68	0.06	154.55509936075921
9.69	0.06	171.7514351790494
9.7	0.06	190.00554067233256
9.71	0.06	209.38199999964223
9.72	0.06	229.93213713028743
9.73	0.06	251.72136942978412
9.74	0.06	274.8742018932187
9.75	0.06	299.44424973893
9.76	0.06	325.48613188038723
9.77	0.06	353.0483548734705
9.78	0.06	382.2075127067294
9.79	0.06	412.9286641328254
9.8	0.06	445.1521314954995
9.81	0.06	478.78367672629304
9.82	0.06	513.5597036190422
9.83	0.06	549.1473702898229
9.84	0.06	585.0402611476205
9.85	0.06	620.5979058053149
9.86	0.06	654.9215573155583
9.87	0.06	686.9020905344689
9.88	0.06	715.3775693076352
9.89	0.06	738.9835449099495
9.9	0.06	756.379683010362
9.91	0.06	766.4311813839789
9.92	0.06	768.360355443629
9.93	0.06	761.833789646746
9.94	0.06	746.965983614038
9.95	0.06	724.5173490010267
9.96	0.06	695.8984747405364
9.97	0.06	662.4662594143475
9.98	0.06	626.0426663518568
9.99	0.06	588.2635446149783
10.	0.06	550.5995814276847
10.01	0.06	514.2323198373342
10.02	0.06	480.0428775556015
10.03	0.06	448.6834117768127
10.04	0.06	420.5440519859213
10.05	0.06	395.6609944193464
10.06	0.06	374.1974677400105
10.07	0.06	355.91434583202835
10.08	0.06	340.7155900877949
10.09	0.06	328.3672675810784
10.1	0.06	318.64278783358003
10.11	0.06	311.2530141477475
10.12	0.06	305.98775557603034
10.13	0.06	302.5752998851951
10.14	0.06	300.7660144844866
10.15	0.06	300.3483553399951
10.16	0.06	301.0851713142745
10.17	0.06	302.8050503656618
10.18	0.06	305.26806363381525
10.19	0.06	308.32674432066585
10.2	0.06	311.76138173962363
10.21	0.06	315.46173583184833
10.22	0.06	319.2537199919746
10.23	0.06	323.05218803196783
10.24	0.06	326.7104865944186
10.25	0.06	330.1767898469979
10.26	0.06	333.2997112011039
10.27	0.06	335.9986507366797
10.28	0.06	338.39006745166216
10.29	0.06	340.24111849422553
10.3	0.06	341.5908742369365
10.31	0.06	342.511381286007
10.32	0.06	342.96752799579576
10.33	0.06	342.96043543042566
10.34	0.06	342.5611948473895
10.35	0.06	341.8061210696319
10.36	0.06	340.7103405738536
10.37	0.06	339.3070290485374
10.38	0.06	337.66931968230483
10.39	0.06	335.8311484788645
10.4	0.06	333.86482180603576
10.41	0.06	331.7755134429516
10.42	0.06	329.6120997464791
10.43	0.06	327.40266210397795
10.44	0.06	325.2069913821453
10.45	0.06	323.0414369354517
10.46	0.06	320.8896316651573
10.47	0.06	318.8093073520792
10.48	0.06	316.81700453574666
10.49	0.06	314.9236889100785
10.5	0.06	313.1127333622253
10.51	0.06	311.4164521877732
10.52	0.06	309.8165249206132
10.53	0.06	308.32626941032026
10.54	0.06	306.9740480973828
10.55	0.06	305.664857321378
10.56	0.06	304.5126400381795
10.57	0.06	303.43061785611786
10.58	0.06	302.4352523429417
10.59	0.06	301.5296958492228
10.6	0.06	300.7167307037482
10.61	0.06	299.97233847203734
10.62	0.06	299.31015249303874
10.63	0.06	298.6993759104841
10.64	0.06	298.1720097548204
10.65	0.06	297.69105218892093
10.66	0.06	297.275900439378
10.67	0.06	296.9082329029934
10.68	0.06	296.6062035161573
10.69	0.06	296.3551471463793
10.7	0.06	296.1454725296334
10.71	0.06	295.98487774521226
10.72	0.06	295.86827247561484
10.73	0.06	295.7993186166094
10.74	0.06	295.76743787870674
10.75	0.06	295.7800425672941
10.76	0.06	295.8427375483146
10.77	0.06	295.93139973586614
10.78	0.06	296.09032722293153
10.79	0.06	296.2935241528418
10.8	0.06	296.5027458868743
10.81	0.06	296.78639158778134
10.82	0.06	297.0845279055122
10.83	0.06	297.4294669967761
10.84	0.06	297.812463861773
10.85	0.06	298.2233613216583
10.86	0.06	298.67790778715215
10.87	0.06	299.159321978302
10.88	0.06	299.7040099638562
10.89	0.06	300.2731814653425
10.9	0.06	300.86485387133234
10.91	0.06	301.5220008940473
10.92	0.06	302.1854510419623
10.93	0.06	302.8843768649659
10.94	0.06	303.6105710207568
10.95	0.06	304.3852850477215
10.96	0.06	305.14238821094597
10.97	0.06	305.9616666211437
10.98	0.06	306.8102110400669
10.99	0.06	307.7031873618528
11.	0.06	308.56190780369207
9.	0.08	242.08087988467648
9.01	0.08	242.38460075030548
9.02	0.08	242.77739498601753
9.03	0.08	243.2567539015287
9.04	0.08	243.9028112682283
9.05	0.08	244.726480451499
9.06	0.08	245.6697210996815
9.07	0.08	246.8215973023046
9.08	0.08	248.22498719856998
9.09	0.08	249.82327169480533
9.1	0.08	251.64925813054964
9.11	0.08	253.75228076584816
9.12	0.08	256.1375871861973
9.13	0.08	258.8108304050949
9.14	0.08	261.813851279873
9.15	0.08	265.1706534084037
9.16	0.08	268.90648868992645
9.17	0.08	273.0590707297116
9.18	0.08	277.6595377185648
9.19	0.08	282.73388541095073
9.2	0.08	288.3622717989418
9.21	0.08	294.58306319648
9.22	0.08	301.43001914664404
9.23	0.08	308.98416771965736
9.24	0.08	317.2951291926172
9.25	0.08	326.4183191840665
9.26	0.08	336.4347683499866
9.27	0.08	347.4335218172441
9.28	0.08	359.4916823544664
9.29	0.08	372.7048443730959
9.3	0.08	387.1346028343009
9.31	0.08	402.9148775854151
9.32	0.08	419.9900736447582
9.33	0.08	438.4398595977664
9.34	0.08	458.1794474826777
9.35	0.08	479.05138960456867
9.36	0.08	500.73859303766454
9.37	0.08	522.6215060438175
9.38	0.08	543.7428007462784
9.39	0.08	562.7593166693359
9.4	0.08	577.7225290448172
9.41	0.08	586.1589090586205
9.42	0.08	585.1487263105217
9.43	0.08	571.9628301168416
9.44	0.08	545.0740347063775
9.45	0.08	504.2564487543428
9.46	0.08	451.74305674732955
9.47	0.08	392.0697241691802
9.48	0.08	330.37446485230123
9.49	0.08	271.6927633781318
9.5	0.08	219.44064406902072
9.51	0.08	175.55879112315478
9.52	0.08	140.50080538002098
9.53	0.08	113.76425358553638
9.54	0.08	94.38986738679414
9.55	0.08	81.25419284296972
9.56	0.08	73.25942541172822
9.57	0.08	69.43808103556552
9.58	0.08	68.99826632184859
9.59	0.08	71.3078408215892
9.6	0.08	75.86677526393451
9.61	0.08	82.28109046858913
9.62	0.08	90.26248627656678
9.63	0.08	99.60345444430936
9.64	0.08	110.1578644551836
9.65	0.08	121.7987806016328
9.66	0.08	134.45517739697348
9.67	0.08	148.0973317436896
9.68	0.08	162.70799527494472
9.69	0.08	178.231379588182
9.7	0.08	194.71884848294297
9.71	0.08	212.19259445279602
9.72	0.08	230.6557587064839
9.73	0.08	250.12286374037564
9.74	0.08	270.66090791841384
9.75	0.08	292.2599850801059
9.76	0.08	314.9065587770729
9.77	0.08	338.5756123338459
9.78	0.08	363.2668349820001
9.79	0.08	388.8706583963396
9.8	0.08	415.2586167012169
9.81	0.08	442.2821707624281
9.82	0.08	469.65402370091306
9.83	0.08	497.0606134141804
9.84	0.08	524.0783157331646
9.85	0.08	550.235704601442
9.86	0.08	574.9120829812302
9.87	0.08	597.4025017589533
9.88	0.08	617.0545168811511
9.89	0.08	633.1212943451453
9.9	0.08	644.9196277076036
9.91	0.08	651.9276504588295
9.92	0.08	653.8293722969935
9.93	0.08	650.52888651863
9.94	0.08	642.0955655382247
9.95	0.08	628.9327968703587
9.96	0.08	611.815427433048
9.97	0.08	591.3621923799661
9.98	0.08	568.5705785261961
9.99	0.08	544.3352384159274
10.	0.08	519.5188818665832
10.01	0.08	494.8675537962751
10.02	0.08	471.0002571489721
10.03	0.08	448.4498508090975
10.04	0.08	427.6048613093168
10.05	0.08	408.5787940545995
10.06	0.08	391.6623349685616
10.07	0.08	376.7615954054344
10.08	0.08	363.937919532956
10.09	0.08	353.1065806907046
10.1	0.08	344.1808055607872
10.11	0.08	336.9936326971499
10.12	0.08	331.4472770432491
10.13	0.08	327.3638998734195
10.14	0.08	324.5762439128627
10.15	0.08	322.94517502882115
10.16	0.08	322.29570460504607
10.17	0.08	322.51433964205836
10.18	0.08	323.4061705137781
10.19	0.08	324.8701498502283
10.2	0.08	326.7227183260919
10.21	0.08	328.8900434410981
10.22	0.08	331.2272981939296
10.23	0.08	333.67492456986
10.24	0.08	336.10733783009994
10.25	0.08	338.48919825488144
10.26	0.08	340.68075923367593
10.27	0.08	342.6084146332682
10.28	0.08	344.3921903479426
10.29	0.08	345.79579452426344
10.3	0.08	346.8514256054575
10.31	0.08	347.62274152112116
10.32	0.08	348.06110085823275
10.33	0.08	348.1521634647225
10.34	0.08	347.9508234208043
10.35	0.08	347.47582007206006
10.36	0.08	346.7245537668504
10.37	0.08	345.7127776907247
10.38	0.08	344.4978119202105
10.39	0.08	343.09829477214817
10.4	0.08	341.5741880820036
10.41	0.08	339.91864663508403
10.42	0.08	338.17092400743456
10.43	0.08	336.3517080818789
10.44	0.08	334.5140654803084
10.45	0.08	332.67266431878187
10.46	0.08	330.80606799175496
10.47	0.08	328.97153003355277
10.48	0.08	327.1854870389835
10.49	0.08	325.4599998283795
10.5	0.08	323.779084513328
10.51	0.08	322.1780765458065
10.52	0.08	320.64026184646195
10.53	0.08	319.18212944922135
10.54	0.08	317.8361585006695
10.55	0.08	316.5069254019973
10.56	0.08	315.31544639723165
10.57	0.08	314.1746047401965
10.58	0.08	313.1045252850011
10.59	0.08	312.1109950441404
10.6	0.08	311.19922990925596
10.61	0.08	310.3464153373369
10.62	0.08	309.5687424906318
10.63	0.08	308.83608085699296
10.64	0.08	308.18287810591283
10.65	0.08	307.5720372617872
10.66	0.08	307.0245536874373
10.67	0.08	306.52239363620333
10.68	0.08	306.08502947659053
10.69	0.08	305.69789355702335
10.7	0.08	305.3511265676115
10.71	0.08	305.0532969831018
10.72	0.08	304.7993519076961
10.73	0.08	304.59282488967926
10.74	0.08	304.42334295294836
10.75	0.08	304.2983805084418
10.76	0.08	304.2238139663125
10.77	0.08	304.1748515593205
10.78	0.08	304.1968935732618
10.79	0.08	304.26292410767087
10.8	0.08	304.3340624505959
10.81	0.08	304.48069283880767
10.82	0.08	304.6413527463585
10.83	0.08	304.8486928869383
10.84	0.08	305.0942512838233
10.85	0.08	305.3676379963543
10.86	0.08	305.6850782716389
10.87	0.08	306.03054239284546
10.88	0.08	306.43791053802204
10.89	0.08	306.87105824058403
10.9	0.08	307.3275067800838
10.91	0.08	307.8494683595228
10.92	0.08	308.3787447941573
10.93	0.08	308.94464989761207
10.94	0.08	309.5382529873951
10.95	0.08	310.182178425859
10.96	0.08	310.8086378577667
10.97	0.08	311.4988260644861
10.98	0.08	312.21964715658964
10.99	0.08	312.98638883889566
11.	0.08	313.71989342050097
9.	0.1	240.2817337016965
9.01	0.1	240.47878881129822
9.02	0.1	240.75585020206114
9.03	0.1	241.10909772826975
9.04	0.1	241.6171895599327
9.05	0.1	242.2896270020335
9.06	0.1	243.06740746253146
9.07	0.1	244.03696411836955
9.08	0.1	245.23882314549266
9.09	0.1	246.61458205331434
9.1	0.1	248.19394344995973
9.11	0.1	250.02278539525486
9.12	0.1	252.1028202149034
9.13	0.1	254.4351954705156
9.14	0.1	257.056315291122
9.15	0.1	259.9840241500497
9.16	0.1	263.23634395708706
9.17	0.1	266.8422372511761
9.18	0.1	270.82276700508544
9.19	0.1	275.1919577845465
9.2	0.1	280.0146757411461
9.21	0.1	285.31203526966476
9.22	0.1	291.09711067994044
9.23	0.1	297.42518677869157
9.24	0.1	304.31568874242726
9.25	0.1	311.7875474940376
9.26	0.1	319.87722399645565
9.27	0.1	328.61967841400667
9.28	0.1	338.02762200888685
9.29	0.1	348.1184838356452
9.3	0.1	358.8630825486908
9.31	0.1	370.28392531651883
9.32	0.1	382.20864922735666
9.33	0.1	394.5774669183123
9.34	0.1	407.1685630477134
9.35	0.1	419.6981814145014
9.36	0.1	431.7669068438913
9.37	0.1	442.7750413412642
9.38	0.1	451.9624278363488
9.39	0.1	458.45538219413436
9.4	0.1	461.1818864655669
9.41	0.1	459.0223299134923
9.42	0.1	450.8710371422708
9.43	0.1	435.96802422704843
9.44	0.1	414.3206758338278
9.45	0.1	386.26780977492854
9.46	0.1	353.03494349897795
9.47	0.1	316.6816746148384
9.48	0.1	279.2690783251984
9.49	0.1	243.0250933599286
9.5	0.1	209.55870807535945
9.51	0.1	180.10059227663177
9.52	0.1	155.2576603664315
9.53	0.1	135.163143017573
9.54	0.1	119.65250797133477
9.55	0.1	108.35723770169012
9.56	0.1	100.80363324871995
9.57	0.1	96.50034355758062
9.58	0.1	95.00267948919911
9.59	0.1	95.9170781425326
9.6	0.1	98.90043343378846
9.61	0.1	103.655651186964
9.62	0.1	109.95336875765547
9.63	0.1	117.61800549902065
9.64	0.1	126.51540616037151
9.65	0.1	136.51552628703814
9.66	0.1	147.53701082963664
9.67	0.1	159.53517045480646
9.68	0.1	172.47044160968585
9.69	0.1	186.25973060516378
9.7	0.1	200.9286758030958
9.71	0.1	216.46850106352565
9.72	0.1	232.84703235062761
9.73	0.1	250.0434177598456
9.74	0.1	268.086221211238
9.75	0.1	286.92516458758763
9.76	0.1	306.506991840948
9.77	0.1	326.7677484481112
9.78	0.1	347.6713716593925
9.79	0.1	369.080950041775
9.8	0.1	390.8517190253858
9.81	0.1	412.83553935811085
9.82	0.1	434.77305826218895
9.83	0.1	456.4098031732632
9.84	0.1	477.42198462956384
9.85	0.1	497.48479408753917
9.86	0.1	516.177851209884
9.87	0.1	533.0496594535955
9.88	0.1	547.7304338010729
9.89	0.1	559.7884227355851
9.9	0.1	568.8476955703541
9.91	0.1	574.6493459052456
9.92	0.1	577.0559756280567
9.93	0.1	576.0477367670293
9.94	0.1	571.6522402388518
9.95	0.1	564.098355528047
9.96	0.1	553.861594474573
9.97	0.1	541.2234326517803
9.98	0.1	526.7816206715903
9.99	0.1	511.05272246629977
10.	0.1	494.5610878842144
10.01	0.1	477.77916670797464
10.02	0.1	461.1267520840474
10.03	0.1	445.0048606901408
10.04	0.1	429.73645521094556
10.05	0.1	415.4219385321008
10.06	0.1	402.3771606269347
10.07	0.1	390.55819538100224
10.08	0.1	380.09540944413027
10.09	0.1	370.97972862891856
10.1	0.1	363.20386898272693
10.11	0.1	356.67638907231543
10.12	0.1	351.3747535773097
10.13	0.1	347.1878106634456
10.14	0.1	344.0101952834741
10.15	0.1	341.7595185235893
10.16	0.1	340.3111385704285
10.17	0.1	339.5996284091412
10.18	0.1	339.46817045467435
10.19	0.1	339.85507998779224
10.2	0.1	340.60762459740624
10.21	0.1	341.68309558904014
10.22	0.1	342.9616229081147
10.23	0.1	344.40559850148594
10.24	0.1	345.90781719724197
10.25	0.1	347.4478768898135
10.26	0.1	348.8967393842191
10.27	0.1	350.18851723382085
10.28	0.1	351.4493318863811
10.29	0.1	352.44181825222785
10.3	0.1	353.19606147815927
10.31	0.1	353.7726852779892
10.32	0.1	354.11531348105024
10.33	0.1	354.20043518138016
10.34	0.1	354.07334709995257
10.35	0.1	353.74151897470273
10.36	0.1	353.19056906939414
10.37	0.1	352.42420528365557
10.38	0.1	351.4886961282249
10.39	0.1	350.3913383055583
10.4	0.1	349.1828956139625
10.41	0.1	347.8467991044338
10.42	0.1	346.41431715651214
10.43	0.1	344.89966042787364
10.44	0.1	343.34927665362255
10.45	0.1	341.77612356355405
10.46	0.1	340.1530085861421
10.47	0.1	338.5356391079276
10.48	0.1	336.93927772478355
10.49	0.1	335.3756750105794
10.5	0.1	333.8281833392648
10.51	0.1	332.33367010219865
10.52	0.1	330.87574258238914
10.53	0.1	329.47269384345964
10.54	0.1	328.15986825508185
10.55	0.1	326.84047445079796
10.56	0.1	325.64142995996104
10.57	0.1	324.47459694184806
10.58	0.1	323.36296064953416
10.59	0.1	322.31437369819287
10.6	0.1	321.3359903485365
10.61	0.1	320.40585522796596
10.62	0.1	319.5424170387992
10.63	0.1	318.7160653777878
10.64	0.1	317.96354356932903
10.65	0.1	317.2476313804798
10.66	0.1	316.59091730389065
10.67	0.1	315.97570040800633
10.68	0.1	315.42282399919105
10.69	0.1	314.9179062191387
10.7	0.1	314.45095896519155
10.71	0.1	314.0315105992386
10.72	0.1	313.6546756353219
10.73	0.1	313.32397009951245
10.74	0.1	313.02933291742147
10.75	0.1	312.77842265259886
10.76	0.1	312.5774548672256
10.77	0.1	312.40107235828293
10.78	0.1	312.2958421483531
10.79	0.1	312.2338177432702
10.8	0.1	312.1755190204743
10.81	0.1	312.1933578130891
10.82	0.1	312.22438368141883
10.83	0.1	312.30162914822046
10.84	0.1	312.41690804933165
10.85	0.1	312.5596439135589
10.86	0.1	312.7465371629814
10.87	0.1	312.9623046488954
10.88	0.1	313.2383616008061
10.89	0.1	313.5411981075841
10.9	0.1	313.86786748653645
10.91	0.1	314.25979454511076
10.92	0.1	314.65978671320977
10.93	0.1	315.0972830660673
10.94	0.1	315.56263071800316
10.95	0.1	316.07984293429433
10.96	0.1	316.57945022247895
10.97	0.1	317.1440741325645
10.98	0.1	317.74043702495396
10.99	0.1	318.38395091746946
11.	0.1	318.99497763287377

==> anc/Figure2_293MeV.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.6	16.044326679024532
9.01	-0.6	16.508279031207522
9.02	-0.6	16.976938282079892
9.03	-0.6	17.418173022926993
9.04	-0.6	17.91531528243179
9.05	-0.6	18.389441800664986
9.06	-0.6	18.86427554499157
9.07	-0.6	19.336699723574583
9.08	-0.6	19.81707437192177
9.09	-0.6	20.2888861616416
9.1	-0.6	20.756565675686588
9.11	-0.6	21.225799203021843
9.12	-0.6	21.691672285704904
9.13	-0.6	22.15309623939052
9.14	-0.6	22.6113036706511
9.15	-0.6	23.06144317595531
9.16	-0.6	23.50482836234758
9.17	-0.6	23.956162039216423
9.18	-0.6	24.37762976311849
9.19	-0.6	24.797919406709546
9.2	-0.6	25.210641785988845
9.21	-0.6	25.61563152215887
9.22	-0.6	26.007657660470965
9.23	-0.6	26.387537583608655
9.24	-0.6	26.756532642356113
9.25	-0.6	27.111883231473964
9.26	-0.6	27.452236863549214
9.27	-0.6	27.781516490692848
9.28	-0.6	28.094069521261154
9.29	-0.6	28.389559188084814
9.3	-0.6	28.668186701709992
9.31	-0.6	28.934213624234495
9.32	-0.6	29.18014680303357
9.33	-0.6	29.408356581506204
9.34	-0.6	29.617731661079304
9.35	-0.6	29.812510738119688
9.36	-0.6	29.98485884676452
9.37	-0.6	30.136468854509566
9.38	-0.6	30.268477221612557
9.39	-0.6	30.380778927576262
9.4	-0.6	30.472335752732924
9.41	-0.6	30.5457066311888
9.42	-0.6	30.59851147330851
9.43	-0.6	30.62810383882809
9.44	-0.6	30.639981495216656
9.45	-0.6	30.630159100261576
9.46	-0.6	30.600940451995317
9.47	-0.6	30.55137399710662
9.48	-0.6	30.47812554976545
9.49	-0.6	30.388501566339414
9.5	-0.6	30.27826589336055
9.51	-0.6	30.146937443656697
9.52	-0.6	29.9981260498517
9.53	-0.6	29.83406581078844
9.54	-0.6	29.64590019890362
9.55	-0.6	29.4408324149844
9.56	-0.6	29.21534560546266
9.57	-0.6	28.974952784821255
9.58	-0.6	28.715320004310154
9.59	-0.6	28.43638202797217
9.6	-0.6	28.140872572881488
9.61	-0.6	27.831142593640028
9.62	-0.6	27.503593291275404
9.63	-0.6	27.161625339857082
9.64	-0.6	26.798471367807277
9.65	-0.6	26.42006755848322
9.66	-0.6	26.026853087616807
9.67	-0.6	25.6191341266551
9.68	-0.6	25.19588168602266
9.69	-0.6	24.752895834258094
9.7	-0.6	24.297727109643322
9.71	-0.6	23.827896090018708
9.72	-0.6	23.338686683456952
9.73	-0.6	22.840531397662147
9.74	-0.6	22.32638393593797
9.75	-0.6	21.797487717630414
9.76	-0.6	21.255131753859935
9.77	-0.6	20.699950678234327
9.78	-0.6	20.131498034836554
9.79	-0.6	19.552919806095666
9.8	-0.6	18.965564478857864
9.81	-0.6	18.365028876506923
9.82	-0.6	17.753291724617057
9.83	-0.6	17.14287854787838
9.84	-0.6	16.5237769871951
9.85	-0.6	15.900982160340513
9.86	-0.6	15.27919485697964
9.87	-0.6	14.65667876001433
9.88	-0.6	14.041079403861298
9.89	-0.6	13.428801201921026
9.9	-0.6	12.827360894320039
9.91	-0.6	12.245672715495521
9.92	-0.6	11.670497472331359
9.93	-0.6	11.123804389816941
9.94	-0.6	10.602967307007637
9.95	-0.6	10.113073060573441
9.96	-0.6	9.658617672083762
9.97	-0.6	9.242891912935915
9.98	-0.6	8.871593554370428
9.99	-0.6	8.54722808553821
10.	-0.6	8.272580850861646
10.01	-0.6	8.049332675977553
10.02	-0.6	7.879033865228519
10.03	-0.6	7.761781664202806
10.04	-0.6	7.695580877018208
10.05	-0.6	7.678933575702005
10.06	-0.6	7.710367459606723
10.07	-0.6	7.785484794842089
10.08	-0.6	7.90151857009116
10.09	-0.6	8.054811244819842
10.1	-0.6	8.243830703309118
10.11	-0.6	8.463435078664375
10.12	-0.6	8.71151731085205
10.13	-0.6	8.982382923972219
10.14	-0.6	9.277519445874445
10.15	-0.6	9.595161902458994
10.16	-0.6	9.928227688218302
10.17	-0.6	10.277467840615271
10.18	-0.6	10.640745106606214
10.19	-0.6	11.016566004285313
10.2	-0.6	11.403018063621214
10.21	-0.6	11.795814454595419
10.22	-0.6	12.197828472192622
10.23	-0.6	12.609396151892998
10.24	-0.6	13.027683557274424
10.25	-0.6	13.451307410351458
10.26	-0.6	13.87773255630022
10.27	-0.6	14.307696213427414
10.28	-0.6	14.73581849995891
10.29	-0.6	15.168048301994325
10.3	-0.6	15.599359820262592
10.31	-0.6	16.039049949240404
10.32	-0.6	16.473770152914412
10.33	-0.6	16.91258088202912
10.34	-0.6	17.349738839762672
10.35	-0.6	17.786896587640154
10.36	-0.6	18.218793681341644
10.37	-0.6	18.655806799810314
10.38	-0.6	19.088539310565224
10.39	-0.6	19.522226460296206
10.4	-0.6	19.953659450712642
10.41	-0.6	20.381819778511968
10.42	-0.6	20.819207947659635
10.43	-0.6	21.243849347691103
10.44	-0.6	21.6707209633796
10.45	-0.6	22.094755740123937
10.46	-0.6	22.51388406218768
10.47	-0.6	22.936669718509513
10.48	-0.6	23.3535458418691
10.49	-0.6	23.76604208628782
10.5	-0.6	24.184199146117564
10.51	-0.6	24.596832826057188
10.52	-0.6	25.0054603645903
10.53	-0.6	25.41351851144519
10.54	-0.6	25.818243137300236
10.55	-0.6	26.217814699269404
10.56	-0.6	26.61920782417541
10.57	-0.6	27.016749034562658
10.58	-0.6	27.40682934529115
10.59	-0.6	27.805254149895063
10.6	-0.6	28.20197330335695
10.61	-0.6	28.591937999457596
10.62	-0.6	28.976781911249713
10.63	-0.6	29.36039548003004
10.64	-0.6	29.733074572393257
10.65	-0.6	30.117434348905363
10.66	-0.6	30.495917997928593
10.67	-0.6	30.86886130179336
10.68	-0.6	31.240491064801972
10.69	-0.6	31.614538103386387
10.7	-0.6	31.983639535545173
10.71	-0.6	32.34970878778445
10.72	-0.6	32.71009674670939
10.73	-0.6	33.06640665216689
10.74	-0.6	33.419851158905054
10.75	-0.6	33.773251316503455
10.76	-0.6	34.12710839224579
10.77	-0.6	34.4846186518055
10.78	-0.6	34.83501946673694
10.79	-0.6	35.17593501344845
10.8	-0.6	35.51997276681693
10.81	-0.6	35.860632578676686
10.82	-0.6	36.19489498945005
10.83	-0.6	36.525725923890285
10.84	-0.6	36.84107145079955
10.85	-0.6	37.18017279816959
10.86	-0.6	37.511388130731476
10.87	-0.6	37.83180712845242
10.88	-0.6	38.14961575050686
10.89	-0.6	38.49745447040242
10.9	-0.6	38.81690680094254
10.91	-0.6	39.127548680937906
10.92	-0.6	39.43316936923059
10.93	-0.6	39.74712179194259
10.94	-0.6	40.03730873298733
10.95	-0.6	40.33367174521641
10.96	-0.6	40.63991593855897
10.97	-0.6	40.93720988633555
10.98	-0.6	41.23441251228681
10.99	-0.6	41.52755931072164
11.	-0.6	41.81944161805737
9.	-0.58	16.22960826051793
9.01	-0.58	16.704061049309985
9.02	-0.58	17.183675573130525
9.03	-0.58	17.635866451481622
9.04	-0.58	18.14488588973986
9.05	-0.58	18.631123854611978
9.06	-0.58	19.11837166229396
9.07	-0.58	19.603522337683756
9.08	-0.58	20.097122558125044
9.09	-0.58	20.58234053033
9.1	-0.58	21.063662788776924
9.11	-0.58	21.546875473919908
9.12	-0.58	22.026950856012217
9.13	-0.58	22.50274771124473
9.14	-0.58	22.975527177569848
9.15	-0.58	23.440318688614653
9.16	-0.58	23.898379431972096
9.17	-0.58	24.364651492583242
9.18	-0.58	24.80075819799441
9.19	-0.58	25.235619848951405
9.2	-0.58	25.662838583168373
9.21	-0.58	26.082160030224877
9.22	-0.58	26.48819919569425
9.23	-0.58	26.881752589016312
9.24	-0.58	27.26404477952294
9.25	-0.58	27.632224441449033
9.26	-0.58	27.98484941341421
9.27	-0.58	28.325876215305954
9.28	-0.58	28.64948698418477
9.29	-0.58	28.95527235967645
9.3	-0.58	29.243369257925607
9.31	-0.58	29.518097459769574
9.32	-0.58	29.77178386746215
9.33	-0.58	30.00678982435533
9.34	-0.58	30.221917319496878
9.35	-0.58	30.421462886869595
9.36	-0.58	30.597449855573664
9.37	-0.58	30.751509769347653
9.38	-0.58	30.884850822419548
9.39	-0.58	30.99739262042061
9.4	-0.58	31.087948661997178
9.41	-0.58	31.159149230308653
9.42	-0.58	31.208664465020227
9.43	-0.58	31.233774762324586
9.44	-0.58	31.2401925480781
9.45	-0.58	31.22366907283616
9.46	-0.58	31.186781321703922
9.47	-0.58	31.128441757668273
9.48	-0.58	31.0454025023308
9.49	-0.58	30.94510267554172
9.5	-0.58	30.82330417531078
9.51	-0.58	30.679606012462497
9.52	-0.58	30.517593662996305
9.53	-0.58	30.339577265160884
9.54	-0.58	30.13680416557744
9.55	-0.58	29.91633286825335
9.56	-0.58	29.674759891422312
9.57	-0.58	29.41770318153625
9.58	-0.58	29.141017973557485
9.59	-0.58	28.84412491068239
9.6	-0.58	28.530140564321144
9.61	-0.58	28.201308529013446
9.62	-0.58	27.85404726430407
9.63	-0.58	27.491700131221837
9.64	-0.58	27.107345907130536
9.65	-0.58	26.706664911819587
9.66	-0.58	26.290385998517603
9.67	-0.58	25.858603207487143
9.68	-0.58	25.409950432368383
9.69	-0.58	24.940213079389853
9.7	-0.58	24.45696500897842
9.71	-0.58	23.957331876735367
9.72	-0.58	23.436204592176054
9.73	-0.58	22.904605769478962
9.74	-0.58	22.354576597408446
9.75	-0.58	21.78731196025074
9.76	-0.58	21.20388773673915
9.77	-0.58	20.60475427633339
9.78	-0.58	19.989189220928242
9.79	-0.58	19.360182036867336
9.8	-0.58	18.71907142704132
9.81	-0.58	18.06044757556106
9.82	-0.58	17.38733448182093
9.83	-0.58	16.711605120230374
9.84	-0.58	16.0228100531752
9.85	-0.58	15.32640859611769
9.86	-0.58	14.626656704211774
9.87	-0.58	13.922077373450561
9.88	-0.58	13.220419993852195
9.89	-0.58	12.518611707054466
9.9	-0.58	11.824312416421229
9.91	-0.58	11.146833910381178
9.92	-0.58	10.475423350077595
9.93	-0.58	9.832264462771674
9.94	-0.58	9.21635029385929
9.95	-0.58	8.634990724545048
9.96	-0.58	8.095233252272536
9.97	-0.58	7.6030324204246735
9.98	-0.58	7.166493071621163
9.99	-0.58	6.790715107213371
10.	-0.58	6.480806473302996
10.01	-0.58	6.239481587586607
10.02	-0.58	6.067695840778708
10.03	-0.58	5.96522837671304
10.04	-0.58	5.92800729480175
10.05	-0.58	5.95238868680928
10.06	-0.58	6.034058204787889
10.07	-0.58	6.166707883185852
10.08	-0.58	6.344612558933724
10.09	-0.58	6.5628994929022255
10.1	-0.58	6.817606549242812
10.11	-0.58	7.10345886986069
10.12	-0.58	7.417141225715679
10.13	-0.58	7.752323086524167
10.14	-0.58	8.109736090396495
10.15	-0.58	8.487671859583386
10.16	-0.58	8.878512717388489
10.17	-0.58	9.282928263516524
10.18	-0.58	9.69886981286546
10.19	-0.58	10.124938314280634
10.2	-0.58	10.559046655519168
10.21	-0.58	10.997046703430385
10.22	-0.58	11.441598116879216
10.23	-0.58	11.89275107509457
10.24	-0.58	12.34901471917484
10.25	-0.58	12.808244436633842
10.26	-0.58	13.26813226283383
10.27	-0.58	13.73055966290951
10.28	-0.58	14.188475956185343
10.29	-0.58	14.648712516085368
10.3	-0.58	15.106240177680938
10.31	-0.58	15.570440614058775
10.32	-0.58	16.028395215896516
10.33	-0.58	16.488726660925487
10.34	-0.58	16.94600077620018
10.35	-0.58	17.401843299260403
10.36	-0.58	17.85192021410668
10.37	-0.58	18.305820039562462
10.38	-0.58	18.753805546782495
10.39	-0.58	19.202210387541434
10.4	-0.58	19.64744986418729
10.41	-0.58	20.08816237987792
10.42	-0.58	20.538168096376246
10.43	-0.58	20.97387069786896
10.44	-0.58	21.410979324846764
10.45	-0.58	21.844849019252063
10.46	-0.58	22.273161749586663
10.47	-0.58	22.704481161232863
10.48	-0.58	23.129478791375462
10.49	-0.58	23.54940379194253
10.5	-0.58	23.97461715150368
10.51	-0.58	24.393882729517316
10.52	-0.58	24.80871074691349
10.53	-0.58	25.222545001275677
10.54	-0.58	25.632666669540598
10.55	-0.58	26.03721368077646
10.56	-0.58	26.443296759791473
10.57	-0.58	26.845135192011693
10.58	-0.58	27.239321353725575
10.59	-0.58	27.64138477381252
10.6	-0.58	28.041419173150864
10.61	-0.58	28.435006759911317
10.62	-0.58	28.8229793898714
10.63	-0.58	29.209443381362746
10.64	-0.58	29.584821279999932
10.65	-0.58	29.97164791553842
10.66	-0.58	30.35243301317497
10.67	-0.58	30.72751963055928
10.68	-0.58	31.10112048830497
10.69	-0.58	31.47705683344886
10.7	-0.58	31.847879547152402
10.71	-0.58	32.21560239480364
10.72	-0.58	32.577514641923514
10.73	-0.58	32.93521928801204
10.74	-0.58	33.290035766700086
10.75	-0.58	33.644593332403794
10.76	-0.58	33.99948855448152
10.77	-0.58	34.358010244007914
10.78	-0.58	34.70940639509702
10.79	-0.58	35.051218026169835
10.8	-0.58	35.396037676444465
10.81	-0.58	35.73743623549678
10.82	-0.58	36.07241802240132
10.83	-0.58	36.40392680841565
10.84	-0.58	36.71989193502591
10.85	-0.58	37.059509083563505
10.86	-0.58	37.3912516021564
10.87	-0.58	37.71213572189528
10.88	-0.58	38.03035679710209
10.89	-0.58	38.37858506066624
10.9	-0.58	38.6983981307749
10.91	-0.58	39.00939242722897
10.92	-0.58	39.31537076592609
10.93	-0.58	39.629616522951615
10.94	-0.58	39.9201015663986
10.95	-0.58	40.216757833746584
10.96	-0.58	40.52324762488326
10.97	-0.58	40.82077153171809
10.98	-0.58	41.118220987169494
10.99	-0.58	41.41158157595129
11.	-0.58	41.703660328993145
9.	-0.56	16.42438813574761
9.01	-0.56	16.910327803181698
9.02	-0.56	17.40196058121073
9.03	-0.56	17.866217361683116
9.04	-0.56	18.388336575904567
9.05	-0.56	18.887980338198467
9.06	-0.56	19.389014496022526
9.07	-0.56	19.888344803554045
9.08	-0.56	20.396722008385073
9.09	-0.56	20.896973463650024
9.1	-0.56	21.393647821781332
9.11	-0.56	21.89264352678397
9.12	-0.56	22.388810681871767
9.13	-0.56	22.880953958251116
9.14	-0.56	23.370367038690155
9.15	-0.56	23.85195094646996
9.16	-0.56	24.326901351500993
9.17	-0.56	24.81042245600736
9.18	-0.56	25.263522366521627
9.19	-0.56	25.71537707208464
9.2	-0.56	26.159576031084978
9.21	-0.56	26.595768799658632
9.22	-0.56	27.01839710622646
9.23	-0.56	27.42823236690352
9.24	-0.56	27.82645839391426
9.25	-0.56	28.2101163418392
9.26	-0.56	28.577661837716004
9.27	-0.56	28.93308638592278
9.28	-0.56	29.270385597104422
9.29	-0.56	29.589063437701753
9.3	-0.56	29.889182272982268
9.31	-0.56	30.17512857297549
9.32	-0.56	30.439020603397644
9.33	-0.56	30.683204059358033
9.34	-0.56	30.906387934037358
9.35	-0.56	31.112930695063977
9.36	-0.56	31.29468421680913
9.37	-0.56	31.453231582340944
9.38	-0.56	31.589852160468396
9.39	-0.56	31.70448685053764
9.4	-0.56	31.795796719764617
9.41	-0.56	31.866498803348595
9.42	-0.56	31.91432286969267
9.43	-0.56	31.936471520890642
9.44	-0.56	31.93889800431304
9.45	-0.56	31.917095765762802
9.46	-0.56	31.8739396334687
9.47	-0.56	31.808197852125357
9.48	-0.56	31.71674657883236
9.49	-0.56	31.60718833413462
9.5	-0.56	31.47529668396828
9.51	-0.56	31.320759611151196
9.52	-0.56	31.14718745934466
9.53	-0.56	30.956988608031732
9.54	-0.56	30.741508674899197
9.55	-0.56	30.507703820568366
9.56	-0.56	30.25229476783649
9.57	-0.56	29.98105269994625
9.58	-0.56	29.690013142476012
9.59	-0.56	29.378106786939775
9.6	-0.56	29.04883560601653
9.61	-0.56	28.70438736991118
9.62	-0.56	28.341176777725387
9.63	-0.56	27.96250192869416
9.64	-0.56	27.561252562676327
9.65	-0.56	27.14291402038255
9.66	-0.56	26.708455335845947
9.67	-0.56	26.25775171617716
9.68	-0.56	25.789104393167282
9.69	-0.56	25.298203614427795
9.7	-0.56	24.792680384786294
9.71	-0.56	24.269196467915847
9.72	-0.56	23.722207220988505
9.73	-0.56	23.163281484557697
9.74	-0.56	22.583497988740383
9.75	-0.56	21.983910572414285
9.76	-0.56	21.365349856285643
9.77	-0.56	20.727968179381577
9.78	-0.56	20.070677508160802
9.79	-0.56	19.396253070515392
9.8	-0.56	18.705757368281738
9.81	-0.56	17.992717611263075
9.82	-0.56	17.261233312634523
9.83	-0.56	16.522068507777828
9.84	-0.56	15.764215504627415
9.85	-0.56	14.99334837173092
9.86	-0.56	14.213082327731533
9.87	-0.56	13.421747971039961
9.88	-0.56	12.626912028570523
9.89	-0.56	11.825497459162007
9.9	-0.56	11.024902251986054
9.91	-0.56	10.234437267962722
9.92	-0.56	9.445251159463357
9.93	-0.56	8.679727466671405
9.94	-0.56	7.938208232170494
9.95	-0.56	7.231035980170317
9.96	-0.56	6.569188836929332
9.97	-0.56	5.963913909321638
9.98	-0.56	5.428930485207653
9.99	-0.56	4.976305436701216
10.	-0.56	4.617135279675276
10.01	-0.56	4.357068475899826
10.02	-0.56	4.195774527110182
10.03	-0.56	4.130095785262333
10.04	-0.56	4.149814621642069
10.05	-0.56	4.245411552240848
10.06	-0.56	4.406844706765608
10.07	-0.56	4.62398402188778
10.08	-0.56	4.8872979761184885
10.09	-0.56	5.190579980678591
10.1	-0.56	5.5272094463439005
10.11	-0.56	5.892438418561548
10.12	-0.56	6.28219775989816
10.13	-0.56	6.689583877276705
10.14	-0.56	7.115244256126857
10.15	-0.56	7.557699338662539
10.16	-0.56	8.009086428807475
10.17	-0.56	8.470133720394434
10.18	-0.56	8.93936854803314
10.19	-0.56	9.415444638064956
10.2	-0.56	9.896279458313685
10.21	-0.56	10.378051242485293
10.22	-0.56	10.863268951927136
10.23	-0.56	11.351413775355917
10.24	-0.56	11.842776578381745
10.25	-0.56	12.334542784770026
10.26	-0.56	12.824554067811258
10.27	-0.56	13.316155286404694
10.28	-0.56	13.800421999807146
10.29	-0.56	14.285114325366425
10.3	-0.56	14.76532640582921
10.31	-0.56	15.250486066566744
10.32	-0.56	15.728192723614708
10.33	-0.56	16.206619195570262
10.34	-0.56	16.680194052788703
10.35	-0.56	17.15103241395738
10.36	-0.56	17.615783416059198
10.37	-0.56	18.08344193650142
10.38	-0.56	18.543233762242743
10.39	-0.56	19.003088383821307
10.4	-0.56	19.458977976147573
10.41	-0.56	19.909062002722045
10.42	-0.56	20.36875165447506
10.43	-0.56	20.81264718412352
10.44	-0.56	21.25709292719872
10.45	-0.56	21.69794941393647
10.46	-0.56	22.132675477271132
10.47	-0.56	22.569903420399637
10.48	-0.56	23.00041926416756
10.49	-0.56	23.425254143270998
10.5	-0.56	23.855116470002788
10.51	-0.56	24.278669869376035
10.52	-0.56	24.697429151160833
10.53	-0.56	25.114810874075445
10.54	-0.56	25.52819602861434
10.55	-0.56	25.935654564722675
10.56	-0.56	26.34441595847037
10.57	-0.56	26.748607442084808
10.58	-0.56	27.14499389356724
10.59	-0.56	27.548900607219146
10.6	-0.56	27.950443117669625
10.61	-0.56	28.34594092677259
10.62	-0.56	28.735385006340017
10.63	-0.56	29.123073262631962
10.64	-0.56	29.49956502560788
10.65	-0.56	29.88735578874794
10.66	-0.56	30.268957852553307
10.67	-0.56	30.644751595131154
10.68	-0.56	31.0189222183645
10.69	-0.56	31.395398618931708
10.7	-0.56	31.76662352233627
10.71	-0.56	32.134729071717665
10.72	-0.56	32.496923665165625
10.73	-0.56	32.854815189753005
10.74	-0.56	33.209831151457735
10.75	-0.56	33.5644122765141
10.76	-0.56	33.91923665118982
10.77	-0.56	34.277702115335764
10.78	-0.56	34.629047374984914
10.79	-0.56	34.97073461100628
10.8	-0.56	35.3153524550264
10.81	-0.56	35.656526761524404
10.82	-0.56	35.99128559498175
10.83	-0.56	36.322555761718995
10.84	-0.56	36.63823757546791
10.85	-0.56	36.97751807879127
10.86	-0.56	37.30894990422245
10.87	-0.56	37.62947284204813
10.88	-0.56	37.94730181404117
10.89	-0.56	38.2951667593769
10.9	-0.56	38.61458672230019
10.91	-0.56	38.9251906252912
10.92	-0.56	39.2307991254923
10.93	-0.56	39.54463995003384
10.94	-0.56	39.8347242268517
10.95	-0.56	40.131000070252476
10.96	-0.56	40.43708791431645
10.97	-0.56	40.73420429082302
10.98	-0.56	41.031281736995446
10.99	-0.56	41.3242526555185
11.	-0.56	41.61593582890159
9.	-0.54	16.628880768247775
9.01	-0.54	17.127368328625803
9.02	-0.54	17.632167136187093
9.03	-0.54	18.10969345669623
9.04	-0.54	18.64624209560062
9.05	-0.54	19.160705387632508
9.06	-0.54	19.677030620404253
9.07	-0.54	20.192139917562592
9.08	-0.54	20.717007712946824
9.09	-0.54	21.234097128994257
9.1	-0.54	21.748026149048133
9.11	-0.54	22.264819813690373
9.12	-0.54	22.779197003718146
9.13	-0.54	23.289907204848433
9.14	-0.54	23.79828159673299
9.15	-0.54	24.299083231303566
9.16	-0.54	24.79344083814855
9.17	-0.54	25.296845912624036
9.18	-0.54	25.769634034353846
9.19	-0.54	26.24126185436592
9.2	-0.54	26.705301677398925
9.21	-0.54	27.16129903989755
9.22	-0.54	27.60350056747142
9.23	-0.54	28.032647250118483
9.24	-0.54	28.44987712912743
9.25	-0.54	28.852105042204542
9.26	-0.54	29.23766922565147
9.27	-0.54	29.61059655579827
9.28	-0.54	29.964671022995503
9.29	-0.54	30.29929231853694
9.3	-0.54	30.614435009102856
9.31	-0.54	30.91456056323658
9.32	-0.54	31.191543978696807
9.33	-0.54	31.44770600065803
9.34	-0.54	31.68165451392829
9.35	-0.54	31.897812437043324
9.36	-0.54	32.087824696299556
9.37	-0.54	32.25324087032189
9.38	-0.54	32.39540865582212
9.39	-0.54	32.51428522945156
9.4	-0.54	32.60837622503745
9.41	-0.54	32.68050254632121
9.42	-0.54	32.72846402118538
9.43	-0.54	32.7493821136947
9.44	-0.54	32.74948128139415
9.45	-0.54	32.72400893039922
9.46	-0.54	32.67616404829248
9.47	-0.54	32.604567063048115
9.48	-0.54	32.506266013066956
9.49	-0.54	32.38906484332864
9.5	-0.54	32.24876971065638
9.51	-0.54	32.08517154664175
9.52	-0.54	31.901970792457103
9.53	-0.54	31.70170309373744
9.54	-0.54	31.475812576799974
9.55	-0.54	31.231210514078775
9.56	-0.54	30.964761344130842
9.57	-0.54	30.68245360329515
9.58	-0.54	30.380497395703333
9.59	-0.54	30.05737680651651
9.6	-0.54	29.716985163561166
9.61	-0.54	29.36152981108332
9.62	-0.54	28.987404273895127
9.63	-0.54	28.597886269680707
9.64	-0.54	28.185647694678398
9.65	-0.54	27.756073099138252
9.66	-0.54	27.310314788578317
9.67	-0.54	26.84803821776662
9.68	-0.54	26.367244539951635
9.69	-0.54	25.863441249670007
9.7	-0.54	25.344374612730178
9.71	-0.54	24.80618922747501
9.72	-0.54	24.242892011483256
9.73	-0.54	23.66652270138303
9.74	-0.54	23.067212410346414
9.75	-0.54	22.44577771790143
9.76	-0.54	21.802820825314804
9.77	-0.54	21.13807981736869
9.78	-0.54	20.45004727031865
9.79	-0.54	19.741287858015358
9.8	-0.54	19.012247196653423
9.81	-0.54	18.255469667544684
9.82	-0.54	17.476228286756914
9.83	-0.54	16.68365206187246
9.84	-0.54	15.86613459259203
9.85	-0.54	15.029302698422683
9.86	-0.54	14.17603992900267
9.87	-0.54	13.303942777728802
9.88	-0.54	12.420014068606553
9.89	-0.54	11.520325455314588
9.9	-0.54	10.611309804174986
9.91	-0.54	9.701265811090682
9.92	-0.54	8.78126064522272
9.93	-0.54	7.872369249203846
9.94	-0.54	6.973582653734821
9.95	-0.54	6.096233271609934
9.96	-0.54	5.25351705182051
9.97	-0.54	4.463699380521807
9.98	-0.54	3.752170718037192
9.99	-0.54	3.153823345985891
10.	-0.54	2.7064029052973964
10.01	-0.54	2.431280258906518
10.02	-0.54	2.319761029281734
10.03	-0.54	2.3473483579504326
10.04	-0.54	2.4803387991130634
10.05	-0.54	2.694958650373695
10.06	-0.54	2.973494973942343
10.07	-0.54	3.3022784785232426
10.08	-0.54	3.6701332852442183
10.09	-0.54	4.07142219800848
10.1	-0.54	4.497524129772269
10.11	-0.54	4.946483354582589
10.12	-0.54	5.414404486964612
10.13	-0.54	5.893859336418441
10.14	-0.54	6.386087218848557
10.15	-0.54	6.89007644405012
10.16	-0.54	7.3981365628448215
10.17	-0.54	7.9111534608147025
10.18	-0.54	8.428862583217425
10.19	-0.54	8.949838268304232
10.2	-0.54	9.471767882505542
10.21	-0.54	9.99200064636312
10.22	-0.54	10.512094639184681
10.23	-0.54	11.03097492403249
10.24	-0.54	11.55119423037497
10.25	-0.54	12.069081048062909
10.26	-0.54	12.582828629193166
10.27	-0.54	13.097820433794627
10.28	-0.54	13.602345885235348
10.29	-0.54	14.105865487045072
10.3	-0.54	14.60331657531474
10.31	-0.54	15.104110820689314
10.32	-0.54	15.596434883704367
10.33	-0.54	16.088628715958922
10.34	-0.54	16.572934518209614
10.35	-0.54	17.053343425351862
10.36	-0.54	17.527853155766515
10.37	-0.54	18.005168847363002
10.38	-0.54	18.472204874326327
10.39	-0.54	18.93918951875872
10.4	-0.54	19.40166330807453
10.41	-0.54	19.857108009387776
10.42	-0.54	20.322678861314788
10.43	-0.54	20.771234214431956
10.44	-0.54	21.219468515399335
10.45	-0.54	21.66386168609123
10.46	-0.54	22.10166413478847
10.47	-0.54	22.54161364363902
10.48	-0.54	22.974583259250018
10.49	-0.54	23.401375948042176
10.5	-0.54	23.833029482380226
10.51	-0.54	24.258116878260232
10.52	-0.54	24.67821787160229
10.53	-0.54	25.096509117774353
10.54	-0.54	25.510692563137052
10.55	-0.54	25.918719491730688
10.56	-0.54	26.327863148131943
10.57	-0.54	26.73221149378359
10.58	-0.54	27.12863992816545
10.59	-0.54	27.53237927898084
10.6	-0.54	27.933420120779843
10.61	-0.54	28.32891600979457
10.62	-0.54	28.71798255759721
10.63	-0.54	29.10508217607915
10.64	-0.54	29.480934048609345
10.65	-0.54	29.86804347699372
10.66	-0.54	30.24883325877935
10.67	-0.54	30.623758019525837
10.68	-0.54	30.996963507336915
10.69	-0.54	31.37250343689206
10.7	-0.54	31.74269425232096
10.71	-0.54	32.10979344561722
10.72	-0.54	32.470927589623216
10.73	-0.54	32.827701663059486
10.74	-0.54	33.18164670418997
10.75	-0.54	33.53502634956991
10.76	-0.54	33.88858589384637
10.77	-0.54	34.24585152579337
10.78	-0.54	34.59601808400988
10.79	-0.54	34.9364851237127
10.8	-0.54	35.27984856251564
10.81	-0.54	35.61976875440477
10.82	-0.54	35.953296823255485
10.83	-0.54	36.28335058880549
10.84	-0.54	36.59778880311867
10.85	-0.54	36.935824503017
10.86	-0.54	37.26605450046165
10.87	-0.54	37.585337750496905
10.88	-0.54	37.90192081150106
10.89	-0.54	38.24862368435631
10.9	-0.54	38.566851609094066
10.91	-0.54	38.87627915738755
10.92	-0.54	39.18074941625976
10.93	-0.54	39.49344812838711
10.94	-0.54	39.7823942558001
10.95	-0.54	40.07757921581104
10.96	-0.54	40.38258236875629
10.97	-0.54	40.678620056147
10.98	-0.54	40.974673839615015
10.99	-0.54	41.26661994297609
11.	-0.54	41.55728530290514
9.	-0.52	16.843230847086414
9.01	-0.52	17.355402814202808
9.02	-0.52	17.87460221590511
9.03	-0.52	18.366698836354118
9.04	-0.52	18.91911817500646
9.05	-0.52	19.449940422807607
9.06	-0.52	19.983202081320087
9.07	-0.52	20.515846218732886
9.08	-0.52	21.059093105977908
9.09	-0.52	21.595017446359932
9.1	-0.52	22.12831507241079
9.11	-0.52	22.665154115470262
9.12	-0.52	23.20011324119444
9.13	-0.52	23.73188640437188
9.14	-0.52	24.26184847414639
9.15	-0.52	24.784614847426642
9.16	-0.52	25.30124166798256
9.17	-0.52	25.82753560812506
9.18	-0.52	26.323097970788496
9.19	-0.52	26.81769282856842
9.2	-0.52	27.304870452585742
9.21	-0.52	27.784063454451694
9.22	-0.52	28.249298583350217
9.23	-0.52	28.701279695543192
9.24	-0.52	29.141092700852578
9.25	-0.52	29.565503683235935
9.26	-0.52	29.97271494157567
9.27	-0.52	30.36678751483352
9.28	-0.52	30.74126388232964
9.29	-0.52	31.09541717246546
9.3	-0.52	31.429116813421647
9.31	-0.52	31.746906728665532
9.32	-0.52	32.04037635730514
9.33	-0.52	32.31180833214667
9.34	-0.52	32.55969832253646
9.35	-0.52	32.78853359072956
9.36	-0.52	32.98970908949076
9.37	-0.52	33.164757321475804
9.38	-0.52	33.3150879178274
9.39	-0.52	33.44066676231908
9.4	-0.52	33.53984189433377
9.41	-0.52	33.61555623885325
9.42	-0.52	33.66569093822545
9.43	-0.52	33.68728434626983
9.44	-0.52	33.68686707707984
9.45	-0.52	33.65945923760866
9.46	-0.52	33.60861215126998
9.47	-0.52	33.532801273237745
9.48	-0.52	33.429305816805645
9.49	-0.52	33.306178192903594
9.5	-0.52	33.15928720273223
9.51	-0.52	32.98854766728487
9.52	-0.52	32.79783424266324
9.53	-0.52	32.58984759958373
9.54	-0.52	32.35613939165414
9.55	-0.52	32.103651258121545
9.56	-0.52	31.829422644046637
9.57	-0.52	31.5397432406701
9.58	-0.52	31.23099721048876
9.59	-0.52	30.901289056417514
9.6	-0.52	30.554915672404633
9.61	-0.52	30.194208228130012
9.62	-0.52	29.815528672217567
9.63	-0.52	29.422175789667627
9.64	-0.52	29.006586383628672
9.65	-0.52	28.574179915288283
9.66	-0.52	28.126230211952404
9.67	-0.52	27.662223539199044
9.68	-0.52	27.17993327442405
9.69	-0.52	26.674593535961947
9.7	-0.52	26.154156530435245
9.71	-0.52	25.61422438125327
9.72	-0.52	25.04838820101223
9.73	-0.52	24.469048520487167
9.74	-0.52	23.865498141077666
9.75	-0.52	23.2382306411565
9.76	-0.52	22.587712716320873
9.77	-0.52	21.913170123061388
9.78	-0.52	21.21270028644253
9.79	-0.52	20.48876930354386
9.8	-0.52	19.740820484698176
9.81	-0.52	18.96074502541171
9.82	-0.52	18.15526248213456
9.83	-0.52	17.331366077589625
9.84	-0.52	16.477091334984717
9.85	-0.52	15.597988879374396
9.86	-0.52	14.69660518352872
9.87	-0.52	13.769629821556833
9.88	-0.52	12.823677169076436
9.89	-0.52	11.85358577885859
9.9	-0.52	10.86510430216456
9.91	-0.52	9.865451173517638
9.92	-0.52	8.843656709188224
9.93	-0.52	7.818232732480963
9.94	-0.52	6.78354936775242
9.95	-0.52	5.745204065964725
9.96	-0.52	4.706661744585975
9.97	-0.52	3.672229779104478
9.98	-0.52	2.6432973297860656
9.99	-0.52	1.6293659291754115
10.	-0.52	0.773071946450087
10.01	-0.52	0.6069630993854261
10.02	-0.52	0.7339005906320565
10.03	-0.52	0.9575112157777771
10.04	-0.52	1.2465497561773387
10.05	-0.52	1.5903572769701912
10.06	-0.52	1.9879968339378056
10.07	-0.52	2.4522837263413484
10.08	-0.52	2.9308458013826604
10.09	-0.52	3.3798532440017173
10.1	-0.52	3.8638376474388934
10.11	-0.52	4.437842143268457
10.12	-0.52	4.928990251104478
10.13	-0.52	5.476388351771652
10.14	-0.52	6.0500143324185505
10.15	-0.52	6.551497047549818
10.16	-0.52	7.162313240898836
10.17	-0.52	7.652648937673888
10.18	-0.52	8.261952305424735
10.19	-0.52	8.768176092198122
10.2	-0.52	9.369932777741326
10.21	-0.52	9.873886423975804
10.22	-0.52	10.4588095034389
10.23	-0.52	10.961391770886856
10.24	-0.52	11.52917555270739
10.25	-0.52	12.04465324482495
10.26	-0.52	12.574282165668837
10.27	-0.52	13.115401012292764
10.28	-0.52	13.612907656767973
10.29	-0.52	14.149225849622862
10.3	-0.52	14.637447151493632
10.31	-0.52	15.155523958641105
10.32	-0.52	15.659714474053711
10.33	-0.52	16.14966212621372
10.34	-0.52	16.65087213592325
10.35	-0.52	17.123433629817185
10.36	-0.52	17.60123878859296
10.37	-0.52	18.09162683632746
10.38	-0.52	18.55123868801996
10.39	-0.52	19.023129659098615
10.4	-0.52	19.49063763705038
10.41	-0.52	19.940276116579565
10.42	-0.52	20.41081399428208
10.43	-0.52	20.861322452449123
10.44	-0.52	21.30445733948774
10.45	-0.52	21.751359407277906
10.46	-0.52	22.189928758134013
10.47	-0.52	22.625435836100873
10.48	-0.52	23.05933985291361
10.49	-0.52	23.486086758958464
10.5	-0.52	23.913667974984428
10.51	-0.52	24.337798936622846
10.52	-0.52	24.758059471029185
10.53	-0.52	25.17262127464182
10.54	-0.52	25.58449865040299
10.55	-0.52	25.991882395189513
10.56	-0.52	26.398145151301858
10.57	-0.52	26.79954152925209
10.58	-0.52	27.19455448985644
10.59	-0.52	27.59607072434651
10.6	-0.52	27.99367569045249
10.61	-0.52	28.38740539116738
10.62	-0.52	28.77459749716865
10.63	-0.52	29.15864902762967
10.64	-0.52	29.531680452912447
10.65	-0.52	29.916834036419964
10.66	-0.52	30.29515839453431
10.67	-0.52	30.66715516146576
10.68	-0.52	31.03780684914087
10.69	-0.52	31.41111178783772
10.7	-0.52	31.778619665776347
10.71	-0.52	32.14296918980885
10.72	-0.52	32.50178477337736
10.73	-0.52	32.8562122729399
10.74	-0.52	33.207579459047444
10.75	-0.52	33.55835982515193
10.76	-0.52	33.90951414231724
10.77	-0.52	34.26443802738552
10.78	-0.52	34.61211154881972
10.79	-0.52	34.95016609341461
10.8	-0.52	35.291252775396934
10.81	-0.52	35.62884705729635
10.82	-0.52	35.96000466888727
10.83	-0.52	36.287803891277896
10.84	-0.52	36.60005520257131
10.85	-0.52	36.93589819586519
10.86	-0.52	37.263942627807594
10.87	-0.52	37.58105439156404
10.88	-0.52	37.8955327893864
10.89	-0.52	38.240242772536305
10.9	-0.52	38.55641038239421
10.91	-0.52	38.8638321023236
10.92	-0.52	39.16638783853685
10.93	-0.52	39.47718357216586
10.94	-0.52	39.76420215976257
10.95	-0.52	40.05754450976906
10.96	-0.52	40.36076307944618
10.97	-0.52	40.65503153967924
10.98	-0.52	40.94937154648963
10.99	-0.52	41.23962105521419
11.	-0.52	41.52862784778238
9.	-0.5	17.067494001980467
9.01	-0.5	17.594561787158632
9.02	-0.5	18.129483611431958
9.03	-0.5	18.637550220080012
9.04	-0.5	19.207396320503598
9.05	-0.5	19.756247688627845
9.06	-0.5	20.30823885144969
9.07	-0.5	20.860339594952812
9.08	-0.5	21.424041121741276
9.09	-0.5	21.981004983498266
9.1	-0.5	22.53601501942599
9.11	-0.5	23.095401596885274
9.12	-0.5	23.65359456135281
9.13	-0.5	24.209233076660333
9.14	-0.5	24.76374354768197
9.15	-0.5	25.311584212621522
9.16	-0.5	25.853732953304764
9.17	-0.5	26.406342706154046
9.18	-0.5	26.928214283120933
9.19	-0.5	27.44944783815451
9.2	-0.5	27.963566485448684
9.21	-0.5	28.46987999707967
9.22	-0.5	28.96216716074306
9.23	-0.5	29.44108633731498
9.24	-0.5	29.907663242066366
9.25	-0.5	30.358488371385516
9.26	-0.5	30.791605266757472
9.27	-0.5	31.211105569112117
9.28	-0.5	31.610254337622266
9.29	-0.5	31.98816961635278
9.3	-0.5	32.344592771485914
9.31	-0.5	32.68415573862448
9.32	-0.5	32.99811014648473
9.33	-0.5	33.28868176345135
9.34	-0.5	33.554238191938715
9.35	-0.5	33.799326769537835
9.36	-0.5	34.015039391108694
9.37	-0.5	34.20290819229167
9.38	-0.5	34.364392946412856
9.39	-0.5	34.49945677699339
9.4	-0.5	34.60628802371389
9.41	-0.5	34.68796959675369
9.42	-0.5	34.742475596536245
9.43	-0.5	34.76676046876311
9.44	-0.5	34.76770063348838
9.45	-0.5	34.74011519913685
9.46	-0.5	34.68793816372116
9.47	-0.5	34.60951136027975
9.48	-0.5	34.50241712660983
9.49	-0.5	34.375014455814416
9.5	-0.5	34.223276002109394
9.51	-0.5	34.04727067705201
9.52	-0.5	33.85115321718523
9.53	-0.5	33.63783809456584
9.54	-0.5	33.39900584584822
9.55	-0.5	33.14172399475049
9.56	-0.5	32.863253619657876
9.57	-0.5	32.5702931223399
9.58	-0.5	32.259407499475834
9.59	-0.5	31.928416625316633
9.6	-0.5	31.58204280534273
9.61	-0.5	31.22287815096379
9.62	-0.5	30.847253395497745
9.63	-0.5	30.458549298635056
9.64	-0.5	30.048967549422308
9.65	-0.5	29.624146245360542
9.66	-0.5	29.185417058248504
9.67	-0.5	28.732142965016397
9.68	-0.5	28.26199226481026
9.69	-0.5	27.769835074534384
9.7	-0.5	27.26395752049114
9.71	-0.5	26.739431409313234
9.72	-0.5	26.18952053610975
9.73	-0.5	25.626835440262536
9.74	-0.5	25.040051828768213
9.75	-0.5	24.429272961738533
9.76	-0.5	23.795005587510175
9.77	-0.5	23.135890634757303
9.78	-0.5	22.449752266581374
9.79	-0.5	21.739178349371883
9.8	-0.5	21.00219640294502
9.81	-0.5	20.23067712692828
9.82	-0.5	19.433260552378506
9.83	-0.5	18.61435115805672
9.84	-0.5	17.762250763615874
9.85	-0.5	16.882798241350933
9.86	-0.5	15.979333468878236
9.87	-0.5	15.048076569926586
9.88	-0.5	14.096640920764663
9.89	-0.5	13.119642384263951
9.9	-0.5	12.124991194405197
9.91	-0.5	11.122307453443629
9.92	-0.5	10.100829261509574
9.93	-0.5	9.083193937451886
9.94	-0.5	8.069801422476674
9.95	-0.5	7.073403333936359
9.96	-0.5	6.113009036903886
9.97	-0.5	5.214991298672848
9.98	-0.5	4.43438699811418
9.99	-0.5	3.863046658894849
10.	-0.5	3.628721780438676
10.01	-0.5	3.807958277387141
10.02	-0.5	4.3768711989025455
10.03	-0.5	5.3196909951659554
10.04	-0.5	6.582464516766674
10.05	-0.5	8.18277879343525
10.06	-0.5	10.208965512613373
10.07	-0.5	12.669618569207113
10.08	-0.5	15.503346575964777
10.09	-0.5	18.990081279778686
10.1	-0.5	22.809998530585982
10.11	-0.5	26.786374030404357
10.12	-0.5	33.41493228239604
10.13	-0.5	38.100992518536835
10.14	-0.5	50.00196790602672
10.15	-0.5	54.32212610268513
10.16	-0.5	70.35830216565775
10.17	-0.5	76.62088385155546
10.18	-0.5	113.33364342689063
10.19	-0.5	105.74760215814935
10.2	-0.5	173.25507061382007
10.21	-0.5	93.14223910655977
10.22	-0.5	649.4509883032489
10.23	-0.5	38.81266655728473
10.24	-0.5	740.9685525655527
10.25	-0.5	12.402145178822717
10.26	-0.5	108.29672908848907
10.27	-0.5	15.454788009307144
10.28	-0.5	26.64657488505242
10.29	-0.5	48.60561560524718
10.3	-0.5	3.76953649759799
10.31	-0.5	35.558402216670444
10.32	-0.5	10.866398503046627
10.33	-0.5	16.272155983614848
10.34	-0.5	24.965555857969676
10.35	-0.5	10.636642895145211
10.36	-0.5	21.13843168306328
10.37	-0.5	20.85924229441231
10.38	-0.5	15.032178819101258
10.39	-0.5	22.195015361556898
10.4	-0.5	19.890962892760495
10.41	-0.5	18.215213311535592
10.42	-0.5	22.581130280203865
10.43	-0.5	20.878211844919193
10.44	-0.5	20.387636617015687
10.45	-0.5	23.11260407834342
10.46	-0.5	22.356066927700716
10.47	-0.5	22.0756394285296
10.48	-0.5	23.88624899811337
10.49	-0.5	23.812392769928817
10.5	-0.5	23.563132663240303
10.51	-0.5	24.78156419005135
10.52	-0.5	25.179751943243712
10.53	-0.5	25.01133406129712
10.54	-0.5	25.781957095486472
10.55	-0.5	26.396740102130302
10.56	-0.5	26.41098970894157
10.57	-0.5	26.85624063249837
10.58	-0.5	27.503977854166074
10.59	-0.5	27.743352404730267
10.6	-0.5	28.013858064043497
10.61	-0.5	28.57043840497196
10.62	-0.5	28.97906944609446
10.63	-0.5	29.22361456732117
10.64	-0.5	29.621903893123545
10.65	-0.5	30.092867566181916
10.66	-0.5	30.415816483719254
10.67	-0.5	30.73217391303648
10.68	-0.5	31.150681861634055
10.69	-0.5	31.546442704198903
10.7	-0.5	31.864004744414636
10.71	-0.5	32.21439360888692
10.72	-0.5	32.60582174494857
10.73	-0.5	32.95661794022956
10.74	-0.5	33.27630744534615
10.75	-0.5	33.62720397478448
10.76	-0.5	33.99495960920812
10.77	-0.5	34.34045835487077
10.78	-0.5	34.66952753052672
10.79	-0.5	35.009778258142376
10.8	-0.5	35.358332839406536
10.81	-0.5	35.68717959073279
10.82	-0.5	36.00684006741539
10.83	-0.5	36.335592323844146
10.84	-0.5	36.65080796908636
10.85	-0.5	36.98014750174194
10.86	-0.5	37.300349844568856
10.87	-0.5	37.61676574756633
10.88	-0.5	37.931911537235074
10.89	-0.5	38.27201286908045
10.9	-0.5	38.582284549057164
10.91	-0.5	38.887998495060366
10.92	-0.5	39.19025631491061
10.93	-0.5	39.497692197959765
10.94	-0.5	39.78003312570952
10.95	-0.5	40.071029344268815
10.96	-0.5	40.37326030131999
10.97	-0.5	40.665024327608876
10.98	-0.5	40.955751431159754
10.99	-0.5	41.24345142816185
11.	-0.5	41.531046071112456
9.	-0.48	17.301614447786154
9.01	-0.48	17.844861730013644
9.02	-0.48	18.396913477272022
9.03	-0.48	18.922448474601275
9.04	-0.48	19.51139330057717
9.05	-0.48	20.080077806124844
9.06	-0.48	20.652744606522003
9.07	-0.48	21.226397507736113
9.08	-0.48	21.81282716178704
9.09	-0.48	22.39325707539607
9.1	-0.48	22.972571320335494
9.11	-0.48	23.557284859353125
9.12	-0.48	24.141670962115743
9.13	-0.48	24.724316313815116
9.14	-0.48	25.306708919795653
9.15	-0.48	25.88314099848547
9.16	-0.48	26.454506794027758
9.17	-0.48	27.037340466459522
9.18	-0.48	27.589571813470805
9.19	-0.48	28.14166783039064
9.2	-0.48	28.68711942608078
9.21	-0.48	29.2251026546082
9.22	-0.48	29.74911662356945
9.23	-0.48	30.25976392273349
9.24	-0.48	30.757999930310426
9.25	-0.48	31.240207459595716
9.26	-0.48	31.70424309942152
9.27	-0.48	32.154222207744276
9.28	-0.48	32.58308895518373
9.29	-0.48	32.98976951006826
9.3	-0.48	33.373846668645754
9.31	-0.48	33.74004250610871
9.32	-0.48	34.07920554511609
9.33	-0.48	34.39347789408439
9.34	-0.48	34.68107591640929
9.35	-0.48	34.94659635405774
9.36	-0.48	35.180761324280105
9.37	-0.48	35.38511755763857
9.38	-0.48	35.56115507652124
9.39	-0.48	35.70881682397666
9.4	-0.48	35.82612787018813
9.41	-0.48	35.9163268918863
9.42	-0.48	35.97749220000928
9.43	-0.48	36.00649406084805
9.44	-0.48	36.010598936689505
9.45	-0.48	35.98445906130812
9.46	-0.48	35.93242409446032
9.47	-0.48	35.85272444053061
9.48	-0.48	35.743331283188276
9.49	-0.48	35.612981903714584
9.5	-0.48	35.45780747822439
9.51	-0.48	35.27807338149097
9.52	-0.48	35.07834486322275
9.53	-0.48	34.86181280154784
9.54	-0.48	34.62032459256392
9.55	-0.48	34.36119153853097
9.56	-0.48	34.08196241529606
9.57	-0.48	33.78987969180331
9.58	-0.48	33.48170547067556
9.59	-0.48	33.15510154767998
9.6	-0.48	32.81525099461805
9.61	-0.48	32.46517917599
9.62	-0.48	32.10120069224829
9.63	-0.48	31.72686016428986
9.64	-0.48	31.334147491472255
9.65	-0.48	30.929154430597347
9.66	-0.48	30.51320836187675
9.67	-0.48	30.085631396402817
9.68	-0.48	29.644167974580157
9.69	-0.48	29.183235293392784
9.7	-0.48	28.71161791292148
9.71	-0.48	28.223911643762634
9.72	-0.48	27.713197889510393
9.73	-0.48	27.19209825291117
9.74	-0.48	26.64899948332225
9.75	-0.48	26.083562085992398
9.76	-0.48	25.496562801318078
9.77	-0.48	24.88599080955625
9.78	-0.48	24.249589971250067
9.79	-0.48	23.59031011013539
9.8	-0.48	22.904295509672302
9.81	-0.48	22.18423530007454
9.82	-0.48	21.441181023028456
9.83	-0.48	20.676359362655027
9.84	-0.48	19.879084571032294
9.85	-0.48	19.05596763597142
9.86	-0.48	18.21248557362216
9.87	-0.48	17.34446949029937
9.88	-0.48	16.46227868026373
9.89	-0.48	15.561304944462261
9.9	-0.48	14.654331011323315
9.91	-0.48	13.75631117544219
9.92	-0.48	12.857441034261337
9.93	-0.48	11.989413000623461
9.94	-0.48	11.162240447180134
9.95	-0.48	10.397459280269455
9.96	-0.48	9.724218263842618
9.97	-0.48	9.168432633499062
9.98	-0.48	8.780239161147556
9.99	-0.48	8.592126310256878
10.	-0.48	8.646279524722033
10.01	-0.48	8.967308767395874
10.02	-0.48	9.573222157833312
10.03	-0.48	10.487651502123377
10.04	-0.48	11.708334671205405
10.05	-0.48	13.252189194460854
10.06	-0.48	15.178629882541884
10.07	-0.48	17.487254002017636
10.08	-0.48	20.21928155801298
10.09	-0.48	23.420650293408606
10.1	-0.48	27.0795328363198
10.11	-0.48	31.395034921818358
10.12	-0.48	36.68737929155542
10.13	-0.48	42.95319832991362
10.14	-0.48	50.633566690637636
10.15	-0.48	59.944474703694965
10.16	-0.48	70.97380497494913
10.17	-0.48	85.08197915873632
10.18	-0.48	101.9896452964444
10.19	-0.48	125.18607489677473
10.2	-0.48	154.27457241550167
10.21	-0.48	197.4480871267295
10.22	-0.48	248.36039097132266
10.23	-0.48	325.26727447280126
10.24	-0.48	450.12255984076853
10.25	-0.48	605.699815665502
10.26	-0.48	845.3250881930202
10.27	-0.48	1178.8635356873606
10.28	-0.48	1446.4772206727512
10.29	-0.48	1472.4173721070551
10.3	-0.48	1285.867143553833
10.31	-0.48	973.9187504685738
10.32	-0.48	706.5317201761284
10.33	-0.48	476.11920740356743
10.34	-0.48	454.1631079299972
10.35	-0.48	287.65989753657254
10.36	-0.48	241.15986933160534
10.37	-0.48	197.78197547932308
10.38	-0.48	148.9724263097332
10.39	-0.48	127.38908159471694
10.4	-0.48	107.43492271428036
10.41	-0.48	85.66418009587393
10.42	-0.48	79.42793878157559
10.43	-0.48	66.82176138192698
10.44	-0.48	56.75746257117933
10.45	-0.48	56.55652378448352
10.46	-0.48	45.54255228238727
10.47	-0.48	38.02556913031484
10.48	-0.48	39.3255003361972
10.49	-0.48	31.878495871492838
10.5	-0.48	28.892906443238793
10.51	-0.48	32.386465346332194
10.52	-0.48	26.138171287713767
10.53	-0.48	24.330551297001296
10.54	-0.48	27.624559995550637
10.55	-0.48	22.820441994400074
10.56	-0.48	20.70195220504562
10.57	-0.48	25.125782451535713
10.58	-0.48	24.66298719687203
10.59	-0.48	19.279674173684107
10.6	-0.48	24.550595437899588
10.61	-0.48	27.11781604740821
10.62	-0.48	17.880443267894396
10.63	-0.48	24.50780881305796
10.64	-0.48	27.704922398187623
10.65	-0.48	17.735977194492605
10.66	-0.48	25.17390914252369
10.67	-0.48	28.163208860816113
10.68	-0.48	31.00023729257578
10.69	-0.48	25.630838054068022
10.7	-0.48	29.158170513124254
10.71	-0.48	30.730637075773586
10.72	-0.48	42.28205987915682
10.73	-0.48	31.09778296348179
10.74	-0.48	31.826995842191366
10.75	-0.48	33.06690089278599
10.76	-0.48	37.98553818458863
10.77	-0.48	33.51436153203751
10.78	-0.48	33.82326942515142
10.79	-0.48	35.06457281810576
10.8	-0.48	36.57386047697237
10.81	-0.48	35.306045531145344
10.82	-0.48	35.529078392687424
10.83	-0.48	36.579625135524175
10.84	-0.48	37.238517053281605
10.85	-0.48	36.82044942953328
10.86	-0.48	37.04683221062591
10.87	-0.48	37.8137963922627
10.88	-0.48	38.29935212490548
10.89	-0.48	38.23132616034354
10.9	-0.48	38.44593311473978
10.91	-0.48	38.98571174340599
10.92	-0.48	39.434885418157236
10.93	-0.48	39.518165667065006
10.94	-0.48	39.714710344731046
10.95	-0.48	40.107683084335754
10.96	-0.48	40.53098733823452
10.97	-0.48	40.71121595256604
10.98	-0.48	40.93030897609441
10.99	-0.48	41.250649484682526
11.	-0.48	41.623555354053046
9.	-0.46	17.54539940289359
9.01	-0.46	18.106176872305955
9.02	-0.46	18.676847390422317
9.03	-0.46	19.221444928976045
9.04	-0.46	19.83127461651948
9.05	-0.46	20.421730456391256
9.06	-0.46	21.01717472681889
9.07	-0.46	21.614654494505388
9.08	-0.46	22.2262923596181
9.09	-0.46	22.83284925886536
9.1	-0.46	23.43932433889096
9.11	-0.46	24.05244343485056
9.12	-0.46	24.666316975742244
9.13	-0.46	25.279483722977186
9.14	-0.46	25.893506335387563
9.15	-0.46	26.50250348090334
9.16	-0.46	27.10728122847731
9.17	-0.46	27.724794709417466
9.18	-0.46	28.31202830435942
9.19	-0.46	28.899849066509603
9.2	-0.46	29.481711294118142
9.21	-0.46	30.056645710568088
9.22	-0.46	30.61783619154243
9.23	-0.46	31.16581719540211
9.24	-0.46	31.701461202581747
9.25	-0.46	32.220905050474585
9.26	-0.46	32.721783511126944
9.27	-0.46	33.20822424081713
9.28	-0.46	33.67279758102644
9.29	-0.46	34.11419011925834
9.3	-0.46	34.53178533338085
9.31	-0.46	34.93039195364161
9.32	-0.46	35.300372928903656
9.33	-0.46	35.643748409882306
9.34	-0.46	35.95854928721826
9.35	-0.46	36.24940137798514
9.36	-0.46	36.50657159415555
9.37	-0.46	36.73163123465314
9.38	-0.46	36.92606864591164
9.39	-0.46	37.089780090450965
9.4	-0.46	37.22061971275876
9.41	-0.46	37.321992490278646
9.42	-0.46	37.39209051121452
9.43	-0.46	37.42769879862965
9.44	-0.46	37.43652223503405
9.45	-0.46	37.413088007575254
9.46	-0.46	37.36219789105555
9.47	-0.46	37.28200658058822
9.48	-0.46	37.17097480345302
9.49	-0.46	37.03830667010149
9.5	-0.46	36.880362824734895
9.51	-0.46	36.69766352314524
9.52	-0.46	36.49534248244643
9.53	-0.46	36.276947081894924
9.54	-0.46	36.03455143936605
9.55	-0.46	35.77585276080237
9.56	-0.46	35.498777922529314
9.57	-0.46	35.21128047157241
9.58	-0.46	34.910347931300905
9.59	-0.46	34.59364506408506
9.6	-0.46	34.266869032010376
9.61	-0.46	33.93368618356709
9.62	-0.46	33.59042905366171
9.63	-0.46	33.24090913869628
9.64	-0.46	32.87695826267413
9.65	-0.46	32.50540720567896
9.66	-0.46	32.127523792422004
9.67	-0.46	31.742697604009248
9.68	-0.46	31.348994302903247
9.69	-0.46	30.940293875958815
9.7	-0.46	30.526075684735538
9.71	-0.46	30.100558718633938
9.72	-0.46	29.65683669882036
9.73	-0.46	29.207295341038197
9.74	-0.46	28.74044305833544
9.75	-0.46	28.255454332497813
9.76	-0.46	27.75360901490257
9.77	-0.46	27.232148585706124
9.78	-0.46	26.688946723417367
9.79	-0.46	26.127428218827152
9.8	-0.46	25.541299679682197
9.81	-0.46	24.92490121888354
9.82	-0.46	24.291887342135066
9.83	-0.46	23.639319880648753
9.84	-0.46	22.957916475524208
9.85	-0.46	22.25522200523191
9.86	-0.46	21.539425083836157
9.87	-0.46	20.804442814038353
9.88	-0.46	20.064177966241346
9.89	-0.46	19.313799403029215
9.9	-0.46	18.570376967171015
9.91	-0.46	17.852655997361385
9.92	-0.46	17.147054826723604
9.93	-0.46	16.491538257541343
9.94	-0.46	15.896235574457707
9.95	-0.46	15.381859421941709
9.96	-0.46	14.970665241375398
9.97	-0.46	14.678475039368427
9.98	-0.46	14.543446230842887
9.99	-0.46	14.577018536331346
10.	-0.46	14.805625313758961
10.01	-0.46	15.242687771621668
10.02	-0.46	15.906507196660908
10.03	-0.46	16.823416230826822
10.04	-0.46	17.996905846655714
10.05	-0.46	19.44210264484317
10.06	-0.46	21.20896343279213
10.07	-0.46	23.30871029877726
10.08	-0.46	25.780213446319934
10.09	-0.46	28.63700984073148
10.1	-0.46	31.962185552294457
10.11	-0.46	35.884521967853196
10.12	-0.46	40.60083886691851
10.13	-0.46	46.19314544522765
10.14	-0.46	52.987744982505745
10.15	-0.46	61.25599067959098
10.16	-0.46	71.31636012084836
10.17	-0.46	84.07216366393051
10.18	-0.46	99.86223605646313
10.19	-0.46	122.21134761035036
10.2	-0.46	151.19627744740725
10.21	-0.46	193.41749115500548
10.22	-0.46	251.32392015110634
10.23	-0.46	345.53408654489084
10.24	-0.46	502.8401591205486
10.25	-0.46	781.8763642930173
10.26	-0.46	1355.05654633982
10.27	-0.46	2936.2108694870003
10.28	-0.46	8471.439250445397
10.29	-0.46	23471.797892066137
10.3	-0.46	8878.016185015436
10.31	-0.46	3010.1670567536394
10.32	-0.46	1444.574009640904
10.33	-0.46	825.7011187231332
10.34	-0.46	508.69665685165586
10.35	-0.46	377.58486082961736
10.36	-0.46	293.30681672786955
10.37	-0.46	225.58647338543045
10.38	-0.46	179.96626493061777
10.39	-0.46	145.22525206218396
10.4	-0.46	121.19628229605192
10.41	-0.46	102.33913661033516
10.42	-0.46	87.78265842275
10.43	-0.46	76.1982765921603
10.44	-0.46	66.95736320677632
10.45	-0.46	59.02002121347574
10.46	-0.46	52.687090721128016
10.47	-0.46	47.38413926589773
10.48	-0.46	42.63055087553507
10.49	-0.46	39.35676006429176
10.5	-0.46	36.337147457165976
10.51	-0.46	33.88961029986175
10.52	-0.46	31.67938931575336
10.53	-0.46	30.427444059416526
10.54	-0.46	28.656412160737357
10.55	-0.46	27.6345419718245
10.56	-0.46	26.850126704378827
10.57	-0.46	26.122254382909567
10.58	-0.46	25.763426947988055
10.59	-0.46	25.442804836279056
10.6	-0.46	25.372387262625328
10.61	-0.46	25.341284630385182
10.62	-0.46	25.399738555834233
10.63	-0.46	25.54011673348659
10.64	-0.46	25.871355819388366
10.65	-0.46	26.119027933224437
10.66	-0.46	26.461557101676622
10.67	-0.46	26.952266893176215
10.68	-0.46	27.269709580079038
10.69	-0.46	27.77000097592804
10.7	-0.46	28.291750833770735
10.71	-0.46	28.742105665201557
10.72	-0.46	29.202657721025783
10.73	-0.46	29.78769016628426
10.74	-0.46	30.299263268367042
10.75	-0.46	30.770862730170624
10.76	-0.46	31.260790462377884
10.77	-0.46	31.83271014305128
10.78	-0.46	32.34038450658915
10.79	-0.46	32.78556850357168
10.8	-0.46	33.283304993832616
10.81	-0.46	33.80242121931229
10.82	-0.46	34.286980141045845
10.83	-0.46	34.69808705460843
10.84	-0.46	35.178762052529635
10.85	-0.46	35.670159074124435
10.86	-0.46	36.06038722338571
10.87	-0.46	36.4601905790871
10.88	-0.46	36.9288766603823
10.89	-0.46	37.39065642240711
10.9	-0.46	37.73068499959058
10.91	-0.46	38.08975634749205
10.92	-0.46	38.55122036791235
10.93	-0.46	38.94355866233933
10.94	-0.46	39.22212014796099
10.95	-0.46	39.54451667672794
10.96	-0.46	39.958956609276775
10.97	-0.46	40.31740670055258
10.98	-0.46	40.59948400641815
10.99	-0.46	40.88261335409301
11.	-0.46	41.28156557404795
9.	-0.44	17.798490246899593
9.01	-0.44	18.37820701745601
9.02	-0.44	18.96905864671689
9.03	-0.44	19.534402046346845
9.04	-0.44	20.167011338533058
9.05	-0.44	20.781307345332813
9.06	-0.44	21.401785405444198
9.07	-0.44	22.025547523857714
9.08	-0.44	22.665085369573575
9.09	-0.44	23.300673860744833
9.1	-0.44	23.937445369799615
9.11	-0.44	24.58236767353529
9.12	-0.44	25.22938445885028
9.13	-0.44	25.876994272347286
9.14	-0.44	26.52685150991994
9.15	-0.44	27.172896087608844
9.16	-0.44	27.815843038431996
9.17	-0.44	28.473114264045613
9.18	-0.44	29.10067128978705
9.19	-0.44	29.72981752117177
9.2	-0.44	30.353967843777564
9.21	-0.44	30.971995856903554
9.22	-0.44	31.576730880010913
9.23	-0.44	32.16862484073275
9.24	-0.44	32.74845215748893
9.25	-0.44	33.31205828402326
9.26	-0.44	33.85681320554009
9.27	-0.44	34.38683949269636
9.28	-0.44	34.89426892707007
9.29	-0.44	35.37748651993486
9.3	-0.44	35.83562195908727
9.31	-0.44	36.27355848781169
9.32	-0.44	36.68106831757706
9.33	-0.44	37.05999499088602
9.34	-0.44	37.40813324673126
9.35	-0.44	37.730103264111996
9.36	-0.44	38.01560539376201
9.37	-0.44	38.26623547699898
9.38	-0.44	38.48343049392665
9.39	-0.44	38.666999696112654
9.4	-0.44	38.81461029911838
9.41	-0.44	38.92983429773608
9.42	-0.44	39.01098336542439
9.43	-0.44	39.05475313919709
9.44	-0.44	39.0693386137203
9.45	-0.44	39.04919096508417
9.46	-0.44	38.99960540540434
9.47	-0.44	38.91871340254079
9.48	-0.44	38.80558263321118
9.49	-0.44	38.669993903088105
9.5	-0.44	38.50862837861143
9.51	-0.44	38.32234112523331
9.52	-0.44	38.117023415164056
9.53	-0.44	37.896681813690854
9.54	-0.44	37.65370565102101
9.55	-0.44	37.39634640449041
9.56	-0.44	37.12302996297719
9.57	-0.44	36.84262320517035
9.58	-0.44	36.5523828938499
9.59	-0.44	36.250174381434334
9.6	-0.44	35.942285422375754
9.61	-0.44	35.633264535001544
9.62	-0.44	35.31952006572054
9.63	-0.44	35.005253853153484
9.64	-0.44	34.68223252470882
9.65	-0.44	34.358356081058176
9.66	-0.44	34.03479376743667
9.67	-0.44	33.711137090693555
9.68	-0.44	33.38608563265187
9.69	-0.44	33.05291186672065
9.7	-0.44	32.72201514709358
9.71	-0.44	32.387390189923465
9.72	-0.44	32.04238391897625
9.73	-0.44	31.698874914891718
9.74	-0.44	31.345961895443747
9.75	-0.44	30.982314993499333
9.76	-0.44	30.609919353349994
9.77	-0.44	30.22513638437041
9.78	-0.44	29.82617596768595
9.79	-0.44	29.416822017558314
9.8	-0.44	28.987745893852868
9.81	-0.44	28.53559547458021
9.82	-0.44	28.076331261367365
9.83	-0.44	27.601421652563932
9.84	-0.44	27.102803834963876
9.85	-0.44	26.588780596104918
9.86	-0.44	26.069551197207797
9.87	-0.44	25.53421502079187
9.88	-0.44	25.00019163718345
9.89	-0.44	24.459839838210577
9.9	-0.44	23.932204493312316
9.91	-0.44	23.437080040069553
9.92	-0.44	22.952067631529328
9.93	-0.44	22.51896509982678
9.94	-0.44	22.143103352668163
9.95	-0.44	21.84167415110663
9.96	-0.44	21.627964224528405
9.97	-0.44	21.514186660569507
9.98	-0.44	21.52769848652049
9.99	-0.44	21.673167999925685
10.	-0.44	21.96924334538809
10.01	-0.44	22.42189162796117
10.02	-0.44	23.049729813824012
10.03	-0.44	23.87092008217292
10.04	-0.44	24.891478470344236
10.05	-0.44	26.116748293472945
10.06	-0.44	27.585667618853556
10.07	-0.44	29.32221522255897
10.08	-0.44	31.34938973029334
10.09	-0.44	33.65951342436418
10.1	-0.44	36.36908384556872
10.11	-0.44	39.56205859942541
10.12	-0.44	43.35579858640325
10.13	-0.44	47.841032105798334
10.14	-0.44	53.261680089009694
10.15	-0.44	59.835040200036026
10.16	-0.44	67.90778428327486
10.17	-0.44	78.0397253540622
10.18	-0.44	90.6814963851479
10.19	-0.44	108.0141850709254
10.2	-0.44	130.5477950469511
10.21	-0.44	162.10913242017557
10.22	-0.44	205.58497207892555
10.23	-0.44	273.28409769496125
10.24	-0.44	378.17588066842154
10.25	-0.44	552.5350273900806
10.26	-0.44	857.7342182285855
10.27	-0.44	1479.2066112993007
10.28	-0.44	2706.872633007579
10.29	-0.44	4555.7881014174545
10.3	-0.44	4276.959657185318
10.31	-0.44	2472.868596731742
10.32	-0.44	1359.804667999746
10.33	-0.44	851.5636642413962
10.34	-0.44	524.7333411981546
10.35	-0.44	370.2156678789896
10.36	-0.44	294.7275219216674
10.37	-0.44	228.55246659469407
10.38	-0.44	185.91332871618775
10.39	-0.44	151.83225177105794
10.4	-0.44	127.1722638509913
10.41	-0.44	107.98485919494053
10.42	-0.44	93.63876231127664
10.43	-0.44	81.76673079709418
10.44	-0.44	72.23783063985674
10.45	-0.44	64.30699219069194
10.46	-0.44	57.80261174921279
10.47	-0.44	52.50227434133593
10.48	-0.44	47.792226611650875
10.49	-0.44	44.09208850503401
10.5	-0.44	40.958921996380866
10.51	-0.44	38.28289036285291
10.52	-0.44	35.911321417302055
10.53	-0.44	34.255588169094196
10.54	-0.44	32.598575569084986
10.55	-0.44	31.317592911711017
10.56	-0.44	30.32119304793128
10.57	-0.44	29.46794630413453
10.58	-0.44	28.849493684713792
10.59	-0.44	28.380229106371967
10.6	-0.44	28.043097266657
10.61	-0.44	27.872737259068
10.62	-0.44	27.75904530302643
10.63	-0.44	27.733174544897764
10.64	-0.44	27.82237143433252
10.65	-0.44	27.976486489227042
10.66	-0.44	28.164557840075826
10.67	-0.44	28.452068502897347
10.68	-0.44	28.721846442478476
10.69	-0.44	29.065596786174403
10.7	-0.44	29.44125501630449
10.71	-0.44	29.808041568858556
10.72	-0.44	30.210602841388724
10.73	-0.44	30.637842213942577
10.74	-0.44	31.063417036369145
10.75	-0.44	31.49922601316459
10.76	-0.44	31.93792983685651
10.77	-0.44	32.39494755545162
10.78	-0.44	32.85019625867733
10.79	-0.44	33.294508045617405
10.8	-0.44	33.73284353770505
10.81	-0.44	34.16969969681108
10.82	-0.44	34.61833406594388
10.83	-0.44	35.04410183196278
10.84	-0.44	35.45418984690554
10.85	-0.44	35.88199014340082
10.86	-0.44	36.29754704439329
10.87	-0.44	36.702633833276906
10.88	-0.44	37.0962205655634
10.89	-0.44	37.513266950009715
10.9	-0.44	37.89637656370071
10.91	-0.44	38.270237328013316
10.92	-0.44	38.64205708273059
10.93	-0.44	39.005987851124544
10.94	-0.44	39.33854882843025
10.95	-0.44	39.68019929334484
10.96	-0.44	40.023716971014004
10.97	-0.44	40.35579378632718
10.98	-0.44	40.683365684138316
10.99	-0.44	41.00329960211203
11.	-0.44	41.32322494908093
9.	-0.42	18.060330565694017
9.01	-0.42	18.660441449508813
9.02	-0.42	19.273097703834196
9.03	-0.42	19.8609481911533
9.04	-0.42	20.51832983203811
9.05	-0.42	21.158656711950776
9.06	-0.42	21.80657281133273
9.07	-0.42	22.45924978000558
9.08	-0.42	23.129590820867936
9.09	-0.42	23.797363382592163
9.1	-0.42	24.467855384144226
9.11	-0.42	25.14831348176804
9.12	-0.42	25.832514245202056
9.13	-0.42	26.518928091424343
9.14	-0.42	27.209323665117434
9.15	-0.42	27.8974606789986
9.16	-0.42	28.583963211103363
9.17	-0.42	29.28677352999879
9.18	-0.42	29.96075128886152
9.19	-0.42	30.637676667719656
9.2	-0.42	31.310925503020286
9.21	-0.42	31.97920339192421
9.22	-0.42	32.634942547954154
9.23	-0.42	33.278496408233984
9.24	-0.42	33.91052373881297
9.25	-0.42	34.5265253681806
9.26	-0.42	35.123553969684295
9.27	-0.42	35.70570210963346
9.28	-0.42	36.26458378475782
9.29	-0.42	36.79820192540738
9.3	-0.42	37.30535973853877
9.31	-0.42	37.79099001434561
9.32	-0.42	38.244138987486714
9.33	-0.42	38.66639580947096
9.34	-0.42	39.05524423590846
9.35	-0.42	39.4152428356612
9.36	-0.42	39.735377777567
9.37	-0.42	40.017251797374165
9.38	-0.42	40.26217462198786
9.39	-0.42	40.46980708584334
9.4	-0.42	40.63759840471728
9.41	-0.42	40.769271743470426
9.42	-0.42	40.863257128387765
9.43	-0.42	40.91614991657056
9.44	-0.42	40.936688968145184
9.45	-0.42	40.91930492765021
9.46	-0.42	40.869835046119135
9.47	-0.42	40.78646105214568
9.48	-0.42	40.66899479048188
9.49	-0.42	40.527931612235946
9.5	-0.42	40.36039016636968
9.51	-0.42	40.16766990509365
9.52	-0.42	39.956645216364315
9.53	-0.42	39.731914648633165
9.54	-0.42	39.48630894742736
9.55	-0.42	39.228831489460404
9.56	-0.42	38.95856671957989
9.57	-0.42	38.68553573795956
9.58	-0.42	38.40732906765094
9.59	-0.42	38.12224803643478
9.6	-0.42	37.83727665866989
9.61	-0.42	37.55811613008453
9.62	-0.42	37.281337698725686
9.63	-0.42	37.01167657108688
9.64	-0.42	36.74097693398589
9.65	-0.42	36.47857272360482
9.66	-0.42	36.225526888844364
9.67	-0.42	35.981797166155566
9.68	-0.42	35.747100478075296
9.69	-0.42	35.51406630358828
9.7	-0.42	35.294273090948586
9.71	-0.42	35.08171951033498
9.72	-0.42	34.87030435342399
9.73	-0.42	34.671163833104984
9.74	-0.42	34.47451408512872
9.75	-0.42	34.27858643274655
9.76	-0.42	34.08626707586022
9.77	-0.42	33.892929414382614
9.78	-0.42	33.697383824524316
9.79	-0.42	33.5034633388223
9.8	-0.42	33.29832064741288
9.81	-0.42	33.08138226890098
9.82	-0.42	32.87020824676517
9.83	-0.42	32.64903034112075
9.84	-0.42	32.410406649387035
9.85	-0.42	32.16318377778667
9.86	-0.42	31.917567244884026
9.87	-0.42	31.654696722177015
9.88	-0.42	31.394996440202526
9.89	-0.42	31.12466319891061
9.9	-0.42	30.862410693275713
9.91	-0.42	30.626806101280145
9.92	-0.42	30.381834932686058
9.93	-0.42	30.1714885207661
9.94	-0.42	29.995012074665688
9.95	-0.42	29.863251608335066
9.96	-0.42	29.780731319008893
9.97	-0.42	29.759648089326827
9.98	-0.42	29.814880395311405
9.99	-0.42	29.949981578473423
10.	-0.42	30.174745810297324
10.01	-0.42	30.492341059370546
10.02	-0.42	30.922978746304338
10.03	-0.42	31.469680804223618
10.04	-0.42	32.14744139803937
10.05	-0.42	32.947572186764695
10.06	-0.42	33.90422920184178
10.07	-0.42	35.045466973728736
10.08	-0.42	36.378758632488726
10.09	-0.42	37.886661853403446
10.1	-0.42	39.685046764509266
10.11	-0.42	41.830187052910844
10.12	-0.42	44.37488283892604
10.13	-0.42	47.39422520381192
10.14	-0.42	51.04206103060483
10.15	-0.42	55.47252326372715
10.16	-0.42	60.91711257548514
10.17	-0.42	67.6819226686855
10.18	-0.42	76.04488962936237
10.19	-0.42	87.08770783598166
10.2	-0.42	101.08827957885273
10.21	-0.42	119.58858821116452
10.22	-0.42	143.77322476590908
10.23	-0.42	177.82736220041957
10.24	-0.42	223.53304801628113
10.25	-0.42	286.4556358335969
10.26	-0.42	369.24176100072344
10.27	-0.42	477.85965426289556
10.28	-0.42	597.8286753578618
10.29	-0.42	703.8301822656014
10.3	-0.42	741.1597747334168
10.31	-0.42	691.6349788889752
10.32	-0.42	584.1811236618323
10.33	-0.42	481.11686260162793
10.34	-0.42	373.8452063580325
10.35	-0.42	284.57880713465585
10.36	-0.42	240.00953209994827
10.37	-0.42	196.8945468881117
10.38	-0.42	166.94941590660324
10.39	-0.42	141.40613747203943
10.4	-0.42	121.49113448100515
10.41	-0.42	105.39271568419028
10.42	-0.42	93.00618450714407
10.43	-0.42	82.59910852172277
10.44	-0.42	73.95452435520446
10.45	-0.42	66.74019635590642
10.46	-0.42	60.64715524036376
10.47	-0.42	55.62742904580001
10.48	-0.42	51.2042126651421
10.49	-0.42	47.519340682870926
10.5	-0.42	44.43954692779255
10.51	-0.42	41.75201189670136
10.52	-0.42	39.388552994698145
10.53	-0.42	37.555674883817964
10.54	-0.42	35.90407927147904
10.55	-0.42	34.50628535246989
10.56	-0.42	33.377373400952635
10.57	-0.42	32.42561537706933
10.58	-0.42	31.655485633500096
10.59	-0.42	31.054841292099187
10.6	-0.42	30.5685492419036
10.61	-0.42	30.249892691881
10.62	-0.42	30.001717325333182
10.63	-0.42	29.848910644984798
10.64	-0.42	29.783006865498802
10.65	-0.42	29.807846978958192
10.66	-0.42	29.877323974849464
10.67	-0.42	30.023932416407977
10.68	-0.42	30.19361033548966
10.69	-0.42	30.42156772379855
10.7	-0.42	30.688735430455985
10.71	-0.42	30.96739042030328
10.72	-0.42	31.27935096017919
10.73	-0.42	31.612481715056745
10.74	-0.42	31.961243929909
10.75	-0.42	32.32319436532087
10.76	-0.42	32.69551034416153
10.77	-0.42	33.0887977504362
10.78	-0.42	33.48376058518551
10.79	-0.42	33.87573234431182
10.8	-0.42	34.26832777540919
10.81	-0.42	34.66135442224613
10.82	-0.42	35.061740858580286
10.83	-0.42	35.451735919356366
10.84	-0.42	35.82671202488329
10.85	-0.42	36.223307938956474
10.86	-0.42	36.611567313725736
10.87	-0.42	36.988598807658335
10.88	-0.42	37.358790352808064
10.89	-0.42	37.756102014790045
10.9	-0.42	38.121595006090395
10.91	-0.42	38.47663842804012
10.92	-0.42	38.82838153392251
10.93	-0.42	39.17935031649119
10.94	-0.42	39.50240188967827
10.95	-0.42	39.83171296610674
10.96	-0.42	40.16568651555276
10.97	-0.42	40.488511817857066
10.98	-0.42	40.80854486388921
10.99	-0.42	41.12166510716558
11.	-0.42	41.432181245173794
9.	-0.4	18.330131492844338
9.01	-0.4	18.9521192392433
9.02	-0.4	19.588246963513896
9.03	-0.4	20.200426514016414
9.04	-0.4	20.884654172642897
9.05	-0.4	21.553308892398572
9.06	-0.4	22.231201462638435
9.07	-0.4	22.915591596403445
9.08	-0.4	23.6198426306565
9.09	-0.4	24.323196255106332
9.1	-0.4	25.031123475196864
9.11	-0.4	25.75119393684367
9.12	-0.4	26.47702175927864
9.13	-0.4	27.20706730083638
9.14	-0.4	27.94324324374185
9.15	-0.4	28.679133373841612
9.16	-0.4	29.415275690484933
9.17	-0.4	30.170196628304506
9.18	-0.4	30.89757571486325
9.19	-0.4	31.629716169179037
9.2	-0.4	32.35996077822255
9.21	-0.4	33.08683914592007
9.22	-0.4	33.80234199763518
9.23	-0.4	34.50670803070708
9.24	-0.4	35.20046124522663
9.25	-0.4	35.87869658781809
9.26	-0.4	36.53808616266165
9.27	-0.4	37.182658591003616
9.28	-0.4	37.803413411052816
9.29	-0.4	38.39786735397296
9.3	-0.4	38.964400558970375
9.31	-0.4	39.50795199361118
9.32	-0.4	40.01666677208432
9.33	-0.4	40.4917692893483
9.34	-0.4	40.930322320587564
9.35	-0.4	41.33673554376583
9.36	-0.4	41.699082141414294
9.37	-0.4	42.01892492159435
9.38	-0.4	42.29733170825191
9.39	-0.4	42.53372128335669
9.4	-0.4	42.72526822903881
9.41	-0.4	42.87580444682333
9.42	-0.4	42.98386481694211
9.43	-0.4	43.045921075515594
9.44	-0.4	43.07131003270009
9.45	-0.4	43.05450296014711
9.46	-0.4	43.00193914632274
9.47	-0.4	42.91195121810338
9.48	-0.4	42.78525818638269
9.49	-0.4	42.6332462288481
9.5	-0.4	42.45362381252814
9.51	-0.4	42.2482866265179
9.52	-0.4	42.025363188826304
9.53	-0.4	41.79021848772989
9.54	-0.4	41.536301452087706
9.55	-0.4	41.273599658548875
9.56	-0.4	41.00206524128051
9.57	-0.4	40.733156488606454
9.58	-0.4	40.464890732061676
9.59	-0.4	40.19627826699386
9.6	-0.4	39.93514051170204
9.61	-0.4	39.68862448887573
9.62	-0.4	39.45358576978643
9.63	-0.4	39.23545411881358
9.64	-0.4	39.0263548268752
9.65	-0.4	38.83743857748382
9.66	-0.4	38.66970545283065
9.67	-0.4	38.5236808828968
9.68	-0.4	38.400553791944986
9.69	-0.4	38.29234289938722
9.7	-0.4	38.21211430974712
9.71	-0.4	38.154211793787645
9.72	-0.4	38.11347460605893
9.73	-0.4	38.100194544862006
9.74	-0.4	38.10633113713681
9.75	-0.4	38.12993284717908
9.76	-0.4	38.1750766084925
9.77	-0.4	38.23620938861859
9.78	-0.4	38.31321698238675
9.79	-0.4	38.40967195004136
9.8	-0.4	38.509088375491416
9.81	-0.4	38.614122948685754
9.82	-0.4	38.743113313738014
9.83	-0.4	38.87155904107263
9.84	-0.4	38.99197948009225
9.85	-0.4	39.11371633520625
9.86	-0.4	39.24376325912603
9.87	-0.4	39.352767698406595
9.88	-0.4	39.46275283773264
9.89	-0.4	39.54966164094314
9.9	-0.4	39.629508786145855
9.91	-0.4	39.716776583668114
9.92	-0.4	39.75538088022815
9.93	-0.4	39.78921763742094
9.94	-0.4	39.81013870059474
9.95	-0.4	39.817201034362114
9.96	-0.4	39.80583874440992
9.97	-0.4	39.788377884397136
9.98	-0.4	39.76538319096851
9.99	-0.4	39.74225933258275
10.	-0.4	39.71742486767812
10.01	-0.4	39.69863635038088
10.02	-0.4	39.70896372384721
10.03	-0.4	39.73446205332906
10.04	-0.4	39.807955744728666
10.05	-0.4	39.90941707940406
10.06	-0.4	40.07631135096404
10.07	-0.4	40.337623444970916
10.08	-0.4	40.69265808228565
10.09	-0.4	41.127382844821156
10.1	-0.4	41.74366206232911
10.11	-0.4	42.580573414519435
10.12	-0.4	43.64868716394301
10.13	-0.4	45.00714512734174
10.14	-0.4	46.7374592184136
10.15	-0.4	48.948020315748
10.16	-0.4	51.751482899863646
10.17	-0.4	55.30615812285667
10.18	-0.4	59.73114324496515
10.19	-0.4	65.49179220057022
10.2	-0.4	72.67895008117286
10.21	-0.4	81.78022236653045
10.22	-0.4	93.16994001796418
10.23	-0.4	107.99971248224466
10.24	-0.4	125.99248141653108
10.25	-0.4	148.00746197715586
10.26	-0.4	173.1977766423874
10.27	-0.4	201.34092438321227
10.28	-0.4	228.9443611208241
10.29	-0.4	253.26460756074337
10.3	-0.4	268.30573897396505
10.31	-0.4	271.1703155528063
10.32	-0.4	261.3992772520799
10.33	-0.4	245.3838011519748
10.34	-0.4	222.9140062961825
10.35	-0.4	190.571421347922
10.36	-0.4	171.595421345643
10.37	-0.4	151.17041586477603
10.38	-0.4	134.93853907409456
10.39	-0.4	119.95127299677813
10.4	-0.4	107.04248461708417
10.41	-0.4	95.9155031968049
10.42	-0.4	86.72528682221095
10.43	-0.4	78.85828236389901
10.44	-0.4	71.99092796805334
10.45	-0.4	66.10735505359699
10.46	-0.4	60.973617687963326
10.47	-0.4	56.63259887246845
10.48	-0.4	52.77546547868644
10.49	-0.4	49.444992574526594
10.5	-0.4	46.62063198168581
10.51	-0.4	44.11638503214608
10.52	-0.4	41.90594163524937
10.53	-0.4	40.085221199674834
10.54	-0.4	38.484714965151376
10.55	-0.4	37.0846454068977
10.56	-0.4	35.916130908764934
10.57	-0.4	34.92207624821198
10.58	-0.4	34.08098994523383
10.59	-0.4	33.40385857979572
10.6	-0.4	32.82959579650233
10.61	-0.4	32.40878506722253
10.62	-0.4	32.067325790979396
10.63	-0.4	31.818123794681078
10.64	-0.4	31.645429631699976
10.65	-0.4	31.566622338096074
10.66	-0.4	31.53935717034975
10.67	-0.4	31.57879099805621
10.68	-0.4	31.658179487742625
10.69	-0.4	31.79229482930014
10.7	-0.4	31.967117812806407
10.71	-0.4	32.16562166906285
10.72	-0.4	32.39618223627297
10.73	-0.4	32.64995997937985
10.74	-0.4	32.92609981860494
10.75	-0.4	33.21961878263176
10.76	-0.4	33.5286067260194
10.77	-0.4	33.861293296752706
10.78	-0.4	34.19917788873974
10.79	-0.4	34.538573623839355
10.8	-0.4	34.88444652296093
10.81	-0.4	35.23322209904731
10.82	-0.4	35.58877204685439
10.83	-0.4	35.940721945884455
10.84	-0.4	36.279647732609696
10.85	-0.4	36.6437087409021
10.86	-0.4	37.001972435896825
10.87	-0.4	37.35040480772962
10.88	-0.4	37.695336193327606
10.89	-0.4	38.07022389596871
10.9	-0.4	38.414572385628304
10.91	-0.4	38.74960287250293
10.92	-0.4	39.08173968245765
10.93	-0.4	39.41701086539247
10.94	-0.4	39.72591326423396
10.95	-0.4	40.041156563975704
10.96	-0.4	40.363298043031605
10.97	-0.4	40.674674675746104
10.98	-0.4	40.98452453756259
10.99	-0.4	41.288263751953565
11.	-0.4	41.589246769069526
9.	-0.38	18.60683511074444
9.01	-0.38	19.252186655608806
9.02	-0.38	19.913471499853838
9.03	-0.38	20.551838411356126
9.04	-0.38	21.265041494153905
9.05	-0.38	21.964402894009893
9.06	-0.38	22.674921384289412
9.07	-0.38	23.39396762704351
9.08	-0.38	24.13542065557888
9.09	-0.38	24.87798269726654
9.1	-0.38	25.627341845502535
9.11	-0.38	26.391443560874123
9.12	-0.38	27.16375114448067
9.13	-0.38	27.942741026232067
9.14	-0.38	28.7305093934173
9.15	-0.38	29.520476801303964
9.16	-0.38	30.313107483826503
9.17	-0.38	31.12758932702966
9.18	-0.38	31.91634783282691
9.19	-0.38	32.71226407532422
9.2	-0.38	33.508663240235165
9.21	-0.38	34.303897175182556
9.22	-0.38	35.089471697873265
9.23	-0.38	35.86549686947988
9.24	-0.38	36.632343524250224
9.25	-0.38	37.384632417055556
9.26	-0.38	38.11858074156335
9.27	-0.38	38.83810928416165
9.28	-0.38	39.53348617129258
9.29	-0.38	40.201608344115236
9.3	-0.38	40.84030546629149
9.31	-0.38	41.45445364363287
9.32	-0.38	42.031068819295214
9.33	-0.38	42.57085455345309
9.34	-0.38	43.070291749264705
9.35	-0.38	43.53350782123476
9.36	-0.38	43.947391217887876
9.37	-0.38	44.31337122301011
9.38	-0.38	44.63210127715779
9.39	-0.38	44.902614828698034
9.4	-0.38	45.121713158494806
9.41	-0.38	45.29325269004999
9.42	-0.38	45.415838909510086
9.43	-0.38	45.485775363211445
9.44	-0.38	45.513048893546184
9.45	-0.38	45.49223795707552
9.46	-0.38	45.430462270039584
9.47	-0.38	45.32634286307305
9.48	-0.38	45.18170605817005
9.49	-0.38	45.009060631091046
9.5	-0.38	44.80690868912404
9.51	-0.38	44.577956454635355
9.52	-0.38	44.33191890717286
9.53	-0.38	44.07516177655195
9.54	-0.38	43.80199843766058
9.55	-0.38	43.523677531292236
9.56	-0.38	43.24129251981872
9.57	-0.38	42.96806787857259
9.58	-0.38	42.70258045355586
9.59	-0.38	42.444857500736425
9.6	-0.38	42.20373979579062
9.61	-0.38	41.988125420237395
9.62	-0.38	41.79531250600479
9.63	-0.38	41.63160066205122
9.64	-0.38	41.48966695071167
9.65	-0.38	41.38285396705917
9.66	-0.38	41.31221293709899
9.67	-0.38	41.279081637630895
9.68	-0.38	41.28663827019233
9.69	-0.38	41.32642876554824
9.7	-0.38	41.413385348334174
9.71	-0.38	41.54269328691404
9.72	-0.38	41.71065674684456
9.73	-0.38	41.92687310357895
9.74	-0.38	42.18584729457885
9.75	-0.38	42.486032084761646
9.76	-0.38	42.833246024398136
9.77	-0.38	43.22146592777269
9.78	-0.38	43.65257275218419
9.79	-0.38	44.129914761243
9.8	-0.38	44.63395733532644
9.81	-0.38	45.171380493510014
9.82	-0.38	45.76083337383376
9.83	-0.38	46.368257933200724
9.84	-0.38	46.98592632165709
9.85	-0.38	47.623960158871824
9.86	-0.38	48.28201507532249
9.87	-0.38	48.9187659350541
9.88	-0.38	49.55492979672259
9.89	-0.38	50.151067391535335
9.9	-0.38	50.717142045851446
9.91	-0.38	51.25843209899896
9.92	-0.38	51.68867274171729
9.93	-0.38	52.04724091167454
9.94	-0.38	52.31398744081525
9.95	-0.38	52.46684966935141
9.96	-0.38	52.48952058405972
9.97	-0.38	52.39100192369426
9.98	-0.38	52.155637650338875
9.99	-0.38	51.79245326712739
10.	-0.38	51.28786022331074
10.01	-0.38	50.66448543400736
10.02	-0.38	49.95258141553679
10.03	-0.38	49.127044046311354
10.04	-0.38	48.25093207919374
10.05	-0.38	47.30319922109122
10.06	-0.38	46.336609469974626
10.07	-0.38	45.386342513977716
10.08	-0.38	44.456181842530285
10.09	-0.38	43.54814198464485
10.1	-0.38	42.751744991167
10.11	-0.38	42.09971336703195
10.12	-0.38	41.584198921225045
10.13	-0.38	41.258554463017774
10.14	-0.38	41.161341263648616
10.15	-0.38	41.376513622891764
10.16	-0.38	41.94531168467088
10.17	-0.38	42.959978891516634
10.18	-0.38	44.463718456544896
10.19	-0.38	46.65347360146241
10.2	-0.38	49.568106852055365
10.21	-0.38	53.35593864659501
10.22	-0.38	58.17084776677834
10.23	-0.38	64.347790732725
10.24	-0.38	71.63204656351368
10.25	-0.38	80.26124751154879
10.26	-0.38	89.83040675628371
10.27	-0.38	100.22535515587246
10.28	-0.38	110.57584459395912
10.29	-0.38	120.41560313032882
10.3	-0.38	128.38955243757295
10.31	-0.38	133.73312758207481
10.32	-0.38	135.86640760825077
10.33	-0.38	135.48727026570376
10.34	-0.38	133.05773517774503
10.35	-0.38	124.04837704600203
10.36	-0.38	117.92192139653348
10.37	-0.38	110.426091407351
10.38	-0.38	103.40781697510866
10.39	-0.38	96.31064765908576
10.4	-0.38	89.44164889582667
10.41	-0.38	83.03738869646651
10.42	-0.38	77.21189379369943
10.43	-0.38	72.05515168513938
10.44	-0.38	67.28969711262705
10.45	-0.38	63.02483183506178
10.46	-0.38	59.15040834964261
10.47	-0.38	55.75654999128615
10.48	-0.38	52.67176036045878
10.49	-0.38	49.92123777671387
10.5	-0.38	47.52957005512368
10.51	-0.38	45.36825673692113
10.52	-0.38	43.435007244042495
10.53	-0.38	41.7753414970362
10.54	-0.38	40.31073815293598
10.55	-0.38	39.00451571115661
10.56	-0.38	37.884033971767046
10.57	-0.38	36.91543381205966
10.58	-0.38	36.07364124467835
10.59	-0.38	35.37844717075471
10.6	-0.38	34.77160199052658
10.61	-0.38	34.29872711646367
10.62	-0.38	33.905386500739155
10.63	-0.38	33.595808742394276
10.64	-0.38	33.35488398603708
10.65	-0.38	33.2038002024616
10.66	-0.38	33.10571345778959
10.67	-0.38	33.06699665254018
10.68	-0.38	33.074436272589075
10.69	-0.38	33.134736524854745
10.7	-0.38	33.235098320405555
10.71	-0.38	33.3655021216709
10.72	-0.38	33.52701164292915
10.73	-0.38	33.713771493956656
10.74	-0.38	33.92589592059013
10.75	-0.38	34.15870164590335
10.76	-0.38	34.41022533866749
10.77	-0.38	34.687414139199106
10.78	-0.38	34.972889722639444
10.79	-0.38	35.26260534673266
10.8	-0.38	35.5633109495473
10.81	-0.38	35.869369733167126
10.82	-0.38	36.182556418312416
10.83	-0.38	36.49666061004018
10.84	-0.38	36.79981956649151
10.85	-0.38	37.13114723474055
10.86	-0.38	37.45880099520048
10.87	-0.38	37.77827937667754
10.88	-0.38	38.09675198487482
10.89	-0.38	38.447692599785725
10.9	-0.38	38.76954889754391
10.91	-0.38	39.08344431455201
10.92	-0.38	39.39515752766823
10.93	-0.38	39.7128481028726
10.94	-0.38	40.005391757745045
10.95	-0.38	40.305025320475536
10.96	-0.38	40.61335881984064
10.97	-0.38	40.91159288228393
10.98	-0.38	41.20946536353007
10.99	-0.38	41.50206204365004
11.	-0.38	41.792305802273205
9.	-0.36	18.889077136196452
9.01	-0.36	19.559252906585147
9.02	-0.36	20.247366914983992
9.03	-0.36	20.913782642932482
9.04	-0.36	21.65811118542972
9.05	-0.36	22.390604636775343
9.06	-0.36	23.13647433905019
9.07	-0.36	23.89323004402275
9.08	-0.36	24.67532980825722
9.09	-0.36	25.46092895962895
9.1	-0.36	26.255974555295808
9.11	-0.36	27.06885117195671
9.12	-0.36	27.89289225745632
9.13	-0.36	28.726627099037753
9.14	-0.36	29.57238758019197
9.15	-0.36	30.42345571113936
9.16	-0.36	31.28024536707262
9.17	-0.36	32.16270107399034
9.18	-0.36	33.02193006202721
9.19	-0.36	33.891458773645915
9.2	-0.36	34.764625440179465
9.21	-0.36	35.63961403947948
9.22	-0.36	36.50740806012224
9.23	-0.36	37.36798230552895
9.24	-0.36	38.22154132219289
9.25	-0.36	39.06215945744578
9.26	-0.36	39.88551506485673
9.27	-0.36	40.695367839335574
9.28	-0.36	41.48111539751661
9.29	-0.36	42.238865735747844
9.3	-0.36	42.96573186599943
9.31	-0.36	43.66642325620065
9.32	-0.36	44.32652874825859
9.33	-0.36	44.94601115313373
9.34	-0.36	45.52053525879176
9.35	-0.36	46.05374486799286
9.36	-0.36	46.530966885218575
9.37	-0.36	46.95332957245802
9.38	-0.36	47.32081212965997
9.39	-0.36	47.631842035277494
9.4	-0.36	47.88268029269621
9.41	-0.36	48.07705808404148
9.42	-0.36	48.2135823388694
9.43	-0.36	48.288308858921695
9.44	-0.36	48.31192131259684
9.45	-0.36	48.27917829955257
9.46	-0.36	48.19798861593624
9.47	-0.36	48.06745243413687
9.48	-0.36	47.89076178828934
9.49	-0.36	47.681863965395365
9.5	-0.36	47.44033795999563
9.51	-0.36	47.170010244524185
9.52	-0.36	46.882604069698026
9.53	-0.36	46.585809213799706
9.54	-0.36	46.27514799028958
9.55	-0.36	45.96346895694538
9.56	-0.36	45.65336541483788
9.57	-0.36	45.36020828226123
9.58	-0.36	45.0833208558036
9.59	-0.36	44.82408327702137
9.6	-0.36	44.59258035081592
9.61	-0.36	44.399761399464126
9.62	-0.36	44.243557862216704
9.63	-0.36	44.131317182022045
9.64	-0.36	44.05659978283124
9.65	-0.36	44.03526746557105
9.66	-0.36	44.068616476038144
9.67	-0.36	44.15907923526319
9.68	-0.36	44.31237448831439
9.69	-0.36	44.5198473398347
9.7	-0.36	44.798755241968664
9.71	-0.36	45.145803146328305
9.72	-0.36	45.55946027130712
9.73	-0.36	46.04914344414069
9.74	-0.36	46.61297141336541
9.75	-0.36	47.25086680065213
9.76	-0.36	47.97140766170635
9.77	-0.36	48.76923932969056
9.78	-0.36	49.64990884879333
9.79	-0.36	50.61741563686239
9.8	-0.36	51.65098146729733
9.81	-0.36	52.76307228368715
9.82	-0.36	53.97329095465575
9.83	-0.36	55.23881380752839
9.84	-0.36	56.55283431233873
9.85	-0.36	57.92752656084578
9.86	-0.36	59.35117144382053
9.87	-0.36	60.77076843453459
9.88	-0.36	62.20135543724325
9.89	-0.36	63.581886734781804
9.9	-0.36	64.91089679039699
9.91	-0.36	66.17518565481039
9.92	-0.36	67.24163427980525
9.93	-0.36	68.13546795576346
9.94	-0.36	68.81172421596685
9.95	-0.36	69.21005189764965
9.96	-0.36	69.29297144144229
9.97	-0.36	69.0564661547681
9.98	-0.36	68.46437540209715
9.99	-0.36	67.53034840504911
10.	-0.36	66.23209308902696
10.01	-0.36	64.62340966283107
10.02	-0.36	62.754806336881714
10.03	-0.36	60.607715677363984
10.04	-0.36	58.29709505806142
10.05	-0.36	55.821955496372354
10.06	-0.36	53.27005978647533
10.07	-0.36	50.696626222332675
10.08	-0.36	48.126853889795825
10.09	-0.36	45.590027292809204
10.1	-0.36	43.17161386291746
10.11	-0.36	40.90652035973095
10.12	-0.36	38.78526108680976
10.13	-0.36	36.86246866810428
10.14	-0.36	35.155030764962
10.15	-0.36	33.73345294255482
10.16	-0.36	32.60485042654327
10.17	-0.36	31.8340083260381
10.18	-0.36	31.43714234431943
10.19	-0.36	31.50552407671678
10.2	-0.36	32.07095135646547
10.21	-0.36	33.189146925557715
10.22	-0.36	34.949554948475786
10.23	-0.36	37.46854770788179
10.24	-0.36	40.63634800527332
10.25	-0.36	44.56328029414597
10.26	-0.36	49.093043640683675
10.27	-0.36	54.19159054249081
10.28	-0.36	59.57579629348304
10.29	-0.36	65.11142678005183
10.3	-0.36	70.34125404798658
10.31	-0.36	74.96093585132692
10.32	-0.36	78.67295358148121
10.33	-0.36	81.42230746445301
10.34	-0.36	83.60425385504936
10.35	-0.36	82.62077079188629
10.36	-0.36	81.88101396031263
10.37	-0.36	80.32373629355301
10.38	-0.36	78.26506487242118
10.39	-0.36	75.80671226469389
10.4	-0.36	72.95925123962148
10.41	-0.36	69.99899647902303
10.42	-0.36	66.93089237485668
10.43	-0.36	64.05160376605869
10.44	-0.36	61.20482968129549
10.45	-0.36	58.49683733875392
10.46	-0.36	55.90371661467337
10.47	-0.36	53.52915809902965
10.48	-0.36	51.29178564108868
10.49	-0.36	49.22363488771589
10.5	-0.36	47.36798887359344
10.51	-0.36	45.64839503365394
10.52	-0.36	44.07706765609657
10.53	-0.36	42.68073001109996
10.54	-0.36	41.428099040487865
10.55	-0.36	40.290354607352
10.56	-0.36	39.28974668833856
10.57	-0.36	38.40820796698336
10.58	-0.36	37.62519662151628
10.59	-0.36	36.964841521226155
10.6	-0.36	36.37478249194359
10.61	-0.36	35.89609963399538
10.62	-0.36	35.48999536491376
10.63	-0.36	35.155759994742084
10.64	-0.36	34.880826795724204
10.65	-0.36	34.68832195382265
10.66	-0.36	34.54576017400758
10.67	-0.36	34.45536779468809
10.68	-0.36	34.411468400927376
10.69	-0.36	34.417746892453984
10.7	-0.36	34.46176897057023
10.71	-0.36	34.538254097132594
10.72	-0.36	34.64431716040704
10.73	-0.36	34.776438911997175
10.74	-0.36	34.934897458322666
10.75	-0.36	35.11597846063109
10.76	-0.36	35.317504410302355
10.77	-0.36	35.54579922646356
10.78	-0.36	35.78456804728752
10.79	-0.36	36.029212252780475
10.8	-0.36	36.28808673619565
10.81	-0.36	36.55430697865877
10.82	-0.36	36.82812342009098
10.83	-0.36	37.106020666458235
10.84	-0.36	37.3747611625254
10.85	-0.36	37.674192742453066
10.86	-0.36	37.971707255457545
10.87	-0.36	38.26253546640291
10.88	-0.36	38.55431855645342
10.89	-0.36	38.88081475479083
10.9	-0.36	39.17965019338022
10.91	-0.36	39.471731030418795
10.92	-0.36	39.7624517133042
10.93	-0.36	40.061401990010005
10.94	-0.36	40.33627666153436
10.95	-0.36	40.61918782291183
10.96	-0.36	40.912344545016836
10.97	-0.36	41.19617902727019
10.98	-0.36	41.48070973883284
10.99	-0.36	41.760837705392554
11.	-0.36	42.039201081058394
9.	-0.34	19.175150688074716
9.01	-0.34	19.871546096348506
9.02	-0.34	20.588106261352582
9.03	-0.34	21.28439204475963
9.04	-0.34	22.061969802796682
9.05	-0.34	22.830018559535667
9.06	-0.34	23.613990535152176
9.07	-0.34	24.411568712695686
9.08	-0.34	25.237861939429802
9.09	-0.34	26.070479362804964
9.1	-0.34	26.9156782680605
9.11	-0.34	27.78235803417379
9.12	-0.34	28.66375534790796
9.13	-0.34	29.55850292647034
9.14	-0.34	30.469236998924433
9.15	-0.34	31.389142290217592
9.16	-0.34	32.318621714110726
9.17	-0.34	33.278495340674326
9.18	-0.34	34.2185050995354
9.19	-0.34	35.17290914815794
9.2	-0.34	36.13511307787811
9.21	-0.34	37.10316301948482
9.22	-0.34	38.06749720401214
9.23	-0.34	39.027964414054146
9.24	-0.34	39.98460353308322
9.25	-0.34	40.930873456237855
9.26	-0.34	41.86182533563876
9.27	-0.34	42.78099903406741
9.28	-0.34	43.676761244428214
9.29	-0.34	44.54422132008247
9.3	-0.34	45.379562631402536
9.31	-0.34	46.18717902094176
9.32	-0.34	46.950842847535036
9.33	-0.34	47.669467749022985
9.34	-0.34	48.33756284510727
9.35	-0.34	48.957986462955276
9.36	-0.34	49.513974092242286
9.37	-0.34	50.006069127675325
9.38	-0.34	50.43318246351693
9.39	-0.34	50.792792546551745
9.4	-0.34	51.08034185217035
9.41	-0.34	51.2991823871399
9.42	-0.34	51.44779396338923
9.43	-0.34	51.521847779526645
9.44	-0.34	51.53276067720677
9.45	-0.34	51.47555427635686
9.46	-0.34	51.35908560804798
9.47	-0.34	51.18320659191814
9.48	-0.34	50.952830087030804
9.49	-0.34	50.68379111960904
9.5	-0.34	50.37715718201134
9.51	-0.34	50.03833510137688
9.52	-0.34	49.681617236671045
9.53	-0.34	49.31647714651201
9.54	-0.34	48.94013332745113
9.55	-0.34	48.56746448284774
9.56	-0.34	48.20303497135009
9.57	-0.34	47.86480109032295
9.58	-0.34	47.553090836763
9.59	-0.34	47.27098639057094
9.6	-0.34	47.03007849488972
9.61	-0.34	46.84363479727796
9.62	-0.34	46.710426176726706
9.63	-0.34	46.639002771730986
9.64	-0.34	46.624172027986326
9.65	-0.34	46.684533611669806
9.66	-0.34	46.821888661629586
9.67	-0.34	47.04005313809997
9.68	-0.34	47.347810172169915
9.69	-0.34	47.73670771982218
9.7	-0.34	48.22684716597668
9.71	-0.34	48.81729460819503
9.72	-0.34	49.509561810541776
9.73	-0.34	50.31382524151652
9.74	-0.34	51.2332081231649
9.75	-0.34	52.27075072376749
9.76	-0.34	53.43946218255424
9.77	-0.34	54.73677499466223
9.78	-0.34	56.174662240583245
9.79	-0.34	57.76010350119327
9.8	-0.34	59.47480478425949
9.81	-0.34	61.340711654951775
9.82	-0.34	63.381355249327214
9.83	-0.34	65.54930664703099
9.84	-0.34	67.8430719869686
9.85	-0.34	70.2811044354475
9.86	-0.34	72.83902509485424
9.87	-0.34	75.45666321768036
9.88	-0.34	78.13959840490608
9.89	-0.34	80.79942298214677
9.9	-0.34	83.41601123372041
9.91	-0.34	85.94263461915531
9.92	-0.34	88.17146331647017
9.93	-0.34	90.09220689049752
9.94	-0.34	91.60392246979214
9.95	-0.34	92.57138507887558
9.96	-0.34	92.90721304931618
9.97	-0.34	92.56800739540971
9.98	-0.34	91.48272479470779
9.99	-0.34	89.66801734471557
10.	-0.34	87.10286534640376
10.01	-0.34	83.90439206033382
10.02	-0.34	80.17815555408663
10.03	-0.34	75.95362043044126
10.04	-0.34	71.44295395777911
10.05	-0.34	66.70602882947951
10.06	-0.34	61.89951365923261
10.07	-0.34	57.121883016108114
10.08	-0.34	52.43914373963749
10.09	-0.34	47.91489486731538
10.1	-0.34	43.63581044169218
10.11	-0.34	39.638531785020355
10.12	-0.34	35.91471912268059
10.13	-0.34	32.5154391646788
10.14	-0.34	29.440237835125075
10.15	-0.34	26.74223130755346
10.16	-0.34	24.40685872243398
10.17	-0.34	22.47779734132577
10.18	-0.34	20.956076112613957
10.19	-0.34	19.88281109473114
10.2	-0.34	19.280670625009904
10.21	-0.34	19.173034763737324
10.22	-0.34	19.61047891920657
10.23	-0.34	20.635314715388542
10.24	-0.34	22.203128187216965
10.25	-0.34	24.364664433447864
10.26	-0.34	27.048485575289842
10.27	-0.34	30.231110033998263
10.28	-0.34	33.78621051318718
10.29	-0.34	37.64069648755113
10.3	-0.34	41.592200209992875
10.31	-0.34	45.47790339976327
10.32	-0.34	49.13324046847545
10.33	-0.34	52.41453493676944
10.34	-0.34	55.572258117931085
10.35	-0.34	57.264763799750384
10.36	-0.34	58.65241296333039
10.37	-0.34	59.60342699553425
10.38	-0.34	59.95971363571477
10.39	-0.34	59.92710357905749
10.4	-0.34	59.41692259353029
10.41	-0.34	58.62064245680806
10.42	-0.34	57.487266970761034
10.43	-0.34	56.266646169591624
10.44	-0.34	54.9137323617105
10.45	-0.34	53.49003487156405
10.46	-0.34	52.009773132038205
10.47	-0.34	50.56807505853929
10.48	-0.34	49.131851395899886
10.49	-0.34	47.740036075072595
10.5	-0.34	46.44090014594564
10.51	-0.34	45.19445195874388
10.52	-0.34	44.02044787467344
10.53	-0.34	42.94056379233062
10.54	-0.34	41.947657988425725
10.55	-0.34	41.02596326893414
10.56	-0.34	40.19468459803864
10.57	-0.34	39.44630618752017
10.58	-0.34	38.76687620899082
10.59	-0.34	38.18342372019514
10.6	-0.34	37.65009520255299
10.61	-0.34	37.20410991411635
10.62	-0.34	36.81895002350351
10.63	-0.34	36.491741879519466
10.64	-0.34	36.21250515776295
10.65	-0.34	36.00627967568488
10.66	-0.34	35.84365619044634
10.67	-0.34	35.72535274193919
10.68	-0.34	35.65024301302677
10.69	-0.34	35.62132376059506
10.7	-0.34	35.62638647942655
10.71	-0.34	35.663584697481774
10.72	-0.34	35.72792033330681
10.73	-0.34	35.81773212893201
10.74	-0.34	35.933425662394825
10.75	-0.34	36.07232866138967
10.76	-0.34	36.2321243013805
10.77	-0.34	36.41893622351945
10.78	-0.34	36.61740130541964
10.79	-0.34	36.822532523346105
10.8	-0.34	37.044000513141164
10.81	-0.34	37.27418428915744
10.82	-0.34	37.51225045940415
10.83	-0.34	37.75654893102559
10.84	-0.34	37.99303967854376
10.85	-0.34	38.262245544426214
10.86	-0.34	38.530900019561216
10.87	-0.34	38.79405329888719
10.88	-0.34	39.0596919140025
10.89	-0.34	39.362025956040746
10.9	-0.34	39.63791864958772
10.91	-0.34	39.90805133437134
10.92	-0.34	40.17763857071728
10.93	-0.34	40.457292247193635
10.94	-0.34	40.71379630539376
10.95	-0.34	40.97931318393557
10.96	-0.34	41.25642048085976
10.97	-0.34	41.524998477499544
10.98	-0.34	41.79522474793252
10.99	-0.34	42.06191373724266
11.	-0.34	42.32747889060985
9.	-0.32	19.46297361055548
9.01	-0.32	20.186872091356925
9.02	-0.32	20.933388920219667
9.03	-0.32	21.66127088085576
9.04	-0.32	22.47413483877004
9.05	-0.32	23.280095734341064
9.06	-0.32	24.104878828854396
9.07	-0.32	24.946381066171575
9.08	-0.32	25.820442683813628
9.09	-0.32	26.704137516980005
9.1	-0.32	27.60409520649782
9.11	-0.32	28.529819900933283
9.12	-0.32	29.47449986449472
9.13	-0.32	30.436939188591833
9.14	-0.32	31.42016792832029
9.15	-0.32	32.41733701083061
9.16	-0.32	33.42890007870044
9.17	-0.32	34.47670277623404
9.18	-0.32	35.509102339474275
9.19	-0.32	36.56120257843983
9.2	-0.32	37.62656656735963
9.21	-0.32	38.70316558938468
9.22	-0.32	39.78089783528534
9.23	-0.32	40.859525433472555
9.24	-0.32	41.938950772482855
9.25	-0.32	43.011965256539646
9.26	-0.32	44.072911971449415
9.27	-0.32	45.12505716139807
9.28	-0.32	46.15556175102397
9.29	-0.32	47.15828533491651
9.3	-0.32	48.12821616563967
9.31	-0.32	49.06922807956404
9.32	-0.32	49.96277014509261
9.33	-0.32	50.80627725632398
9.34	-0.32	51.592612994048345
9.35	-0.32	52.32339946056121
9.36	-0.32	52.97902528473423
9.37	-0.32	53.55898129895785
9.38	-0.32	54.06050586829209
9.39	-0.32	54.47958779111126
9.4	-0.32	54.81038907140953
9.41	-0.32	55.05545900529517
9.42	-0.32	55.21291836722167
9.43	-0.32	55.27782161304002
9.44	-0.32	55.26233531606232
9.45	-0.32	55.16184479322397
9.46	-0.32	54.98639986119343
9.47	-0.32	54.73700999720944
9.48	-0.32	54.42083030741067
9.49	-0.32	54.05625217874288
9.5	-0.32	53.64645810818137
9.51	-0.32	53.19913913310308
9.52	-0.32	52.73194297621313
9.53	-0.32	52.25680105267558
9.54	-0.32	51.77332772351859
9.55	-0.32	51.29900093801296
9.56	-0.32	50.840977668570716
9.57	-0.32	50.420307112604135
9.58	-0.32	50.03866789178101
9.59	-0.32	49.70117905926607
9.6	-0.32	49.421217096312176
9.61	-0.32	49.21455637319954
9.62	-0.32	49.08099071184935
9.63	-0.32	49.030355311077756
9.64	-0.32	49.05903844015381
9.65	-0.32	49.18840119600301
9.66	-0.32	49.42102507758818
9.67	-0.32	49.76233508714262
9.68	-0.32	50.22457065998662
9.69	-0.32	50.79996349312364
9.7	-0.32	51.51195982841617
9.71	-0.32	52.36289647497706
9.72	-0.32	53.35830579156654
9.73	-0.32	54.51044705853644
9.74	-0.32	55.82910908222557
9.75	-0.32	57.32265524243324
9.76	-0.32	59.01090878935229
9.77	-0.32	60.89736316724452
9.78	-0.32	63.00449259793444
9.79	-0.32	65.34661872862101
9.8	-0.32	67.91436003234499
9.81	-0.32	70.74594973491284
9.82	-0.32	73.87589890890764
9.83	-0.32	77.26249154311091
9.84	-0.32	80.92049499789411
9.85	-0.32	84.88615450084957
9.86	-0.32	89.13003517419766
9.87	-0.32	93.60036711597834
9.88	-0.32	98.29771916696272
9.89	-0.32	103.10876812910243
9.9	-0.32	107.99202610858839
9.91	-0.32	112.84945804196839
9.92	-0.32	117.35561638675013
9.93	-0.32	121.42073703870228
9.94	-0.32	124.81611980437071
9.95	-0.32	127.24414272990033
9.96	-0.32	128.481543961844
9.97	-0.32	128.3650879685408
9.98	-0.32	126.73563935273748
9.99	-0.32	123.59626984234896
10.	-0.32	118.95003476327456
10.01	-0.32	113.05452960415056
10.02	-0.32	106.1655187765322
10.03	-0.32	98.46496162136073
10.04	-0.32	90.36981627086685
10.05	-0.32	82.0850437420994
10.06	-0.32	73.89689408791114
10.07	-0.32	65.97960940648953
10.08	-0.32	58.45471540621626
10.09	-0.32	51.412690706804376
10.1	-0.32	44.92935009656368
10.11	-0.32	39.022156092799946
10.12	-0.32	33.664778097594905
10.13	-0.32	28.881693166161163
10.14	-0.32	24.640134570753283
10.15	-0.32	20.957906948062533
10.16	-0.32	17.791214654246758
10.17	-0.32	15.15241984836214
10.18	-0.32	13.020793419696561
10.19	-0.32	11.399138202015056
10.2	-0.32	10.289950533167909
10.21	-0.32	9.692548353773432
10.22	-0.32	9.622336367012558
10.23	-0.32	10.084784175511688
10.24	-0.32	11.052021364946334
10.25	-0.32	12.535516450759241
10.26	-0.32	14.489109643545202
10.27	-0.32	16.883727423308972
10.28	-0.32	19.643175221044537
10.29	-0.32	22.70834434850143
10.3	-0.32	25.96914888832921
10.31	-0.32	29.320674027224268
10.32	-0.32	32.66028900423101
10.33	-0.32	35.860396508050215
10.34	-0.32	39.065842364006976
10.35	-0.32	41.588618257476256
10.36	-0.32	43.76233774961184
10.37	-0.32	45.705252688940774
10.38	-0.32	47.16571044921281
10.39	-0.32	48.31595852372104
10.4	-0.32	49.05931476503001
10.41	-0.32	49.504605841408534
10.42	-0.32	49.59838453225767
10.43	-0.32	49.479283193711936
10.44	-0.32	49.17371554715764
10.45	-0.32	48.70297432407761
10.46	-0.32	48.08970791016291
10.47	-0.32	47.41119359600354
10.48	-0.32	46.65479617006425
10.49	-0.32	45.86058641289064
10.5	-0.32	45.07409083166418
10.51	-0.32	44.276735292996136
10.52	-0.32	43.49058247315236
10.53	-0.32	42.736580036342964
10.54	-0.32	42.018876033026906
10.55	-0.32	41.33280375562614
10.56	-0.32	40.6960718541611
10.57	-0.32	40.10776462483339
10.58	-0.32	39.55989550332843
10.59	-0.32	39.08177050187477
10.6	-0.32	38.633362180399835
10.61	-0.32	38.24859603431992
10.62	-0.32	37.91042405521614
10.63	-0.32	37.61553336552415
10.64	-0.32	37.356032315853966
10.65	-0.32	37.159028835218166
10.66	-0.32	36.99721450963466
10.67	-0.32	36.87128290079515
10.68	-0.32	36.78298408683346
10.69	-0.32	36.7357461071658
10.7	-0.32	36.71761395381111
10.71	-0.32	36.7293679371114
10.72	-0.32	36.76492631001867
10.73	-0.32	36.824153160110654
10.74	-0.32	36.90771847222645
10.75	-0.32	37.01390533784545
10.76	-0.32	37.14038264974513
10.77	-0.32	37.29334115680666
10.78	-0.32	37.45818844537385
10.79	-0.32	37.62977329667402
10.8	-0.32	37.81882820097429
10.81	-0.32	38.017325823813565
10.82	-0.32	38.22368768031894
10.83	-0.32	38.43761418367789
10.84	-0.32	38.64459857392415
10.85	-0.32	38.88585019423627
10.86	-0.32	39.12751185538244
10.87	-0.32	39.36451205634903
10.88	-0.32	39.6051413643263
10.89	-0.32	39.88417851666754
10.9	-0.32	40.13770506999095
10.91	-0.32	40.38625290156398
10.92	-0.32	40.63497913111101
10.93	-0.32	40.89527620064969
10.94	-0.32	41.13318317960476
10.95	-0.32	41.38103129342567
10.96	-0.32	41.64163534216233
10.97	-0.32	41.89445793653242
10.98	-0.32	42.14977429917901
10.99	-0.32	42.40237114068568
11.	-0.32	42.65447572935332
9.	-0.3	19.750062572725568
9.01	-0.3	20.50257990974977
9.02	-0.3	21.280395450140524
9.03	-0.3	22.04143722985459
9.04	-0.3	22.89146209989751
9.05	-0.3	23.73754352871765
9.06	-0.3	24.605715640356326
9.07	-0.3	25.494136914645424
9.08	-0.3	26.41946829182038
9.09	-0.3	27.35827121498851
9.1	-0.3	28.317621863906087
9.11	-0.3	29.307735005002343
9.12	-0.3	30.321817260648185
9.13	-0.3	31.358933206893926
9.14	-0.3	32.42262181365151
9.15	-0.3	33.50609251459376
9.16	-0.3	34.60994136219669
9.17	-0.3	35.75722975401292
9.18	-0.3	36.894952251381824
9.19	-0.3	38.05921181382793
9.2	-0.3	39.243871767610806
9.21	-0.3	40.44694326134204
9.22	-0.3	41.657838829484675
9.23	-0.3	42.87632621379919
9.24	-0.3	44.10225370863295
9.25	-0.3	45.32773520334309
9.26	-0.3	46.54635620216463
9.27	-0.3	47.76108320537946
9.28	-0.3	48.95770131730974
9.29	-0.3	50.1285372493191
9.3	-0.3	51.26706858642179
9.31	-0.3	52.3763842381886
9.32	-0.3	53.43495803542241
9.33	-0.3	54.43815478163317
9.34	-0.3	55.37649053718276
9.35	-0.3	56.249680338246435
9.36	-0.3	57.03417462154468
9.37	-0.3	57.727651201152284
9.38	-0.3	58.32473561721959
9.39	-0.3	58.81906032123766
9.4	-0.3	59.20273500766512
9.41	-0.3	59.47679743239803
9.42	-0.3	59.63859189242405
9.43	-0.3	59.682160356127454
9.44	-0.3	59.62039666472192
9.45	-0.3	59.44918315565918
9.46	-0.3	59.18015352906315
9.47	-0.3	58.816107721569416
9.48	-0.3	58.36725762945976
9.49	-0.3	57.85559293949811
9.5	-0.3	57.287407548870874
9.51	-0.3	56.67378592774318
9.52	-0.3	56.036892721448794
9.53	-0.3	55.39213438699926
9.54	-0.3	54.74254213543799
9.55	-0.3	54.10897424168357
9.56	-0.3	53.50200058705674
9.57	-0.3	52.946348679107246
9.58	-0.3	52.4454883365362
9.59	-0.3	52.006845671407426
9.6	-0.3	51.64583577436065
9.61	-0.3	51.38077554068107
9.62	-0.3	51.21257259841276
9.63	-0.3	51.15227347409987
9.64	-0.3	51.198047506522855
9.65	-0.3	51.37373148154685
9.66	-0.3	51.68288191660182
9.67	-0.3	52.13257933030395
9.68	-0.3	52.738630779541054
9.69	-0.3	53.49438950269679
9.7	-0.3	54.42697992898442
9.71	-0.3	55.542794582057056
9.72	-0.3	56.85227530132157
9.73	-0.3	58.371263230471754
9.74	-0.3	60.11790151340106
9.75	-0.3	62.10837259432532
9.76	-0.3	64.3721713446567
9.77	-0.3	66.92309553746318
9.78	-0.3	69.79932042682663
9.79	-0.3	73.02903905017867
9.8	-0.3	76.62124624700759
9.81	-0.3	80.64118852311415
9.82	-0.3	85.14717477379148
9.83	-0.3	90.1229322884263
9.84	-0.3	95.62163862976632
9.85	-0.3	101.72333024466913
9.86	-0.3	108.42170632758231
9.87	-0.3	115.71539899371595
9.88	-0.3	123.63338943124586
9.89	-0.3	132.07393477010888
9.9	-0.3	141.00515849559872
9.91	-0.3	150.285254244379
9.92	-0.3	159.43059764431484
9.93	-0.3	168.2039165429945
9.94	-0.3	176.09794766158421
9.95	-0.3	182.4338933030818
9.96	-0.3	186.58699114611082
9.97	-0.3	187.99582531126222
9.98	-0.3	186.1950580624295
9.99	-0.3	181.07272335618714
10.	-0.3	172.70339984607142
10.01	-0.3	161.7096547421497
10.02	-0.3	148.79654421822764
10.03	-0.3	134.60951678230458
10.04	-0.3	120.05801895165158
10.05	-0.3	105.68051071318027
10.06	-0.3	91.99625149146009
10.07	-0.3	79.27850934580263
10.08	-0.3	67.68077673909707
10.09	-0.3	57.26180175423673
10.1	-0.3	48.02437220094247
10.11	-0.3	39.90094555522569
10.12	-0.3	32.7914354755178
10.13	-0.3	26.644041145820957
10.14	-0.3	21.357669794664766
10.15	-0.3	16.884320254419887
10.16	-0.3	13.130521576106084
10.17	-0.3	10.060619736961591
10.18	-0.3	7.619997071585704
10.19	-0.3	5.771431757778276
10.2	-0.3	4.489201005569349
10.21	-0.3	3.747030626808776
10.22	-0.3	3.528824419065059
10.23	-0.3	3.8152638753333954
10.24	-0.3	4.575752982308043
10.25	-0.3	5.795170300619976
10.26	-0.3	7.433244969035341
10.27	-0.3	9.454951098480732
10.28	-0.3	11.803595575421477
10.29	-0.3	14.425402064055508
10.3	-0.3	17.250254346443292
10.31	-0.3	20.20328430901612
10.32	-0.3	23.213343706502894
10.33	-0.3	26.181198040344164
10.34	-0.3	29.185988955415226
10.35	-0.3	31.871943884703374
10.36	-0.3	34.269224737037185
10.37	-0.3	36.540064847984794
10.38	-0.3	38.45523259433959
10.39	-0.3	40.13391151066131
10.4	-0.3	41.50019946083076
10.41	-0.3	42.60559612375984
10.42	-0.3	43.41850970561927
10.43	-0.3	43.98141784361961
10.44	-0.3	44.35527812795791
10.45	-0.3	44.53758598167052
10.46	-0.3	44.54713635375277
10.47	-0.3	44.442802053901495
10.48	-0.3	44.21748044655606
10.49	-0.3	43.90798208626363
10.5	-0.3	43.553543163053305
10.51	-0.3	43.146047290623386
10.52	-0.3	42.70651790190536
10.53	-0.3	42.255487930974795
10.54	-0.3	41.801204843932496
10.55	-0.3	41.346320481913516
10.56	-0.3	40.907608342909356
10.57	-0.3	40.48776693951408
10.58	-0.3	40.08314171324902
10.59	-0.3	39.72480270725174
10.6	-0.3	39.37726675908685
10.61	-0.3	39.07159081436946
10.62	-0.3	38.79778068048367
10.63	-0.3	38.552978610165994
10.64	-0.3	38.330774611139624
10.65	-0.3	38.16029787050053
10.66	-0.3	38.01563457067788
10.67	-0.3	37.89820939322902
10.68	-0.3	37.81162493492428
10.69	-0.3	37.76022819466533
10.7	-0.3	37.732355986776014
10.71	-0.3	37.73085224516892
10.72	-0.3	37.7491363890592
10.73	-0.3	37.78834411832269
10.74	-0.3	37.84954153291129
10.75	-0.3	37.9318477999212
10.76	-0.3	38.03302459636848
10.77	-0.3	38.15949130158237
10.78	-0.3	38.29728298226861
10.79	-0.3	38.44127245957959
10.8	-0.3	38.603061888898026
10.81	-0.3	38.77443030700732
10.82	-0.3	38.95330553579096
10.83	-0.3	39.1404055712615
10.84	-0.3	39.32095907505075
10.85	-0.3	39.536899616195115
10.86	-0.3	39.753819333300534
10.87	-0.3	39.96657282456405
10.88	-0.3	40.18374448145764
10.89	-0.3	40.44076532082318
10.9	-0.3	40.67289329410597
10.91	-0.3	40.90061540295939
10.92	-0.3	41.12909885307599
10.93	-0.3	41.370374127683284
10.94	-0.3	41.589835504533376
10.95	-0.3	41.8200767274361
10.96	-0.3	42.064072627156555
10.97	-0.3	42.300950671965005
10.98	-0.3	42.541059748231355
10.99	-0.3	42.779191400910385
11.	-0.3	43.0174188598132
9.	-0.28	20.033517920944547
9.01	-0.28	20.815538221407845
9.02	-0.28	21.62575365435473
9.03	-0.28	22.42127634606981
9.04	-0.28	23.310083355976523
9.05	-0.28	24.198244186703818
9.06	-0.28	25.112140610330247
9.07	-0.28	26.05024676341597
9.08	-0.28	27.030141381594134
9.09	-0.28	28.027909999860245
9.1	-0.28	29.051162113371625
9.11	-0.28	30.11094568451119
9.12	-0.28	31.20057373210668
9.13	-0.28	32.31948510409323
9.14	-0.28	33.471873031009615
9.15	-0.28	34.65113362980362
9.16	-0.28	35.85813576241841
9.17	-0.28	37.11739714566491
9.18	-0.28	38.374630390852396
9.19	-0.28	39.66714612821307
9.2	-0.28	40.98932570378813
9.21	-0.28	42.33941274506918
9.22	-0.28	43.706468639973274
9.23	-0.28	45.0904467665855
9.24	-0.28	46.49131644755632
9.25	-0.28	47.90058877372604
9.26	-0.28	49.31111744355861
9.27	-0.28	50.72561536701298
9.28	-0.28	52.12836942350789
9.29	-0.28	53.50989010108306
9.3	-0.28	54.861801423355764
9.31	-0.28	56.186093243148406
9.32	-0.28	57.457446556900315
9.33	-0.28	58.668359090205826
9.34	-0.28	59.806005201091985
9.35	-0.28	60.86720000606913
9.36	-0.28	61.822860955670066
9.37	-0.28	62.66762218185907
9.38	-0.28	63.392007154264824
9.39	-0.28	63.98587347769431
9.4	-0.28	64.43796910235832
9.41	-0.28	64.7466125813084
9.42	-0.28	64.90760866410609
9.43	-0.28	64.91329708153032
9.44	-0.28	64.7771941745621
9.45	-0.28	64.49587029091789
9.46	-0.28	64.08319023362635
9.47	-0.28	63.5447800009544
9.48	-0.28	62.895251540184574
9.49	-0.28	62.16189046138145
9.5	-0.28	61.35575120534381
9.51	-0.28	60.4931117688477
9.52	-0.28	59.60245062511948
9.53	-0.28	58.704222308905116
9.54	-0.28	57.80638436795138
9.55	-0.28	56.93427316562226
9.56	-0.28	56.10294386964546
9.57	-0.28	55.34146072140473
9.58	-0.28	54.65559609942705
9.59	-0.28	54.05519431129479
9.6	-0.28	53.557842156484114
9.61	-0.28	53.184160876505395
9.62	-0.28	52.936051464153806
9.63	-0.28	52.82541155488604
9.64	-0.28	52.85210724596736
9.65	-0.28	53.04171697157869
9.66	-0.28	53.39874330013744
9.67	-0.28	53.93163571774135
9.68	-0.28	54.65942294358982
9.69	-0.28	55.57679568334407
9.7	-0.28	56.71450927960592
9.71	-0.28	58.083394110566715
9.72	-0.28	59.69929842695474
9.73	-0.28	61.58292673404254
9.74	-0.28	63.76201591255014
9.75	-0.28	66.26275873456508
9.76	-0.28	69.12696654653828
9.77	-0.28	72.38313268797154
9.78	-0.28	76.09044406500743
9.79	-0.28	80.29868757735892
9.8	-0.28	85.04664266680206
9.81	-0.28	90.4402610146274
9.82	-0.28	96.58001356249301
9.83	-0.28	103.50532139341115
9.84	-0.28	111.34413551899269
9.85	-0.28	120.26782606581436
9.86	-0.28	130.35746327091437
9.87	-0.28	141.75515520174267
9.88	-0.28	154.62288018981292
9.89	-0.28	169.00586992827746
9.9	-0.28	185.0393157728717
9.91	-0.28	202.69243400162188
9.92	-0.28	221.42236429008545
9.93	-0.28	240.87294179714007
9.94	-0.28	260.05866955943236
9.95	-0.28	277.43391800173305
9.96	-0.28	291.1440543044072
9.97	-0.28	299.1423542967699
9.98	-0.28	299.60782351447926
9.99	-0.28	291.6658389452944
10.	-0.28	275.5141264706378
10.01	-0.28	252.9811686247188
10.02	-0.28	226.41253345867398
10.03	-0.28	198.062256819193
10.04	-0.28	170.2009158671794
10.05	-0.28	144.1109012926374
10.06	-0.28	120.62809284178111
10.07	-0.28	99.99179606540915
10.08	-0.28	82.17298104073878
10.09	-0.28	66.96384797792538
10.1	-0.28	54.09604819615817
10.11	-0.28	43.25294308166106
10.12	-0.28	34.14050859550783
10.13	-0.28	26.541348804421073
10.14	-0.28	20.2262556890674
10.15	-0.28	15.039266235392754
10.16	-0.28	10.809274999587617
10.17	-0.28	7.4345720067810745
10.18	-0.28	4.814776928455478
10.19	-0.28	2.8686348132658477
10.2	-0.28	1.5384495190593503
10.21	-0.28	0.7711049408324435
10.22	-0.28	0.5242724889558881
10.23	-0.28	0.7592577982353853
10.24	-0.28	1.4375081220901993
10.25	-0.28	2.5264262999443328
10.26	-0.28	3.9855605188230685
10.27	-0.28	5.776665978204876
10.28	-0.28	7.8523241366861845
10.29	-0.28	10.162724074826183
10.3	-0.28	12.657693463061344
10.31	-0.28	15.281028739028097
10.32	-0.28	17.97875231514387
10.33	-0.28	20.67615010525096
10.34	-0.28	23.413047504173043
10.35	-0.28	26.005346381210465
10.36	-0.28	28.377800738891903
10.37	-0.28	30.67712013120231
10.38	-0.28	32.72192917897142
10.39	-0.28	34.58692848178955
10.4	-0.28	36.2204978959129
10.41	-0.28	37.638387042385745
10.42	-0.28	38.83478002358854
10.43	-0.28	39.78899412336905
10.44	-0.28	40.57156269096486
10.45	-0.28	41.16992828504926
10.46	-0.28	41.59623226292578
10.47	-0.28	41.89422625892537
10.48	-0.28	42.05580355304378
10.49	-0.28	42.112664686770735
10.5	-0.28	42.0970076487816
10.51	-0.28	42.004428588129926
10.52	-0.28	41.853272891402035
10.53	-0.28	41.66284909604576
10.54	-0.28	41.44167903154787
10.55	-0.28	41.19628055081183
10.56	-0.28	40.94246400032661
10.57	-0.28	40.684403474461185
10.58	-0.28	40.42101449640023
10.59	-0.28	40.184595948311134
10.6	-0.28	39.942791202368234
10.61	-0.28	39.72412473140591
10.62	-0.28	39.52357900365634
10.63	-0.28	39.33908242066383
10.64	-0.28	39.16513725045988
10.65	-0.28	39.032648227919445
10.66	-0.28	38.91656287204339
10.67	-0.28	38.819326001391424
10.68	-0.28	38.74572503559591
10.69	-0.28	38.70115705319912
10.7	-0.28	38.67425225345865
10.71	-0.28	38.66948030649929
10.72	-0.28	38.68008419810839
10.73	-0.28	38.70825565881961
10.74	-0.28	38.75553388878413
10.75	-0.28	38.82175656672681
10.76	-0.28	38.90484446224904
10.77	-0.28	39.0115345337611
10.78	-0.28	39.128364886268336
10.79	-0.28	39.250361191264844
10.8	-0.28	39.389855918207665
10.81	-0.28	39.538565410531
10.82	-0.28	39.694104062670014
10.83	-0.28	39.857985751909155
10.84	-0.28	40.01529419218791
10.85	-0.28	40.208729269182285
10.86	-0.28	40.403354326680756
10.87	-0.28	40.59398852215593
10.88	-0.28	40.789510754856565
10.89	-0.28	41.02606268563426
10.9	-0.28	41.23803690191186
10.91	-0.28	41.44597626156354
10.92	-0.28	41.65509684819658
10.93	-0.28	41.87798265863681
10.94	-0.28	42.07944103399022
10.95	-0.28	42.292406501228
10.96	-0.28	42.51996975154651
10.97	-0.28	42.74097126690643
10.98	-0.28	42.965832341891414
10.99	-0.28	43.189365531593324
11.	-0.28	43.413518414550765
9.	-0.26	20.310023920163736
9.01	-0.26	21.122128454168195
9.02	-0.26	21.965522336157697
9.03	-0.26	22.796512537442904
9.04	-0.26	23.72536299867915
9.05	-0.26	24.657192345822455
9.06	-0.26	25.61877034913544
9.07	-0.26	26.60894633214333
9.08	-0.26	27.646319580676955
9.09	-0.26	28.706550469892015
9.1	-0.26	29.797880540427187
9.11	-0.26	30.932329698916124
9.12	-0.26	32.103428359906
9.13	-0.26	33.31113049291067
9.14	-0.26	34.560462739601874
9.15	-0.26	35.8451784657786
9.16	-0.26	37.16659723209593
9.17	-0.26	38.5509943306217
9.18	-0.26	39.94296003862697
9.19	-0.26	41.381294648693405
9.2	-0.26	42.86121818227315
9.21	-0.26	44.38151183913047
9.22	-0.26	45.931143736398255
9.23	-0.26	47.51057149211783
9.24	-0.26	49.120213624535424
9.25	-0.26	50.75120724832916
9.26	-0.26	52.39585147431863
9.27	-0.26	54.056806015625284
9.28	-0.26	55.71687065968401
9.29	-0.26	57.36453288629167
9.3	-0.26	58.98926074785302
9.31	-0.26	60.591635024523896
9.32	-0.26	62.14157105005823
9.33	-0.26	63.62766784795462
9.34	-0.26	65.03238147980124
9.35	-0.26	66.34817598303628
9.36	-0.26	67.53808746186809
9.37	-0.26	68.59171627229861
9.38	-0.26	69.49308024953774
9.39	-0.26	70.22588533988085
9.4	-0.26	70.77324524495666
9.41	-0.26	71.12864127889473
9.42	-0.26	71.28490395296555
9.43	-0.26	71.23142263288725
9.44	-0.26	70.98204579407592
9.45	-0.26	70.53431780981794
9.46	-0.26	69.90543992643609
9.47	-0.26	69.10564090779857
9.48	-0.26	68.15625647146176
9.49	-0.26	67.09275640254512
9.5	-0.26	65.93378734839257
9.51	-0.26	64.70382780821387
9.52	-0.26	63.44055533903532
9.53	-0.26	62.17195007646144
9.54	-0.26	60.91314034588872
9.55	-0.26	59.69548557533645
9.56	-0.26	58.539881426407874
9.57	-0.26	57.480400418453705
9.58	-0.26	56.525594849742006
9.59	-0.26	55.687494671920064
9.6	-0.26	54.985686588794046
9.61	-0.26	54.442380299627104
9.62	-0.26	54.05994478029285
9.63	-0.26	53.85028960259022
9.64	-0.26	53.81440873749973
9.65	-0.26	53.97828553586544
9.66	-0.26	54.34694006356787
9.67	-0.26	54.92940562916012
9.68	-0.26	55.74696383589641
9.69	-0.26	56.795439027539764
9.7	-0.26	58.10856374215268
9.71	-0.26	59.70128809134026
9.72	-0.26	61.59462375114099
9.73	-0.26	63.814690281058944
9.74	-0.26	66.39897341274963
9.75	-0.26	69.38469932060524
9.76	-0.26	72.82731128483611
9.77	-0.26	76.7730033155826
9.78	-0.26	81.30536341928541
9.79	-0.26	86.50207961524761
9.8	-0.26	92.44155402744057
9.81	-0.26	99.28267274022738
9.82	-0.26	107.18685941462616
9.83	-0.26	116.28373054486568
9.84	-0.26	126.82017069160861
9.85	-0.26	139.12335860328022
9.86	-0.26	153.46512675904899
9.87	-0.26	170.2888491874349
9.88	-0.26	190.1109457099877
9.89	-0.26	213.45796781894043
9.9	-0.26	241.1119813272993
9.91	-0.26	273.80886077756605
9.92	-0.26	311.75839741338916
9.93	-0.26	355.42293016012883
9.94	-0.26	403.99528793398156
9.95	-0.26	454.9023631342554
9.96	-0.26	503.0842918214075
9.97	-0.26	540.5181547108854
9.98	-0.26	557.7679834405155
9.99	-0.26	547.8858220923006
10.	-0.26	510.3600547863233
10.01	-0.26	452.904515350375
10.02	-0.26	386.3211067792495
10.03	-0.26	319.88647845978926
10.04	-0.26	259.8957771673537
10.05	-0.26	208.6013770622253
10.06	-0.26	166.26394004164047
10.07	-0.26	131.90204721743999
10.08	-0.26	104.27079711371734
10.09	-0.26	82.10891413490158
10.1	-0.26	64.34795830836964
10.11	-0.26	50.06824445634193
10.12	-0.26	38.5619408159549
10.13	-0.26	29.30729219835509
10.14	-0.26	21.86500551476809
10.15	-0.26	15.921136698502373
10.16	-0.26	11.19686522072777
10.17	-0.26	7.508352684866609
10.18	-0.26	4.7001972265097285
10.19	-0.26	2.644315683271764
10.2	-0.26	1.2502467438206017
10.21	-0.26	0.4382036193236032
10.22	-0.26	0.14506531920643284
10.23	-0.26	0.31552308213857305
10.24	-0.26	0.9030686708834816
10.25	-0.26	1.8638404729572673
10.26	-0.26	3.155007202069779
10.27	-0.26	4.737482932596564
10.28	-0.26	6.568745197172534
10.29	-0.26	8.602555850939243
10.3	-0.26	10.799712242991166
10.31	-0.26	13.116944142287782
10.32	-0.26	15.509777945849518
10.33	-0.26	17.92231623929404
10.34	-0.26	20.370946992135163
10.35	-0.26	22.762008665191356
10.36	-0.26	24.991258967638757
10.37	-0.26	27.176789982258676
10.38	-0.26	29.182644919669556
10.39	-0.26	31.051155702627128
10.4	-0.26	32.750694271211074
10.41	-0.26	34.27577799395752
10.42	-0.26	35.6415492348737
10.43	-0.26	36.792826022868475
10.44	-0.26	37.79558819478216
10.45	-0.26	38.635435507441294
10.46	-0.26	39.31874710205466
10.47	-0.26	39.878185586344564
10.48	-0.26	40.30246745466443
10.49	-0.26	40.61808531235363
10.5	-0.26	40.85093135032112
10.51	-0.26	40.996693697581556
10.52	-0.26	41.07059571181857
10.53	-0.26	41.08998422473689
10.54	-0.26	41.0618409171306
10.55	-0.26	40.994080726877115
10.56	-0.26	40.90134037325435
10.57	-0.26	40.78786577491024
10.58	-0.26	40.65366434765771
10.59	-0.26	40.53175870986112
10.6	-0.26	40.391627753013
10.61	-0.26	40.2595783157979
10.62	-0.26	40.13382917391393
10.63	-0.26	40.013091266146716
10.64	-0.26	39.892301942712685
10.65	-0.26	39.80378921399344
10.66	-0.26	39.72293792996201
10.67	-0.26	39.6532182945922
10.68	-0.26	39.60014622416016
10.69	-0.26	39.570101627267434
10.7	-0.26	39.551964432230776
10.71	-0.26	39.55146730763643
10.72	-0.26	39.56183521364579
10.73	-0.26	39.58612103454348
10.74	-0.26	39.62635424432332
10.75	-0.26	39.68298202841689
10.76	-0.26	39.75410695905495
10.77	-0.26	39.84682295200215
10.78	-0.26	39.94806043899233
10.79	-0.26	40.053070070758864
10.8	-0.26	40.174812384586616
10.81	-0.26	40.305013108405625
10.82	-0.26	40.44109770841141
10.83	-0.26	40.58522314165159
10.84	-0.26	40.72239408315664
10.85	-0.26	40.89611272242897
10.86	-0.26	41.07092342881602
10.87	-0.26	41.24163824497272
10.88	-0.26	41.41743377097285
10.89	-0.26	41.63520062288703
10.9	-0.26	41.82843169119845
10.91	-0.26	42.01780823701501
10.92	-0.26	42.20862101873617
10.93	-0.26	42.41395598149493
10.94	-0.26	42.59806420427491
10.95	-0.26	42.79428673521821
10.96	-0.26	43.00580667169477
10.97	-0.26	43.21120259247533
10.98	-0.26	43.4209797867247
10.99	-0.26	43.62997825841813
11.	-0.26	43.84004429013448
9.	-0.24	20.57586943499354
9.01	-0.24	21.41826066837898
9.02	-0.24	22.295200211225115
9.03	-0.24	23.162208531514768
9.04	-0.24	24.131884430597072
9.05	-0.24	25.108464190798664
9.06	-0.24	26.119145187725977
9.07	-0.24	27.163214598081776
9.08	-0.24	28.260396962202954
9.09	-0.24	29.385991872396698
9.1	-0.24	30.548981125844506
9.11	-0.24	31.762508663429067
9.12	-0.24	33.02045580593222
9.13	-0.24	34.323459555227
9.14	-0.24	35.67759382312777
9.15	-0.24	37.07718639511994
9.16	-0.24	38.52423979249559
9.17	-0.24	40.04715683684266
9.18	-0.24	41.589664980263244
9.19	-0.24	43.192428940693375
9.2	-0.24	44.851962550387405
9.21	-0.24	46.56804419668749
9.22	-0.24	48.329986187209165
9.23	-0.24	50.139277086433566
9.24	-0.24	51.99735280794517
9.25	-0.24	53.895465881615394
9.26	-0.24	55.82581401137648
9.27	-0.24	57.79150040694279
9.28	-0.24	59.77414261373029
9.29	-0.24	61.76023648873113
9.3	-0.24	63.73699271110945
9.31	-0.24	65.70342605596814
9.32	-0.24	67.62365599249344
9.33	-0.24	69.48115426544823
9.34	-0.24	71.25183772987856
9.35	-0.24	72.92175748060478
9.36	-0.24	74.44261233696072
9.37	-0.24	75.79575637391962
9.38	-0.24	76.95475284097927
9.39	-0.24	77.89307262001715
9.4	-0.24	78.58413679705117
9.41	-0.24	79.01273217626344
9.42	-0.24	79.16591312354545
9.43	-0.24	79.02774184511989
9.44	-0.24	78.61166470139324
9.45	-0.24	77.91662439781152
9.46	-0.24	76.96510797349208
9.47	-0.24	75.77514366464669
9.48	-0.24	74.37899992100397
9.49	-0.24	72.8254653859257
9.5	-0.24	71.14581965869282
9.51	-0.24	69.37791297943693
9.52	-0.24	67.57338929523695
9.53	-0.24	65.77169518868627
9.54	-0.24	63.998440222154
9.55	-0.24	62.29310716733175
9.56	-0.24	60.68399160612141
9.57	-0.24	59.210638834581175
9.58	-0.24	57.88452811882949
9.59	-0.24	56.718928776231564
9.6	-0.24	55.734590945149876
9.61	-0.24	54.95377375472259
9.62	-0.24	54.37807621594111
9.63	-0.24	54.01783030890371
9.64	-0.24	53.873859484586205
9.65	-0.24	53.970460599321775
9.66	-0.24	54.31216404082411
9.67	-0.24	54.9071728244693
9.68	-0.24	55.77733521047309
9.69	-0.24	56.91883974049202
9.7	-0.24	58.366988662281145
9.71	-0.24	60.139638599584075
9.72	-0.24	62.261733317797294
9.73	-0.24	64.76418553381971
9.74	-0.24	67.69275510210798
9.75	-0.24	71.09473178075513
9.76	-0.24	75.0380101634841
9.77	-0.24	79.58630763066174
9.78	-0.24	84.84657752223926
9.79	-0.24	90.92554478833347
9.8	-0.24	97.94392415456332
9.81	-0.24	106.11635397370928
9.82	-0.24	115.67312069751773
9.83	-0.24	126.8551281595762
9.84	-0.24	140.05572728632504
9.85	-0.24	155.80548518627637
9.86	-0.24	174.6651705166555
9.87	-0.24	197.5421542894642
9.88	-0.24	225.59029335483575
9.89	-0.24	260.3255007185618
9.9	-0.24	304.07156643365636
9.91	-0.24	359.9163244701641
9.92	-0.24	431.5671341069986
9.93	-0.24	524.9899883570702
9.94	-0.24	646.7717313838873
9.95	-0.24	803.0127383285786
9.96	-0.24	993.0416516962033
9.97	-0.24	1194.810272072591
9.98	-0.24	1348.375361368985
9.99	-0.24	1371.1018110702544
10.	-0.24	1233.6584761747579
10.01	-0.24	1002.7739331093428
10.02	-0.24	766.2177886715374
10.03	-0.24	569.5797364329619
10.04	-0.24	421.24901670093715
10.05	-0.24	312.99545539308156
10.06	-0.24	234.57658595104996
10.07	-0.24	177.31857239052397
10.08	-0.24	135.03753600590795
10.09	-0.24	103.36450394448164
10.1	-0.24	79.35342844036677
10.11	-0.24	60.90181741010022
10.12	-0.24	46.58798078740856
10.13	-0.24	35.4257833752387
10.14	-0.24	26.68496355175778
10.15	-0.24	19.85079337040538
10.16	-0.24	14.514416159774418
10.17	-0.24	10.400435897628476
10.18	-0.24	7.293834753493584
10.19	-0.24	5.019506109920876
10.2	-0.24	3.455317464701201
10.21	-0.24	2.495888515327673
10.22	-0.24	2.061884914320024
10.23	-0.24	2.0824685958280047
10.24	-0.24	2.504434180012693
10.25	-0.24	3.276519208085639
10.26	-0.24	4.352035641696607
10.27	-0.24	5.692357694355278
10.28	-0.24	7.2571551294973204
10.29	-0.24	9.00304386049763
10.3	-0.24	10.897049061039528
10.31	-0.24	12.905276956775364
10.32	-0.24	14.988072441143492
10.33	-0.24	17.103381766598037
10.34	-0.24	19.25346796807642
10.35	-0.24	21.392675361715597
10.36	-0.24	23.41667431991811
10.37	-0.24	25.41614146777262
10.38	-0.24	27.291305090789535
10.39	-0.24	29.062074091487677
10.4	-0.24	30.711281880176628
10.41	-0.24	32.22129318032622
10.42	-0.24	33.62131122314652
10.43	-0.24	34.841434451162854
10.44	-0.24	35.93637428492771
10.45	-0.24	36.89372120309442
10.46	-0.24	37.71585128558172
10.47	-0.24	38.42780471228592
10.48	-0.24	39.01482691736365
10.49	-0.24	39.49892499745571
10.5	-0.24	39.900949301461516
10.51	-0.24	40.21500278562429
10.52	-0.24	40.45339963093843
10.53	-0.24	40.63117188343235
10.54	-0.24	40.7530870668133
10.55	-0.24	40.826958090917515
10.56	-0.24	40.86607652803724
10.57	-0.24	40.87394110943338
10.58	-0.24	40.85058444320029
10.59	-0.24	40.82934978359814
10.6	-0.24	40.780492041413744
10.61	-0.24	40.728442715205524
10.62	-0.24	40.67325784484307
10.63	-0.24	40.61425778656152
10.64	-0.24	40.546449000839
10.65	-0.24	40.50321213826432
10.66	-0.24	40.46002408699995
10.67	-0.24	40.42123368027448
10.68	-0.24	40.39276339405593
10.69	-0.24	40.38181135317466
10.7	-0.24	40.37742668034148
10.71	-0.24	40.386298945466734
10.72	-0.24	40.40168917320641
10.73	-0.24	40.42733302248129
10.74	-0.24	40.46571848696833
10.75	-0.24	40.517802115447466
10.76	-0.24	40.581853555672005
10.77	-0.24	40.66533004279492
10.78	-0.24	40.75545298278545
10.79	-0.24	40.84772453310929
10.8	-0.24	40.95565462056228
10.81	-0.24	41.07100821023071
10.82	-0.24	41.19110347817772
10.83	-0.24	41.31863044483424
10.84	-0.24	41.43854457584151
10.85	-0.24	41.59517606297802
10.86	-0.24	41.75255173684319
10.87	-0.24	41.90549440606691
10.88	-0.24	42.06348029306542
10.89	-0.24	42.264171625292384
10.9	-0.24	42.440134863379704
10.91	-0.24	42.612250560498936
10.92	-0.24	42.78590444126578
10.93	-0.24	42.974651006045114
10.94	-0.24	43.142198134840925
10.95	-0.24	43.322347941510834
10.96	-0.24	43.5183652373723
10.97	-0.24	43.70857638203517
10.98	-0.24	43.90358849534575
10.99	-0.24	44.09827001277945
11.	-0.24	44.294385645897755
9.	-0.22	20.826994079503727
9.01	-0.22	21.699418549934094
9.02	-0.22	22.609767934676785
9.03	-0.22	23.51280220434425
9.04	-0.22	24.523478378734616
9.05	-0.22	25.545233179802842
9.06	-0.22	26.605727075920864
9.07	-0.22	27.704747219479998
9.08	-0.22	28.863244376102003
9.09	-0.22	30.056232820118705
9.1	-0.22	31.293547270260554
9.11	-0.22	32.589615042526006
9.12	-0.22	33.9388204736235
9.13	-0.22	35.34267450728421
9.14	-0.22	36.80854299280087
9.15	-0.22	38.33159115944865
9.16	-0.22	39.914792944215506
9.17	-0.22	41.589119016716715
9.18	-0.22	43.29781086348498
9.19	-0.22	45.08388045704408
9.2	-0.22	46.945755026264074
9.21	-0.22	48.884868808186745
9.22	-0.22	50.891560830895116
9.23	-0.22	52.96917189037265
9.24	-0.22	55.12107910394342
9.25	-0.22	57.33955225752531
9.26	-0.22	59.617606951903504
9.27	-0.22	61.95981396023478
9.28	-0.22	64.34748688997428
9.29	-0.22	66.76571078939826
9.3	-0.22	69.19987721832976
9.31	-0.22	71.64778186029699
9.32	-0.22	74.06697103789223
9.33	-0.22	76.43459935309035
9.34	-0.22	78.7178672074276
9.35	-0.22	80.89366549523263
9.36	-0.22	82.89735974405508
9.37	-0.22	84.69692406757852
9.38	-0.22	86.24889557762643
9.39	-0.22	87.50932312730819
9.4	-0.22	88.43444809179184
9.41	-0.22	88.9930196789154
9.42	-0.22	89.1605848189314
9.43	-0.22	88.91105938838078
9.44	-0.22	88.25563148451617
9.45	-0.22	87.19520828808932
9.46	-0.22	85.76112629348302
9.47	-0.22	83.98526637053169
9.48	-0.22	81.918841005069
9.49	-0.22	79.63353269947612
9.5	-0.22	77.18257955546088
9.51	-0.22	74.6263680166146
9.52	-0.22	72.03855091463089
9.53	-0.22	69.47629320536745
9.54	-0.22	66.98040327597141
9.55	-0.22	64.60105051795699
9.56	-0.22	62.375268922847106
9.57	-0.22	60.3477051377091
9.58	-0.22	58.531864774794634
9.59	-0.22	56.93986112645969
9.6	-0.22	55.591434810269035
9.61	-0.22	54.505959476935985
9.62	-0.22	53.681847509006055
9.63	-0.22	53.12515604230769
9.64	-0.22	52.83424005483851
9.65	-0.22	52.82874773367553
9.66	-0.22	53.11100170032739
9.67	-0.22	53.686298078558906
9.68	-0.22	54.57469165967008
9.69	-0.22	55.77138969669028
9.7	-0.22	57.31113739797415
9.71	-0.22	59.21263179105867
9.72	-0.22	61.50255061465316
9.73	-0.22	64.21467973624934
9.74	-0.22	67.39983962002572
9.75	-0.22	71.11212578854116
9.76	-0.22	75.42769260611769
9.77	-0.22	80.42338980367379
9.78	-0.22	86.22258599007105
9.79	-0.22	92.95421272991635
9.8	-0.22	100.77224942020872
9.81	-0.22	109.93331464216631
9.82	-0.22	120.72165018034838
9.83	-0.22	133.47520282104207
9.84	-0.22	148.7100669843804
9.85	-0.22	167.13294574465272
9.86	-0.22	189.58528417869354
9.87	-0.22	217.4308070816801
9.88	-0.22	252.5142433317562
9.89	-0.22	297.5297235820069
9.9	-0.22	356.8541076075707
9.91	-0.22	437.2805978734734
9.92	-0.22	549.4466407285604
9.93	-0.22	713.5229190632162
9.94	-0.22	965.7122701964383
9.95	-0.22	1379.0208395392642
9.96	-0.22	2106.91195660812
9.97	-0.22	3461.372993743744
9.98	-0.22	5762.024423676233
9.99	-0.22	7360.247146451866
10.	-0.22	5411.725051909392
10.01	-0.22	3021.3920512011873
10.02	-0.22	1700.2892827864214
10.03	-0.22	1026.6599311516893
10.04	-0.22	662.1689274213843
10.05	-0.22	449.3729451776946
10.06	-0.22	316.9263578262508
10.07	-0.22	229.9786209332637
10.08	-0.22	170.515944148809
10.09	-0.22	128.4084736012103
10.1	-0.22	97.82281745097323
10.11	-0.22	75.07154519845353
10.12	-0.22	57.8699975267006
10.13	-0.22	44.71379373408992
10.14	-0.22	34.56979595935702
10.15	-0.22	26.722360284107744
10.16	-0.22	20.636777445317414
10.17	-0.22	15.952306931617612
10.18	-0.22	12.398800145151899
10.19	-0.22	9.758957660937714
10.2	-0.22	7.8826443081163
10.21	-0.22	6.6412968456494434
10.22	-0.22	5.943347736380512
10.23	-0.22	5.702851463884137
10.24	-0.22	5.861218151929281
10.25	-0.22	6.36218059558918
10.26	-0.22	7.153786501758116
10.27	-0.22	8.198335216865178
10.28	-0.22	9.455618797509374
10.29	-0.22	10.884036803208113
10.3	-0.22	12.453989454715765
10.31	-0.22	14.138421144549243
10.32	-0.22	15.89937227001504
10.33	-0.22	17.704697284803963
10.34	-0.22	19.54798671425543
10.35	-0.22	21.40870745727051
10.36	-0.22	23.192193518759346
10.37	-0.22	24.966644726796403
10.38	-0.22	26.65908007717735
10.39	-0.22	28.27414015729365
10.4	-0.22	29.80436830851599
10.41	-0.22	31.225508424179072
10.42	-0.22	32.574611385321795
10.43	-0.22	33.77915840219839
10.44	-0.22	34.88031371157518
10.45	-0.22	35.86883657259198
10.46	-0.22	36.74468443083949
10.47	-0.22	37.52786481454621
10.48	-0.22	38.200488695399216
10.49	-0.22	38.78103364807552
10.5	-0.22	39.28657995895428
10.51	-0.22	39.70903578030365
10.52	-0.22	40.05828336405421
10.53	-0.22	40.34702974006558
10.54	-0.22	40.57774367893094
10.55	-0.22	40.757366980100066
10.56	-0.22	40.897783362036094
10.57	-0.22	41.00134603882036
10.58	-0.22	41.067433122954704
10.59	-0.22	41.129445168493746
10.6	-0.22	41.157592414320185
10.61	-0.22	41.17481742629345
10.62	-0.22	41.181945261086625
10.63	-0.22	41.178667592760924
10.64	-0.22	41.159804583334335
10.65	-0.22	41.15945998068177
10.66	-0.22	41.15292324972945
10.67	-0.22	41.14521433112167
10.68	-0.22	41.142431687573584
10.69	-0.22	41.15239484118523
10.7	-0.22	41.16421942459819
10.71	-0.22	41.185296564499005
10.72	-0.22	41.20891323735151
10.73	-0.22	41.23932758348352
10.74	-0.22	41.27942108688896
10.75	-0.22	41.33056834904268
10.76	-0.22	41.39116360336658
10.77	-0.22	41.469013098914985
10.78	-0.22	41.551535082137896
10.79	-0.22	41.634476691207
10.8	-0.22	41.73183290351144
10.81	-0.22	41.8354083837701
10.82	-0.22	41.94246325271136
10.83	-0.22	42.05613740429706
10.84	-0.22	42.161342415061995
10.85	-0.22	42.30325123300658
10.86	-0.22	42.44536849377579
10.87	-0.22	42.58253581867224
10.88	-0.22	42.72452801982776
10.89	-0.22	42.90978985152433
10.9	-0.22	43.069940009577834
10.91	-0.22	43.226099155027256
10.92	-0.22	43.38376561233115
10.93	-0.22	43.55693875081218
10.94	-0.22	43.70878478474972
10.95	-0.22	43.873611305137956
10.96	-0.22	44.054761621166165
10.97	-0.22	44.230309375887856
10.98	-0.22	44.410983318296616
10.99	-0.22	44.59167850590816
11.	-0.22	44.774092908650914
9.	-0.2	21.059064192082623
9.01	-0.2	21.960739301096787
9.02	-0.2	22.903770817052113
9.03	-0.2	23.842190466627198
9.04	-0.2	24.893305711405553
9.05	-0.2	25.959848348785613
9.06	-0.2	27.069968816557694
9.07	-0.2	28.22401058737132
9.08	-0.2	29.444240010089015
9.09	-0.2	30.70546765651185
9.1	-0.2	32.01849007197799
9.11	-0.2	33.399174242179285
9.12	-0.2	34.84256945912161
9.13	-0.2	36.35126448995428
9.14	-0.2	37.93418127714488
9.15	-0.2	39.5876221520375
9.16	-0.2	41.31586939084665
9.17	-0.2	43.152961530372394
9.18	-0.2	45.04215483196947
9.19	-0.2	47.029401933201044
9.2	-0.2	49.11584501085727
9.21	-0.2	51.30546675503404
9.22	-0.2	53.59062265164097
9.23	-0.2	55.97771273508984
9.24	-0.2	58.47346908583911
9.25	-0.2	61.07268708922353
9.26	-0.2	63.77084957605674
9.27	-0.2	66.57589181576678
9.28	-0.2	69.47072739794798
9.29	-0.2	72.44071289329824
9.3	-0.2	75.47105325781988
9.31	-0.2	78.55992151082958
9.32	-0.2	81.65854544250398
9.33	-0.2	84.73735060229794
9.34	-0.2	87.75285692701013
9.35	-0.2	90.66968450636436
9.36	-0.2	93.40004077080737
9.37	-0.2	95.89058066331049
9.38	-0.2	98.06987945504774
9.39	-0.2	99.86367532132604
9.4	-0.2	101.19674891039253
9.41	-0.2	102.00713099329806
9.42	-0.2	102.24648839359838
9.43	-0.2	101.86807662345909
9.44	-0.2	100.87595907512599
9.45	-0.2	99.27347155952202
9.46	-0.2	97.10760001081351
9.47	-0.2	94.43624319921616
9.48	-0.2	91.34573059824538
9.49	-0.2	87.94951276292606
9.5	-0.2	84.34081341784133
9.51	-0.2	80.61931150884672
9.52	-0.2	76.8943930786906
9.53	-0.2	73.25060334852526
9.54	-0.2	69.75005348248833
9.55	-0.2	66.45578439495493
9.56	-0.2	63.41331184443199
9.57	-0.2	60.669590778825906
9.58	-0.2	58.23662554495332
9.59	-0.2	56.120128984357876
9.6	-0.2	54.33415090457056
9.61	-0.2	52.88996621480777
9.62	-0.2	51.778568748402535
9.63	-0.2	50.997532427885275
9.64	-0.2	50.539215135503014
9.65	-0.2	50.414771594788235
9.66	-0.2	50.62187805762426
9.67	-0.2	51.16031728799173
9.68	-0.2	52.04555341311062
9.69	-0.2	53.27007746340079
9.7	-0.2	54.865511185643626
9.71	-0.2	56.84882193338377
9.72	-0.2	59.245637799234444
9.73	-0.2	62.08975577712208
9.74	-0.2	65.43265579273171
9.75	-0.2	69.33028891457141
9.76	-0.2	73.86058460180286
9.77	-0.2	79.10564029343578
9.78	-0.2	85.19345948140408
9.79	-0.2	92.26119280435111
9.8	-0.2	100.47610928746786
9.81	-0.2	110.10729603483563
9.82	-0.2	121.45467001181382
9.83	-0.2	134.89873303701407
9.84	-0.2	150.9938565778827
9.85	-0.2	170.4981108879726
9.86	-0.2	194.359368215811
9.87	-0.2	224.09522279567062
9.88	-0.2	261.7853714008055
9.89	-0.2	310.5400945420857
9.9	-0.2	375.4710639959321
9.91	-0.2	464.79944779240344
9.92	-0.2	592.0590876740231
9.93	-0.2	784.1701917436619
9.94	-0.2	1094.3329360961945
9.95	-0.2	1647.2928148991623
9.96	-0.2	2788.0611179137413
9.97	-0.2	5784.319389163668
9.98	-0.2	18356.179229963316
9.99	-0.2	102888.08715714712
10.	-0.2	21647.560155143212
10.01	-0.2	5773.922733501817
10.02	-0.2	2486.5900098657103
10.03	-0.2	1337.8536062941403
10.04	-0.2	815.1214966739728
10.05	-0.2	536.8958252001651
10.06	-0.2	372.8414461388549
10.07	-0.2	268.76302847127647
10.08	-0.2	199.20071708970792
10.09	-0.2	150.6930619720426
10.1	-0.2	115.84707666907039
10.11	-0.2	90.11824266745293
10.12	-0.2	70.76597828870104
10.13	-0.2	56.00120902057239
10.14	-0.2	44.62806279938405
10.15	-0.2	35.8128928935858
10.16	-0.2	28.946206242841072
10.17	-0.2	23.61436929290562
10.18	-0.2	19.511796633886163
10.19	-0.2	16.392682124196348
10.2	-0.2	14.087593603653202
10.21	-0.2	12.450337161396925
10.22	-0.2	11.382000466674238
10.23	-0.2	10.782933046224711
10.24	-0.2	10.59089399066859
10.25	-0.2	10.746716190032311
10.26	-0.2	11.192288017494624
10.27	-0.2	11.891103410986478
10.28	-0.2	12.801682587780038
10.29	-0.2	13.883163539820716
10.3	-0.2	15.107611215961784
10.31	-0.2	16.452980819697178
10.32	-0.2	17.88093689256346
10.33	-0.2	19.36628279765091
10.34	-0.2	20.89720362100772
10.35	-0.2	22.46568878958428
10.36	-0.2	23.988737379616204
10.37	-0.2	25.51734316721122
10.38	-0.2	26.99755175577627
10.39	-0.2	28.423652419909047
10.4	-0.2	29.794327100315815
10.41	-0.2	31.082042498931205
10.42	-0.2	32.32696464363999
10.43	-0.2	33.46066180675905
10.44	-0.2	34.51089108237333
10.45	-0.2	35.471399631114025
10.46	-0.2	36.340891438239666
10.47	-0.2	37.136151065880526
10.48	-0.2	37.836597016133744
10.49	-0.2	38.45809194420089
10.5	-0.2	39.015010526443305
10.51	-0.2	39.496982536868465
10.52	-0.2	39.91197574397537
10.53	-0.2	40.27057745550385
10.54	-0.2	40.57313661650236
10.55	-0.2	40.825427127803295
10.56	-0.2	41.03796298095974
10.57	-0.2	41.21182751100838
10.58	-0.2	41.34536631337142
10.59	-0.2	41.471914767350526
10.6	-0.2	41.56101941505148
10.61	-0.2	41.63455370435371
10.62	-0.2	41.69334548153453
10.63	-0.2	41.73721305999649
10.64	-0.2	41.76063215396238
10.65	-0.2	41.79817153260689
10.66	-0.2	41.82471252746829
10.67	-0.2	41.84573577379176
10.68	-0.2	41.86735121625313
10.69	-0.2	41.89781024358568
10.7	-0.2	41.926185242430144
10.71	-0.2	41.96036193654691
10.72	-0.2	41.99360730295891
10.73	-0.2	42.030562773454996
10.74	-0.2	42.07442036549231
10.75	-0.2	42.126891053633116
10.76	-0.2	42.1864335995327
10.77	-0.2	42.26117760732892
10.78	-0.2	42.338651030688055
10.79	-0.2	42.41481782208536
10.8	-0.2	42.50410270043566
10.81	-0.2	42.59833118508397
10.82	-0.2	42.69473066334632
10.83	-0.2	42.79682503525575
10.84	-0.2	42.88947089587445
10.85	-0.2	43.01868899781313
10.86	-0.2	43.14745261958085
10.87	-0.2	43.270621734838386
10.88	-0.2	43.398265230444345
10.89	-0.2	43.569612956206925
10.9	-0.2	43.715317481215756
10.91	-0.2	43.856763743396556
10.92	-0.2	43.99957837767322
10.93	-0.2	44.15818697557624
10.94	-0.2	44.2952079897227
10.95	-0.2	44.44548986642953
10.96	-0.2	44.61245522821326
10.97	-0.2	44.77391784717002
10.98	-0.2	44.9407471904651
10.99	-0.2	45.1078619426782
11.	-0.2	45.27690339821374
9.	-0.18	21.26758146827454
9.01	-0.18	22.19713259951147
9.02	-0.18	23.171448163851675
9.03	-0.18	24.143868518958794
9.04	-0.18	25.234005944850686
9.05	-0.18	26.343990198024443
9.06	-0.18	27.502474499231717
9.07	-0.18	28.710402506208244
9.08	-0.18	29.99142390515782
9.09	-0.18	31.320225775604584
9.1	-0.18	32.70865994302271
9.11	-0.18	34.17417124030571
9.12	-0.18	35.71263096098236
9.13	-0.18	37.32790488381251
9.14	-0.18	39.030733407910056
9.15	-0.18	40.818870792820945
9.16	-0.18	42.698270493964415
9.17	-0.18	44.70656816814573
9.18	-0.18	46.78764464114356
9.19	-0.18	48.99107377551241
9.2	-0.18	51.32168339076614
9.21	-0.18	53.78713405297562
9.22	-0.18	56.383126357458096
9.23	-0.18	59.12077642299733
9.24	-0.18	62.01219328891818
9.25	-0.18	65.05701556282841
9.26	-0.18	68.25588491179603
9.27	-0.18	71.6233234168324
9.28	-0.18	75.14742777011999
9.29	-0.18	78.81749412272029
9.3	-0.18	82.62251840194287
9.31	-0.18	86.56534130304664
9.32	-0.18	90.5938772035154
9.33	-0.18	94.67407941295212
9.34	-0.18	98.75190509945908
9.35	-0.18	102.7778782430595
9.36	-0.18	106.63313678842945
9.37	-0.18	110.2318249231757
9.38	-0.18	113.45691282640549
9.39	-0.18	116.18063718733399
9.4	-0.18	118.26829103965383
9.41	-0.18	119.59630614642026
9.42	-0.18	120.06407278584359
9.43	-0.18	119.57924127711547
9.44	-0.18	118.12520012656117
9.45	-0.18	115.7066965270657
9.46	-0.18	112.40004272044044
9.47	-0.18	108.31549091860501
9.48	-0.18	103.60964813654098
9.49	-0.18	98.47754143883911
9.5	-0.18	93.0890718725292
9.51	-0.18	87.6147938947978
9.52	-0.18	82.22309134331849
9.53	-0.18	77.03960652542793
9.54	-0.18	72.15348295159626
9.55	-0.18	67.63928062876893
9.56	-0.18	63.545376872254366
9.57	-0.18	59.91216081288472
9.58	-0.18	56.74079332595993
9.59	-0.18	54.0200405341726
9.6	-0.18	51.74925240198392
9.61	-0.18	49.92295413389225
9.62	-0.18	48.517989646729916
9.63	-0.18	47.517446748735914
9.64	-0.18	46.90289514291049
9.65	-0.18	46.672493376170166
9.66	-0.18	46.81633446438178
9.67	-0.18	47.32591849066502
9.68	-0.18	48.209338928477024
9.69	-0.18	49.45463750151352
9.7	-0.18	51.0878085671508
9.71	-0.18	53.12161180315357
9.72	-0.18	55.57791550243799
9.73	-0.18	58.48748329810276
9.74	-0.18	61.89794922805822
9.75	-0.18	65.86183232732401
9.76	-0.18	70.45188144313997
9.77	-0.18	75.74649628768448
9.78	-0.18	81.86536856403339
9.79	-0.18	88.93758772636315
9.8	-0.18	97.12016641624285
9.81	-0.18	106.66070331544665
9.82	-0.18	117.82944281158512
9.83	-0.18	130.97984740155016
9.84	-0.18	146.60070180987418
9.85	-0.18	165.34560449894502
9.86	-0.18	188.03125376333918
9.87	-0.18	215.91968298957954
9.88	-0.18	250.67089690765658
9.89	-0.18	294.6530577307018
9.9	-0.18	351.5723323343042
9.91	-0.18	426.9490261147402
9.92	-0.18	528.7143996611878
9.93	-0.18	671.0295998832183
9.94	-0.18	875.6285433402362
9.95	-0.18	1178.5892480170771
9.96	-0.18	1632.2706669887582
9.97	-0.18	2282.7156903539785
9.98	-0.18	3041.3687830166164
9.99	-0.18	3447.935112573828
10.	-0.18	3047.346323015326
10.01	-0.18	2217.365450786945
10.02	-0.18	1497.7085801667395
10.03	-0.18	1010.4798147499164
10.04	-0.18	698.930452385662
10.05	-0.18	498.0715750939273
10.06	-0.18	364.9042575979102
10.07	-0.18	273.70129619230573
10.08	-0.18	209.47820970172472
10.09	-0.18	162.95922439136802
10.1	-0.18	128.58858014955092
10.11	-0.18	102.63679934064714
10.12	-0.18	82.7620082189049
10.13	-0.18	67.35520016290647
10.14	-0.18	55.32124076247566
10.15	-0.18	45.861994881560726
10.16	-0.18	38.38576033369434
10.17	-0.18	32.483237099969884
10.18	-0.18	27.84877205344218
10.19	-0.18	24.231679409612727
10.2	-0.18	21.458386485863183
10.21	-0.18	19.37515190645286
10.22	-0.18	17.88293104513914
10.23	-0.18	16.872208298116718
10.24	-0.18	16.280020977894043
10.25	-0.18	16.04713184206871
10.26	-0.18	16.109565981547714
10.27	-0.18	16.432725173316562
10.28	-0.18	16.973443721792357
10.29	-0.18	17.6910013990122
10.3	-0.18	18.55836476918818
10.31	-0.18	19.557362042222522
10.32	-0.18	20.648093490305623
10.33	-0.18	21.810247407082926
10.34	-0.18	23.028695049788908
10.35	-0.18	24.301033452327008
10.36	-0.18	25.55497954761487
10.37	-0.18	26.82894883247513
10.38	-0.18	28.082114224187634
10.39	-0.18	29.3017605773977
10.4	-0.18	30.49021823019883
10.41	-0.18	31.618704980099736
10.42	-0.18	32.72724862683176
10.43	-0.18	33.75476184268578
10.44	-0.18	34.71692984064057
10.45	-0.18	35.60974230692757
10.46	-0.18	36.43143521888432
10.47	-0.18	37.19680077178832
10.48	-0.18	37.88293805889007
10.49	-0.18	38.503875632982876
10.5	-0.18	39.072096018717616
10.51	-0.18	39.57509628479893
10.52	-0.18	40.01938739324736
10.53	-0.18	40.41374617590952
10.54	-0.18	40.7566691674426
10.55	-0.18	41.05273692035256
10.56	-0.18	41.31119975648612
10.57	-0.18	41.531907852311996
10.58	-0.18	41.712004618646084
10.59	-0.18	41.88475688467371
10.6	-0.18	42.0185830637338
10.61	-0.18	42.13471517453877
10.62	-0.18	42.233477955494166
10.63	-0.18	42.31459341020634
10.64	-0.18	42.37211182672846
10.65	-0.18	42.4408889129892
10.66	-0.18	42.49522912491837
10.67	-0.18	42.54089238415699
10.68	-0.18	42.583885680021034
10.69	-0.18	42.63273091810804
10.7	-0.18	42.67635260935933
10.71	-0.18	42.72296980899453
10.72	-0.18	42.76576763886181
10.73	-0.18	42.809654994297205
10.74	-0.18	42.85804625141799
10.75	-0.18	42.91291795665797
10.76	-0.18	42.9727248722827
10.77	-0.18	43.045889817767176
10.78	-0.18	43.11997120921104
10.79	-0.18	43.19110940370905
10.8	-0.18	43.27411007008027
10.81	-0.18	43.36078928804332
10.82	-0.18	43.44835005447445
10.83	-0.18	43.54064625490625
10.84	-0.18	43.62245797394962
10.85	-0.18	43.74065122962626
10.86	-0.18	43.857655528071604
10.87	-0.18	43.96834196120106
10.88	-0.18	44.08306568173131
10.89	-0.18	44.24183867175305
10.9	-0.18	44.37433015328449
10.91	-0.18	44.50220059683583
10.92	-0.18	44.63121873473443
10.93	-0.18	44.77622033985086
10.94	-0.18	44.899264946799946
10.95	-0.18	45.03576935829585
10.96	-0.18	45.18923821401804
10.97	-0.18	45.33721398738526
10.98	-0.18	45.49072369294157
10.99	-0.18	45.64470640084848
11.	-0.18	45.80075246582471
9.	-0.16	21.448024583730465
9.01	-0.16	22.40343994384252
9.02	-0.16	23.4069119628164
9.03	-0.16	24.411129138331148
9.04	-0.16	25.53791878279634
9.05	-0.16	26.68891514132111
9.06	-0.16	27.89326698537398
9.07	-0.16	29.152541815657028
9.08	-0.16	30.49180727476364
9.09	-0.16	31.885695865693123
9.1	-0.16	33.347177908052686
9.11	-0.16	34.89537656786039
9.12	-0.16	36.52711642294963
9.13	-0.16	38.24770879828286
9.14	-0.16	40.06994044016723
9.15	-0.16	41.99331101796904
9.16	-0.16	44.0257919566887
9.17	-0.16	46.209117109348036
9.18	-0.16	48.48846274364194
9.19	-0.16	50.91772638346456
9.2	-0.16	53.50649421343984
9.21	-0.16	56.26740853674709
9.22	-0.16	59.20113870705515
9.23	-0.16	62.32560110624332
9.24	-0.16	65.66093809592718
9.25	-0.16	69.21487833161156
9.26	-0.16	72.99721418488738
9.27	-0.16	77.03405840337774
9.28	-0.16	81.32472822998668
9.29	-0.16	85.86931899977547
9.3	-0.16	90.66870556392355
9.31	-0.16	95.73986359042175
9.32	-0.16	101.03651004807807
9.33	-0.16	106.52927805672553
9.34	-0.16	112.16071548689906
9.35	-0.16	117.87209913860079
9.36	-0.16	123.50914319510191
9.37	-0.16	128.94185731592356
9.38	-0.16	133.98226784076914
9.39	-0.16	138.408933105595
9.4	-0.16	141.97208163279146
9.41	-0.16	144.41849878973397
9.42	-0.16	145.52558293876018
9.43	-0.16	145.09024409640153
9.44	-0.16	143.03416802489716
9.45	-0.16	139.3545274944645
9.46	-0.16	134.18631878836868
9.47	-0.16	127.75500097989703
9.48	-0.16	120.37165007305458
9.49	-0.16	112.40425026481164
9.5	-0.16	104.1786461332098
9.51	-0.16	95.99706611679305
9.52	-0.16	88.1241414599768
9.53	-0.16	80.74092916074606
9.54	-0.16	73.9608240122672
9.55	-0.16	67.85529794015781
9.56	-0.16	62.455238688379794
9.57	-0.16	57.77180618969538
9.58	-0.16	53.77441830834387
9.59	-0.16	50.41535498777279
9.6	-0.16	47.663673773860005
9.61	-0.16	45.48404125609724
9.62	-0.16	43.829630820239785
9.63	-0.16	42.661481283286086
9.64	-0.16	41.94479051723101
9.65	-0.16	41.6602241845128
9.66	-0.16	41.78743576904147
9.67	-0.16	42.307354026651794
9.68	-0.16	43.218582796089564
9.69	-0.16	44.50351460506082
9.7	-0.16	46.1806815540207
9.71	-0.16	48.2569075392891
9.72	-0.16	50.748360213511845
9.73	-0.16	53.680393838279784
9.74	-0.16	57.093335118437096
9.75	-0.16	61.03212173561281
9.76	-0.16	65.55890807221405
9.77	-0.16	70.74122676537844
9.78	-0.16	76.6805410690007
9.79	-0.16	83.48526970165419
9.8	-0.16	91.28425817371169
9.81	-0.16	100.27932185065832
9.82	-0.16	110.6798696467642
9.83	-0.16	122.76336448063722
9.84	-0.16	136.88797331390256
9.85	-0.16	153.51303533544618
9.86	-0.16	173.1917814489522
9.87	-0.16	196.73098317311323
9.88	-0.16	225.09969160529283
9.89	-0.16	259.53165410452567
9.9	-0.16	301.8001981628991
9.91	-0.16	354.1376396909613
9.92	-0.16	418.7368833995113
9.93	-0.16	499.1005676221371
9.94	-0.16	597.7392003189588
9.95	-0.16	715.6198302681628
9.96	-0.16	847.9601749120791
9.97	-0.16	978.9408385355634
9.98	-0.16	1078.487382043565
9.99	-0.16	1110.3834221246784
10.	-0.16	1056.1057507570874
10.01	-0.16	932.5178272497255
10.02	-0.16	778.8428223428344
10.03	-0.16	628.7728829774029
10.04	-0.16	499.4474403998274
10.05	-0.16	395.0625501422726
10.06	-0.16	313.36969812721105
10.07	-0.16	250.0861261655945
10.08	-0.16	201.23888998409717
10.09	-0.16	163.26987238335843
10.1	-0.16	133.64422549143094
10.11	-0.16	110.27098839109601
10.12	-0.16	91.7230617089823
10.13	-0.16	76.90308579017127
10.14	-0.16	65.02743024848675
10.15	-0.16	55.470684069001265
10.16	-0.16	47.74834015447784
10.17	-0.16	41.51459355987107
10.18	-0.16	36.50297757866891
10.19	-0.16	32.48530957011404
10.2	-0.16	29.30245965750714
10.21	-0.16	26.806307380985196
10.22	-0.16	24.906794914909714
10.23	-0.16	23.490841244571808
10.24	-0.16	22.498977238354044
10.25	-0.16	21.875716733199532
10.26	-0.16	21.55296009816354
10.27	-0.16	21.499448951082805
10.28	-0.16	21.671010407894006
10.29	-0.16	22.027149363881048
10.3	-0.16	22.54180636774782
10.31	-0.16	23.20022447030524
10.32	-0.16	23.960532386325873
10.33	-0.16	24.806040664138703
10.34	-0.16	25.719804786716423
10.35	-0.16	26.70140582937369
10.36	-0.16	27.687454118173243
10.37	-0.16	28.70760262572147
10.38	-0.16	29.729895023455818
10.39	-0.16	30.736919787327615
10.4	-0.16	31.733031856856186
10.41	-0.16	32.68945068940993
10.42	-0.16	33.64403514405316
10.43	-0.16	34.54423536429552
10.44	-0.16	35.39549789272593
10.45	-0.16	36.195177781910026
10.46	-0.16	36.941555271017826
10.47	-0.16	37.648268040034054
10.48	-0.16	38.290371907755116
10.49	-0.16	38.88069990484654
10.5	-0.16	39.43043600707493
10.51	-0.16	39.92517208180219
10.52	-0.16	40.37033229880298
10.53	-0.16	40.77322312947223
10.54	-0.16	41.13076176262027
10.55	-0.16	41.44644749191863
10.56	-0.16	41.728408957653365
10.57	-0.16	41.975383610148356
10.58	-0.16	42.18327377889542
10.59	-0.16	42.38536274729476
10.6	-0.16	42.5485906304277
10.61	-0.16	42.69395531809221
10.62	-0.16	42.82098553442865
10.63	-0.16	42.929116833857584
10.64	-0.16	43.0119485682886
10.65	-0.16	43.104520182271976
10.66	-0.16	43.18043473071397
10.67	-0.16	43.245592443743995
10.68	-0.16	43.305821858250944
10.69	-0.16	43.369790367674184
10.7	-0.16	43.42618325697718
10.71	-0.16	43.483433198763166
10.72	-0.16	43.53457903547411
10.73	-0.16	43.58470534235482
10.74	-0.16	43.63736471132718
10.75	-0.16	43.69474042509285
10.76	-0.16	43.75521349610803
10.77	-0.16	43.82747013070117
10.78	-0.16	43.89902907062829
10.79	-0.16	43.96616164627115
10.8	-0.16	44.044011357451964
10.81	-0.16	44.12434907521096
10.82	-0.16	44.20435039873143
10.83	-0.16	44.28815397625641
10.84	-0.16	44.36043596225536
10.85	-0.16	44.468899875507006
10.86	-0.16	44.575416873705706
10.87	-0.16	44.67485702722184
10.88	-0.16	44.77785128009597
10.89	-0.16	44.92518748313882
10.9	-0.16	45.045534366803395
10.91	-0.16	45.16082968348109
10.92	-0.16	45.27699601731512
10.93	-0.16	45.409264739343406
10.94	-0.16	45.51912201923896
10.95	-0.16	45.64257380186326
10.96	-0.16	45.78321009555809
10.97	-0.16	45.9182880121378
10.98	-0.16	46.05900589772755
10.99	-0.16	46.200320252713176
11.	-0.16	46.343772513120534
9.	-0.14	21.59602068139567
9.01	-0.14	22.574631577107155
9.02	-0.14	23.604372744987636
9.03	-0.14	24.637320895277234
9.04	-0.14	25.79737930005183
9.05	-0.14	26.985791731401655
9.06	-0.14	28.232169472042404
9.07	-0.14	29.538699442765346
9.08	-0.14	30.931856848942797
9.09	-0.14	32.38626602523189
9.1	-0.14	33.91603225382908
9.11	-0.14	35.54199735243815
9.12	-0.14	37.26201911391123
9.13	-0.14	39.0829594295798
9.14	-0.14	41.019801862069656
9.15	-0.14	43.07401227403503
9.16	-0.14	45.255848237857506
9.17	-0.14	47.61152725955143
9.18	-0.14	50.08816338365074
9.19	-0.14	52.74458205179061
9.2	-0.14	55.596157750076685
9.21	-0.14	58.66182791644655
9.22	-0.14	61.94897194255023
9.23	-0.14	65.48462298708183
9.24	-0.14	69.30005704453804
9.25	-0.14	73.41513232434488
9.26	-0.14	77.85405565207532
9.27	-0.14	82.66147963068515
9.28	-0.14	87.856979892045
9.29	-0.14	93.46267148923579
9.3	-0.14	99.50560525950324
9.31	-0.14	106.03502520845036
9.32	-0.14	113.03122269218206
9.33	-0.14	120.49366468146489
9.34	-0.14	128.38686678540375
9.35	-0.14	136.6688589831982
9.36	-0.14	145.16565497916997
9.37	-0.14	153.7072787697097
9.38	-0.14	162.0126870692311
9.39	-0.14	169.70803058780234
9.4	-0.14	176.32323251571972
9.41	-0.14	181.3216690017191
9.42	-0.14	184.1755378028434
9.43	-0.14	184.3812400921435
9.44	-0.14	181.6596385352618
9.45	-0.14	175.95194148547677
9.46	-0.14	167.5199798734613
9.47	-0.14	156.8758342937691
9.48	-0.14	144.7144457125818
9.49	-0.14	131.8101712735102
9.5	-0.14	118.82708609463577
9.51	-0.14	106.31394695605916
9.52	-0.14	94.67768682114087
9.53	-0.14	84.14653578257591
9.54	-0.14	74.81766620053858
9.55	-0.14	66.70479434245587
9.56	-0.14	59.76524078341169
9.57	-0.14	53.93032974631021
9.58	-0.14	49.09682691244856
9.59	-0.14	45.148063011029535
9.6	-0.14	41.99922436388198
9.61	-0.14	39.56788630539678
9.62	-0.14	37.77227916927868
9.63	-0.14	36.543664015422976
9.64	-0.14	35.8258372891342
9.65	-0.14	35.578757895593455
9.66	-0.14	35.76984415935203
9.67	-0.14	36.368508424084986
9.68	-0.14	37.36312015169378
9.69	-0.14	38.730280413504296
9.7	-0.14	40.480416289844875
9.71	-0.14	42.61391975112206
9.72	-0.14	45.1405417959474
9.73	-0.14	48.07909733450475
9.74	-0.14	51.460890680155174
9.75	-0.14	55.32115807518981
9.76	-0.14	59.708765983979376
9.77	-0.14	64.67667567709547
9.78	-0.14	70.30354286928443
9.79	-0.14	76.67146703075075
9.8	-0.14	83.8736874259515
9.81	-0.14	92.05823517093089
9.82	-0.14	101.36587051743541
9.83	-0.14	111.98510203866547
9.84	-0.14	124.13717438389895
9.85	-0.14	138.0899682280514
9.86	-0.14	154.14622476495452
9.87	-0.14	172.71418184697947
9.88	-0.14	194.2186965528234
9.89	-0.14	219.09341356843697
9.9	-0.14	247.92173726147834
9.91	-0.14	281.24606369667646
9.92	-0.14	318.9835536385604
9.93	-0.14	361.41367198879965
9.94	-0.14	407.523764886769
9.95	-0.14	455.3067738979541
9.96	-0.14	500.9906307951217
9.97	-0.14	539.0539632683765
9.98	-0.14	563.1436036155429
9.99	-0.14	567.8355090457148
10.	-0.14	550.8798087550584
10.01	-0.14	514.6290385166187
10.02	-0.14	465.2503037452733
10.03	-0.14	409.7478978103407
10.04	-0.14	354.09192575245
10.05	-0.14	302.28339984018095
10.06	-0.14	256.3224501444617
10.07	-0.14	216.69329586616644
10.08	-0.14	183.27140704735672
10.09	-0.14	155.29610497488093
10.1	-0.14	132.09735550110332
10.11	-0.14	112.82596962045378
10.12	-0.14	96.85790782905576
10.13	-0.14	83.61198810472861
10.14	-0.14	72.65318471799453
10.15	-0.14	63.57532743744844
10.16	-0.14	56.04187667019596
10.17	-0.14	49.80404107745387
10.18	-0.14	44.66069306319459
10.19	-0.14	40.426744374312115
10.2	-0.14	36.97297539197802
10.21	-0.14	34.168986916102426
10.22	-0.14	31.942298817231382
10.23	-0.14	30.183361524465997
10.24	-0.14	28.84075145860802
10.25	-0.14	27.866900657911707
10.26	-0.14	27.19233101932601
10.27	-0.14	26.791044818449297
10.28	-0.14	26.619376876905267
10.29	-0.14	26.63775363392825
10.3	-0.14	26.82177680789263
10.31	-0.14	27.160205506003226
10.32	-0.14	27.60941270967169
10.33	-0.14	28.15572524802026
10.34	-0.14	28.78158206066932
10.35	-0.14	29.48687924113996
10.36	-0.14	30.215291139769697
10.37	-0.14	30.990777337353876
10.38	-0.14	31.787313523484134
10.39	-0.14	32.58442862028962
10.4	-0.14	33.38753006842431
10.41	-0.14	34.168633415067596
10.42	-0.14	34.962323738924795
10.43	-0.14	35.72461939049796
10.44	-0.14	36.45267846025334
10.45	-0.14	37.144422728003306
10.46	-0.14	37.7985130531914
10.47	-0.14	38.42801707401929
10.48	-0.14	39.00614740386658
10.49	-0.14	39.54505865600471
10.5	-0.14	40.055062480637126
10.51	-0.14	40.52008861836639
10.52	-0.14	40.944762629048554
10.53	-0.14	41.335251326520044
10.54	-0.14	41.68713923866805
10.55	-0.14	42.003014033457895
10.56	-0.14	42.29003769306957
10.57	-0.14	42.545990889332195
10.58	-0.14	42.76557091619302
10.59	-0.14	42.982220285128406
10.6	-0.14	43.161136041375734
10.61	-0.14	43.3234456800875
10.62	-0.14	43.46775500043471
10.63	-0.14	43.593058156281245
10.64	-0.14	43.69251385381563
10.65	-0.14	43.80130490948667
10.66	-0.14	43.8922445129292
10.67	-0.14	43.97127832424025
10.68	-0.14	44.04401140043773
10.69	-0.14	44.11916809392907
10.7	-0.14	44.18512066210508
10.71	-0.14	44.25043178474724
10.72	-0.14	44.307935206419096
10.73	-0.14	44.36282251817918
10.74	-0.14	44.41871027326692
10.75	-0.14	44.477942137952624
10.76	-0.14	44.53875961119765
10.77	-0.14	44.61008579593177
10.78	-0.14	44.679339740459746
10.79	-0.14	44.74287849446539
10.8	-0.14	44.81614589122124
10.81	-0.14	44.890830713627416
10.82	-0.14	44.964071278132764
10.83	-0.14	45.04025290594732
10.84	-0.14	45.103917977981865
10.85	-0.14	45.203596745922965
10.86	-0.14	45.300586268962306
10.87	-0.14	45.389740351388376
10.88	-0.14	45.48195344201531
10.89	-0.14	45.618781389028314
10.9	-0.14	45.727874961271674
10.91	-0.14	45.83144430997706
10.92	-0.14	45.93557559925814
10.93	-0.14	46.05588223855617
10.94	-0.14	46.15326058552562
10.95	-0.14	46.2643209135754
10.96	-0.14	46.392741959517195
10.97	-0.14	46.515479936973826
10.98	-0.14	46.643914987006156
10.99	-0.14	46.773018664171104
11.	-0.14	46.90428249181083
9.	-0.12	21.70753942025739
9.01	-0.12	22.70603301937305
9.02	-0.12	23.758404088082006
9.03	-0.12	24.816156405996924
9.04	-0.12	26.005077840020974
9.05	-0.12	27.226120262390374
9.06	-0.12	28.50929411722802
9.07	-0.12	29.857366521512358
9.08	-0.12	31.29815443704711
9.09	-0.12	32.80628721525688
9.1	-0.12	34.39695913891004
9.11	-0.12	36.09268870412287
9.12	-0.12	37.8923688120208
9.13	-0.12	39.804418039598154
9.14	-0.12	41.84604179802308
9.15	-0.12	44.02075956433319
9.16	-0.12	46.34122716637172
9.17	-0.12	48.85830436818363
9.18	-0.12	51.52152775088614
9.19	-0.12	54.39498255877882
9.2	-0.12	57.50058827937026
9.21	-0.12	60.86461146797384
9.22	-0.12	64.50264396892429
9.23	-0.12	68.45293409742915
9.24	-0.12	72.7608860038142
9.25	-0.12	77.46269222523267
9.26	-0.12	82.60282757130335
9.27	-0.12	88.25269687964577
9.28	-0.12	94.46368726023681
9.29	-0.12	101.29556101003215
9.3	-0.12	108.82311279514275
9.31	-0.12	117.15762598597063
9.32	-0.12	126.34489960613628
9.33	-0.12	136.46434299179094
9.34	-0.12	147.56632802391977
9.35	-0.12	159.70470200935776
9.36	-0.12	172.7675366401622
9.37	-0.12	186.62412261626096
9.38	-0.12	200.94664299847722
9.39	-0.12	215.18268740161554
9.4	-0.12	228.48979635310587
9.41	-0.12	239.71931534235097
9.42	-0.12	247.5338032643021
9.43	-0.12	250.50521639437977
9.44	-0.12	247.6043052467857
9.45	-0.12	238.45386952529097
9.46	-0.12	223.61442435791326
9.47	-0.12	204.4504329918114
9.48	-0.12	182.78710161761538
9.49	-0.12	160.48558347413118
9.5	-0.12	138.98415933877845
9.51	-0.12	119.25478223251109
9.52	-0.12	101.82329512392819
9.53	-0.12	86.82997113201289
9.54	-0.12	74.18530672335801
9.55	-0.12	63.68534944137702
9.56	-0.12	55.08268849567955
9.57	-0.12	48.13080306533869
9.58	-0.12	42.585722385788664
9.59	-0.12	38.21649618608593
9.6	-0.12	34.85558612853166
9.61	-0.12	32.35594911372533
9.62	-0.12	30.591383205316838
9.63	-0.12	29.458533115271987
9.64	-0.12	28.877625987339254
9.65	-0.12	28.787725754561876
9.66	-0.12	29.144425949048404
9.67	-0.12	29.906826862923495
9.68	-0.12	31.05421147128739
9.69	-0.12	32.55859187944674
9.7	-0.12	34.42306473299248
9.71	-0.12	36.64243472974181
9.72	-0.12	39.22058390315996
9.73	-0.12	42.16999941452056
9.74	-0.12	45.51302033427618
9.75	-0.12	49.2751104311676
9.76	-0.12	53.4918418007074
9.77	-0.12	58.20134334891217
9.78	-0.12	63.45989131105987
9.79	-0.12	69.32404985857148
9.8	-0.12	75.85326936107413
9.81	-0.12	83.14707987309477
9.82	-0.12	91.28739953305917
9.83	-0.12	100.38712383899528
9.84	-0.12	110.5611300762321
9.85	-0.12	121.93862074231338
9.86	-0.12	134.65274588863375
9.87	-0.12	148.86380976384277
9.88	-0.12	164.70076180895833
9.89	-0.12	182.2173927638006
9.9	-0.12	201.5136473333028
9.91	-0.12	222.58720886327495
9.92	-0.12	244.88449536088908
9.93	-0.12	268.2037903402664
9.94	-0.12	291.5935505791151
9.95	-0.12	313.8486776186845
9.96	-0.12	333.3478003226504
9.97	-0.12	348.23085287170966
9.98	-0.12	356.782501466246
9.99	-0.12	357.7229763110256
10.	-0.12	350.5386052476201
10.01	-0.12	335.784840236281
10.02	-0.12	315.0444491910457
10.03	-0.12	290.2162074046184
10.04	-0.12	263.3071784716851
10.05	-0.12	236.09498167814488
10.06	-0.12	209.90984748678446
10.07	-0.12	185.51736168620914
10.08	-0.12	163.46898647715344
10.09	-0.12	143.8207609368045
10.1	-0.12	126.61267050036842
10.11	-0.12	111.60002336603675
10.12	-0.12	98.61830475316349
10.13	-0.12	87.42906334435585
10.14	-0.12	77.85900886500708
10.15	-0.12	69.6862546499391
10.16	-0.12	62.71019631228338
10.17	-0.12	56.77910717520651
10.18	-0.12	51.76241390441655
10.19	-0.12	47.525436925910846
10.2	-0.12	43.9761408592211
10.21	-0.12	41.00899963741665
10.22	-0.12	38.574495465249505
10.23	-0.12	36.572301399406115
10.24	-0.12	34.962546876850766
10.25	-0.12	33.70901000839331
10.26	-0.12	32.743719392718475
10.27	-0.12	32.0477897280548
10.28	-0.12	31.579886800156512
10.29	-0.12	31.30236493397835
10.3	-0.12	31.193455450509457
10.31	-0.12	31.245862680213857
10.32	-0.12	31.414812494991267
10.33	-0.12	31.689500172578008
10.34	-0.12	32.05275583348491
10.35	-0.12	32.504262590064634
10.36	-0.12	32.99324023988668
10.37	-0.12	33.540382431106785
10.38	-0.12	34.12365580929229
10.39	-0.12	34.72072815214542
10.4	-0.12	35.33755171344082
10.41	-0.12	35.94746116579435
10.42	-0.12	36.581322893691535
10.43	-0.12	37.20315142938014
10.44	-0.12	37.803683027305475
10.45	-0.12	38.3807697289919
10.46	-0.12	38.933682428145254
10.47	-0.12	39.47534291759204
10.48	-0.12	39.97727340372063
10.49	-0.12	40.45137064778294
10.5	-0.12	40.9073822882886
10.51	-0.12	41.327808252433194
10.52	-0.12	41.7166988980979
10.53	-0.12	42.07938373243281
10.54	-0.12	42.410327652062584
10.55	-0.12	42.711390191807176
10.56	-0.12	42.98892090961986
10.57	-0.12	43.239907625151815
10.58	-0.12	43.45791715892711
10.59	-0.12	43.67672568387152
10.6	-0.12	43.859589138298446
10.61	-0.12	44.02806995342415
10.62	-0.12	44.17984726161644
10.63	-0.12	44.3133525804642
10.64	-0.12	44.42133430365092
10.65	-0.12	44.539126724638734
10.66	-0.12	44.638693097630515
10.67	-0.12	44.72596891838642
10.68	-0.12	44.80631435345785
10.69	-0.12	44.88845453542783
10.7	-0.12	44.960393639213194
10.71	-0.12	45.03077070008887
10.72	-0.12	45.09216547250763
10.73	-0.12	45.149828840858106
10.74	-0.12	45.20737995225148
10.75	-0.12	45.26728879162918
10.76	-0.12	45.32759889400094
10.77	-0.12	45.397448701369285
10.78	-0.12	45.46410818285423
10.79	-0.12	45.52397849234089
10.8	-0.12	45.592772090942994
10.81	-0.12	45.66206069067359
10.82	-0.12	45.72893199217133
10.83	-0.12	45.797986095029806
10.84	-0.12	45.85360192208776
10.85	-0.12	45.945124557221696
10.86	-0.12	46.033260917659916
10.87	-0.12	46.11283179237709
10.88	-0.12	46.19498194595921
10.89	-0.12	46.32202696756199
10.9	-0.12	46.42058194305604
10.91	-0.12	46.51312022524107
10.92	-0.12	46.605899415255415
10.93	-0.12	46.71490235988345
10.94	-0.12	46.80041815022599
10.95	-0.12	46.899672007549384
10.96	-0.12	47.016434504680866
10.97	-0.12	47.12734480454231
10.98	-0.12	47.2439720368622
10.99	-0.12	47.36130116798754
11.	-0.12	47.48077051352799
9.	-0.1	21.77909788603163
9.01	-0.1	22.79356764044686
9.02	-0.1	23.864230102326975
9.03	-0.1	24.942052682120686
9.04	-0.1	26.154464217963753
9.05	-0.1	27.402212816637217
9.06	-0.1	28.715612355003206
9.07	-0.1	30.097932109850536
9.08	-0.1	31.578202905778724
9.09	-0.1	33.13103131410541
9.1	-0.1	34.772580867506235
9.11	-0.1	36.52690544811703
9.12	-0.1	38.3938349411286
9.13	-0.1	40.3832214841879
9.14	-0.1	42.514348764521195
9.15	-0.1	44.7926862343196
9.16	-0.1	47.23316691351097
9.17	-0.1	49.89110986528919
9.18	-0.1	52.718654220438225
9.19	-0.1	55.78500339021302
9.2	-0.1	59.11881782857076
9.21	-0.1	62.75406145611479
9.22	-0.1	66.71528180798515
9.23	-0.1	71.05310795526427
9.24	-0.1	75.8289910878398
9.25	-0.1	81.09854679212158
9.26	-0.1	86.93128187507668
9.27	-0.1	93.4326505950932
9.28	-0.1	100.69724082856821
9.29	-0.1	108.83946464451503
9.3	-0.1	118.00760291991713
9.31	-0.1	128.41412747109717
9.32	-0.1	140.22838913530063
9.33	-0.1	153.69572474607983
9.34	-0.1	169.0771888136791
9.35	-0.1	186.70356621817658
9.36	-0.1	206.76744733730948
9.37	-0.1	229.49389547149164
9.38	-0.1	254.87154588875748
9.39	-0.1	282.49774682962703
9.4	-0.1	311.2670492901707
9.41	-0.1	338.9944018464963
9.42	-0.1	362.2452090104001
9.43	-0.1	376.38556957580107
9.44	-0.1	376.98374012614613
9.45	-0.1	361.6310781522979
9.46	-0.1	331.6251200090296
9.47	-0.1	291.67824055643837
9.48	-0.1	247.86619898259727
9.49	-0.1	205.42710217875378
9.5	-0.1	167.48750024113278
9.51	-0.1	135.33503560335902
9.52	-0.1	109.03069160565192
9.53	-0.1	87.9667695693109
9.54	-0.1	71.32031359106068
9.55	-0.1	58.282603519963956
9.56	-0.1	48.14902361021105
9.57	-0.1	40.342719887558
9.58	-0.1	34.39206419880962
9.59	-0.1	29.90649030147286
9.6	-0.1	26.61286576207169
9.61	-0.1	24.290591696881496
9.62	-0.1	22.76737224284333
9.63	-0.1	21.907320796728314
9.64	-0.1	21.610185072406413
9.65	-0.1	21.79833880639616
9.66	-0.1	22.418793066002777
9.67	-0.1	23.423899061736094
9.68	-0.1	24.78683253852752
9.69	-0.1	26.477355590814657
9.7	-0.1	28.493181895340314
9.71	-0.1	30.82536518606249
9.72	-0.1	33.47334217156715
9.73	-0.1	36.44446315428053
9.74	-0.1	39.75340315404225
9.75	-0.1	43.4171946070099
9.76	-0.1	47.45991575918521
9.77	-0.1	51.9068807698496
9.78	-0.1	56.79550091501089
9.79	-0.1	62.16133579732098
9.8	-0.1	68.03682245838469
9.81	-0.1	74.4844178299572
9.82	-0.1	81.54370759615672
9.83	-0.1	89.27437722815196
9.84	-0.1	97.72312314247472
9.85	-0.1	106.93678703091624
9.86	-0.1	116.95592892475588
9.87	-0.1	127.81695236444548
9.88	-0.1	139.52453295970938
9.89	-0.1	151.99865072506566
9.9	-0.1	165.19809700362669
9.91	-0.1	179.01517261124133
9.92	-0.1	192.93050463143223
9.93	-0.1	206.80263609647017
9.94	-0.1	220.04017124297565
9.95	-0.1	232.03309126652226
9.96	-0.1	242.07560278860157
9.97	-0.1	249.44291757598916
9.98	-0.1	253.56069034336568
9.99	-0.1	254.01484536910777
10.	-0.1	250.619620920502
10.01	-0.1	243.5474637057805
10.02	-0.1	233.36031997332935
10.03	-0.1	220.68759732968024
10.04	-0.1	206.29813953456176
10.05	-0.1	190.97586921543981
10.06	-0.1	175.42802079836173
10.07	-0.1	160.1376609560685
10.08	-0.1	145.5948577079951
10.09	-0.1	131.98527665631963
10.1	-0.1	119.52386413811931
10.11	-0.1	108.18416661869378
10.12	-0.1	97.99897446274905
10.13	-0.1	88.9039976262629
10.14	-0.1	80.87867089301683
10.15	-0.1	73.82183471750803
10.16	-0.1	67.63073190392758
10.17	-0.1	62.229674099152916
10.18	-0.1	57.547838457146945
10.19	-0.1	53.496375095004495
10.2	-0.1	50.01916865977032
10.21	-0.1	47.03668905840529
10.22	-0.1	44.52347194273269
10.23	-0.1	42.39136347701132
10.24	-0.1	40.61359739266806
10.25	-0.1	39.16716239577407
10.26	-0.1	37.98781239081713
10.27	-0.1	37.06501484826371
10.28	-0.1	36.36135034346196
10.29	-0.1	35.8420492548756
10.3	-0.1	35.488877406062855
10.31	-0.1	35.298974520345695
10.32	-0.1	35.22716765220188
10.33	-0.1	35.265613099212096
10.34	-0.1	35.39835234781156
10.35	-0.1	35.62493801339655
10.36	-0.1	35.89898138940643
10.37	-0.1	36.23978611872281
10.38	-0.1	36.628083395980845
10.39	-0.1	37.04057638809955
10.4	-0.1	37.48356274392259
10.41	-0.1	37.932047839145554
10.42	-0.1	38.4131761714558
10.43	-0.1	38.89811630949493
10.44	-0.1	39.372865270424256
10.45	-0.1	39.83474655539051
10.46	-0.1	40.28380555123231
10.47	-0.1	40.733139241212285
10.48	-0.1	41.15270738206195
10.49	-0.1	41.55449295250146
10.5	-0.1	41.94790809802144
10.51	-0.1	42.314235754895876
10.52	-0.1	42.65712700391538
10.53	-0.1	42.98134095122295
10.54	-0.1	43.28040497141447
10.55	-0.1	43.55562607899822
10.56	-0.1	43.812687489985606
10.57	-0.1	44.047941664110056
10.58	-0.1	44.253915995753
10.59	-0.1	44.464906120327825
10.6	-0.1	44.642083903942
10.61	-0.1	44.80768717981323
10.62	-0.1	44.9585510695507
10.63	-0.1	45.09245399786499
10.64	-0.1	45.20177301387748
10.65	-0.1	45.32203649782306
10.66	-0.1	45.424319514137906
10.67	-0.1	45.51452346147708
10.68	-0.1	45.59776012499641
10.69	-0.1	45.682725606924116
10.7	-0.1	45.75701879922751
10.71	-0.1	45.829325196277104
10.72	-0.1	45.891933227820005
10.73	-0.1	45.95012333496621
10.74	-0.1	46.00746963056613
10.75	-0.1	46.06654579262654
10.76	-0.1	46.12514802640677
10.77	-0.1	46.19261399750385
10.78	-0.1	46.25602578829343
10.79	-0.1	46.311792734404925
10.8	-0.1	46.37587009041788
10.81	-0.1	46.43968130725138
10.82	-0.1	46.50024919280039
10.83	-0.1	46.56236231913922
10.84	-0.1	46.610208457583255
10.85	-0.1	46.69393591626965
10.86	-0.1	46.773645889190874
10.87	-0.1	46.84410921987727
10.88	-0.1	46.91670773904046
10.89	-0.1	47.034508964643614
10.9	-0.1	47.123074688024005
10.91	-0.1	47.20512976040734
10.92	-0.1	47.28710946979682
10.93	-0.1	47.38535455689414
10.94	-0.1	47.45952917613042
10.95	-0.1	47.5474804730102
10.96	-0.1	47.65307367088341
10.97	-0.1	47.75261477174282
10.98	-0.1	47.85786606792976
10.99	-0.1	47.96382510098388
11.	-0.1	48.071872064069254
9.	-0.08	21.8079607856217
9.01	-0.08	22.83399659034081
9.02	-0.08	23.91801350545262
9.03	-0.08	25.010476803957403
9.04	-0.08	26.240164204627664
9.05	-0.08	27.507695571781703
9.06	-0.08	28.84356152946324
9.07	-0.08	30.251416839600594
9.08	-0.08	31.7613154725674
9.09	-0.08	33.3477702212438
9.1	-0.08	35.02771707630129
9.11	-0.08	36.826498122314845
9.12	-0.08	38.744671783095114
9.13	-0.08	40.79325566150898
9.14	-0.08	42.99327454315991
9.15	-0.08	45.351816236199376
9.16	-0.08	47.88568395597245
9.17	-0.08	50.65404780738801
9.18	-0.08	53.61140252737176
9.19	-0.08	56.83128674959686
9.2	-0.08	60.34847286814988
9.21	-0.08	64.20394534103848
9.22	-0.08	68.43063796659787
9.23	-0.08	73.09097563188986
9.24	-0.08	78.26209348195188
9.25	-0.08	84.01924287201076
9.26	-0.08	90.45806326321818
9.27	-0.08	97.72065835192879
9.28	-0.08	105.95055454309271
9.29	-0.08	115.32740581263928
9.3	-0.08	126.09193027032694
9.31	-0.08	138.59134158040138
9.32	-0.08	153.17706880985224
9.33	-0.08	170.36071932089064
9.34	-0.08	190.78540526651622
9.35	-0.08	215.3532595828376
9.36	-0.08	245.05120537400475
9.37	-0.08	281.2707214044799
9.38	-0.08	325.6046809581551
9.39	-0.08	379.70362259634464
9.4	-0.08	444.63693362323215
9.41	-0.08	519.2902198377465
9.42	-0.08	597.489562298912
9.43	-0.08	663.8217879827811
9.44	-0.08	694.2606680643489
9.45	-0.08	668.2224922560117
9.46	-0.08	587.7547592390958
9.47	-0.08	478.73332411757684
9.48	-0.08	370.0902832822728
9.49	-0.08	278.1883326307178
9.5	-0.08	206.78302457523887
9.51	-0.08	153.56257896344027
9.52	-0.08	114.59743184704497
9.53	-0.08	86.19350918244346
9.54	-0.08	65.4556579417529
9.55	-0.08	50.27546965735167
9.56	-0.08	39.15097255705488
9.57	-0.08	31.024043634876453
9.58	-0.08	25.136028247074382
9.59	-0.08	20.923433084325936
9.6	-0.08	18.009719072753988
9.61	-0.08	16.111030116164084
9.62	-0.08	15.020229173950245
9.63	-0.08	14.580025235107163
9.64	-0.08	14.678429504605159
9.65	-0.08	15.229286539859082
9.66	-0.08	16.176321130330592
9.67	-0.08	17.47013652239523
9.68	-0.08	19.081697585821296
9.69	-0.08	20.981179421039545
9.7	-0.08	23.163309122921792
9.71	-0.08	25.61749663765886
9.72	-0.08	28.34037057144996
9.73	-0.08	31.335693300557402
9.74	-0.08	34.61225747841678
9.75	-0.08	38.180560607683276
9.76	-0.08	42.05570128571009
9.77	-0.08	46.25308538740174
9.78	-0.08	50.795805918879495
9.79	-0.08	55.70400278971465
9.8	-0.08	60.99089265058188
9.81	-0.08	66.69365316421059
9.82	-0.08	72.82498834938826
9.83	-0.08	79.41160730069275
9.84	-0.08	86.46227780190571
9.85	-0.08	93.9816809095833
9.86	-0.08	101.96752414302699
9.87	-0.08	110.40442237392773
9.88	-0.08	119.25776656493952
9.89	-0.08	128.41802749586645
9.9	-0.08	137.82394072377136
9.91	-0.08	147.38137724754836
9.92	-0.08	156.68206885257825
9.93	-0.08	165.68019413555805
9.94	-0.08	174.02078282639488
9.95	-0.08	181.38895560064586
9.96	-0.08	187.44973497500382
9.97	-0.08	191.8744403133502
9.98	-0.08	194.43970703873907
9.99	-0.08	194.97636598847046
10.	-0.08	193.39022392236143
10.01	-0.08	189.74336236652445
10.02	-0.08	184.28905676797038
10.03	-0.08	177.26210601440872
10.04	-0.08	168.99674201758424
10.05	-0.08	159.86293796491597
10.06	-0.08	150.24063075536668
10.07	-0.08	140.39348399367435
10.08	-0.08	130.66833748909755
10.09	-0.08	121.21620994324493
10.1	-0.08	112.25267596605536
10.11	-0.08	103.80557935244168
10.12	-0.08	95.97012165436176
10.13	-0.08	88.75246289349111
10.14	-0.08	82.20526204596689
10.15	-0.08	76.29337298836606
10.16	-0.08	70.97317589804557
10.17	-0.08	66.21909476526893
10.18	-0.08	62.003051705525266
10.19	-0.08	58.27134216831491
10.2	-0.08	54.9971520896597
10.21	-0.08	52.12360776082738
10.22	-0.08	49.64686519083519
10.23	-0.08	47.49116575863961
10.24	-0.08	45.64240234012716
10.25	-0.08	44.09089454069992
10.26	-0.08	42.7772793855029
10.27	-0.08	41.69973695845239
10.28	-0.08	40.82575490072658
10.29	-0.08	40.12405923739958
10.3	-0.08	39.58054500594355
10.31	-0.08	39.197124027889124
10.32	-0.08	38.92890168728064
10.33	-0.08	38.77113904967637
10.34	-0.08	38.70969090296639
10.35	-0.08	38.744321114450905
10.36	-0.08	38.83218509291561
10.37	-0.08	38.99259270974376
10.38	-0.08	39.208293518577165
10.39	-0.08	39.45569636661713
10.4	-0.08	39.74142797212832
10.41	-0.08	40.042394779905486
10.42	-0.08	40.38228705528536
10.43	-0.08	40.73850347216016
10.44	-0.08	41.09375569219013
10.45	-0.08	41.444539193091416
10.46	-0.08	41.79179545334725
10.47	-0.08	42.14904681665501
10.48	-0.08	42.484806949344296
10.49	-0.08	42.81142614994076
10.5	-0.08	43.138155785454444
10.51	-0.08	43.44525304973546
10.52	-0.08	43.73611155929683
10.53	-0.08	44.015150134299226
10.54	-0.08	44.27511513713764
10.55	-0.08	44.51691920083666
10.56	-0.08	44.74571360155251
10.57	-0.08	44.95735969587223
10.58	-0.08	45.14344048316333
10.59	-0.08	45.3389534896443
10.6	-0.08	45.502890899339654
10.61	-0.08	45.658341839306935
10.62	-0.08	45.801436286793994
10.63	-0.08	45.92923649555931
10.64	-0.08	46.03378827060227
10.65	-0.08	46.15087898302802
10.66	-0.08	46.25067378489951
10.67	-0.08	46.3390395550532
10.68	-0.08	46.42084936994091
10.69	-0.08	46.50476058757086
10.7	-0.08	46.57794536507022
10.71	-0.08	46.649123740457824
10.72	-0.08	46.71026694569393
10.73	-0.08	46.76666994003719
10.74	-0.08	46.82182731879228
10.75	-0.08	46.87840393176445
10.76	-0.08	46.93390897045478
10.77	-0.08	46.99786840813465
10.78	-0.08	47.05714764302653
10.79	-0.08	47.10813493502065
10.8	-0.08	47.167008228381206
10.81	-0.08	47.22501633704908
10.82	-0.08	47.27910366625625
10.83	-0.08	47.33422604793989
10.84	-0.08	47.37435559784729
10.85	-0.08	47.450433502461145
10.86	-0.08	47.52194072763407
10.87	-0.08	47.583582079232826
10.88	-0.08	47.64696383993098
10.89	-0.08	47.75589859805635
10.9	-0.08	47.83487784281703
10.91	-0.08	47.906865080627455
10.92	-0.08	47.97847824386252
10.93	-0.08	48.066405623784675
10.94	-0.08	48.129669192345105
10.95	-0.08	48.20674215528802
10.96	-0.08	48.301586978033725
10.97	-0.08	48.39016095140691
10.98	-0.08	48.48442104362882
10.99	-0.08	48.57937735993081
11.	-0.08	48.676346056501494
9.	-0.06	21.79231785828934
9.01	-0.06	22.825133923894484
9.02	-0.06	23.917117054478165
9.03	-0.06	25.01826347213751
9.04	-0.06	26.25836707525132
9.05	-0.06	27.537982565111513
9.06	-0.06	28.887625191776582
9.07	-0.06	30.311185201848648
9.08	-0.06	31.839492904065363
9.09	-0.06	33.4468583416315
9.1	-0.06	35.15072389041773
9.11	-0.06	36.97737501919528
9.12	-0.06	38.92778733464456
9.13	-0.06	41.01373845290193
9.14	-0.06	43.25746948820876
9.15	-0.06	45.66712913061707
9.16	-0.06	48.26069556237199
9.17	-0.06	51.1001434313619
9.18	-0.06	54.14160698602032
9.19	-0.06	57.46148271035387
9.2	-0.06	61.099080182133655
9.21	-0.06	65.10048440146953
9.22	-0.06	69.50479831780486
9.23	-0.06	74.38335346840402
9.24	-0.06	79.82541161719975
9.25	-0.06	85.92170760808443
9.26	-0.06	92.78902242105235
9.27	-0.06	100.6000246935005
9.28	-0.06	109.54070842226308
9.29	-0.06	119.84944468719273
9.3	-0.06	131.85390495438162
9.31	-0.06	146.03479417073675
9.32	-0.06	162.93712411397436
9.33	-0.06	183.37660384345784
9.34	-0.06	208.47592371962563
9.35	-0.06	239.93581533129895
9.36	-0.06	280.0439822381621
9.37	-0.06	332.46655388683985
9.38	-0.06	402.8201182255993
9.39	-0.06	500.0415472250199
9.4	-0.06	638.5116576733006
9.41	-0.06	840.4352125476469
9.42	-0.06	1134.3577053809017
9.43	-0.06	1525.361442423249
9.44	-0.06	1885.8997817015459
9.45	-0.06	1887.9949644809146
9.46	-0.06	1458.169714687712
9.47	-0.06	960.4045879460639
9.48	-0.06	604.8396170762246
9.49	-0.06	384.77507189172434
9.5	-0.06	251.01788386203998
9.51	-0.06	167.9892692713882
9.52	-0.06	114.91062561130695
9.53	-0.06	79.99027171676698
9.54	-0.06	56.45103633424445
9.55	-0.06	40.307668183914124
9.56	-0.06	29.119569044777574
9.57	-0.06	21.355855562096057
9.58	-0.06	16.01563371630453
9.59	-0.06	12.414159009232325
9.6	-0.06	10.110246588618015
9.61	-0.06	8.788008788582465
9.62	-0.06	8.227332019482496
9.63	-0.06	8.266279214347627
9.64	-0.06	8.792147196014778
9.65	-0.06	9.719373409630538
9.66	-0.06	10.99339424863826
9.67	-0.06	12.567554299010018
9.68	-0.06	14.413886186048556
9.69	-0.06	16.504819713958952
9.7	-0.06	18.83400701911135
9.71	-0.06	21.390783063563237
9.72	-0.06	24.17015359992471
9.73	-0.06	27.173591672899356
9.74	-0.06	30.405593323754676
9.75	-0.06	33.87186347865498
9.76	-0.06	37.58090075619759
9.77	-0.06	41.54097681974971
9.78	-0.06	45.76506642603923
9.79	-0.06	50.26287052335469
9.8	-0.06	55.03501112525561
9.81	-0.06	60.10280551945262
9.82	-0.06	65.4634973401898
9.83	-0.06	71.12521861933553
9.84	-0.06	77.07818407229549
9.85	-0.06	83.30843793944666
9.86	-0.06	89.79718805567998
9.87	-0.06	96.51210493009792
9.88	-0.06	103.41367166919254
9.89	-0.06	110.3980738851343
9.9	-0.06	117.41686015892311
9.91	-0.06	124.40825754174014
9.92	-0.06	131.05730264318834
9.93	-0.06	137.37934095435745
9.94	-0.06	143.15251069003784
9.95	-0.06	148.20487650608362
9.96	-0.06	152.36224444251206
9.97	-0.06	155.45426572584677
9.98	-0.06	157.3866583800725
9.99	-0.06	158.07682652158536
10.	-0.06	157.4650483307601
10.01	-0.06	155.57532081861535
10.02	-0.06	152.5456197448629
10.03	-0.06	148.46616824739104
10.04	-0.06	143.49846110537834
10.05	-0.06	137.82982202205642
10.06	-0.06	131.67696465698833
10.07	-0.06	125.17606056806623
10.08	-0.06	118.565435788072
10.09	-0.06	111.94337785070411
10.1	-0.06	105.48670211830333
10.11	-0.06	99.22231833265542
10.12	-0.06	93.25257865936902
10.13	-0.06	87.60365745704873
10.14	-0.06	82.35624401935623
10.15	-0.06	77.50580829768842
10.16	-0.06	73.0395341402409
10.17	-0.06	68.96053595270313
10.18	-0.06	65.26755004737221
10.19	-0.06	61.930560798286585
10.2	-0.06	58.94380013599726
10.21	-0.06	56.26771212717965
10.22	-0.06	53.91576868848743
10.23	-0.06	51.82298747334247
10.24	-0.06	49.98608113581795
10.25	-0.06	48.407451211166666
10.26	-0.06	47.03276203641842
10.27	-0.06	45.8684348684481
10.28	-0.06	44.88717746954989
10.29	-0.06	44.06140143179192
10.3	-0.06	43.3813172554315
10.31	-0.06	42.85368046412459
10.32	-0.06	42.434353720870725
10.33	-0.06	42.12177088083027
10.34	-0.06	41.90396366117139
10.35	-0.06	41.78128869467858
10.36	-0.06	41.71381532901299
10.37	-0.06	41.72183989400079
10.38	-0.06	41.789682741692005
10.39	-0.06	41.89394499278062
10.4	-0.06	42.04165463145537
10.41	-0.06	42.21175262136093
10.42	-0.06	42.4248852471172
10.43	-0.06	42.663775415830145
10.44	-0.06	42.909061819452575
10.45	-0.06	43.156239526651056
10.46	-0.06	43.407234517969684
10.47	-0.06	43.67619061206467
10.48	-0.06	43.93028575744059
10.49	-0.06	44.182464036916514
10.5	-0.06	44.44195305313634
10.51	-0.06	44.68815376209142
10.52	-0.06	44.9243188248019
10.53	-0.06	45.15472117842188
10.54	-0.06	45.37146183705854
10.55	-0.06	45.575196320374175
10.56	-0.06	45.7706651382688
10.57	-0.06	45.953366825013305
10.58	-0.06	46.114032298682176
10.59	-0.06	46.28852996281764
10.6	-0.06	46.43361813138936
10.61	-0.06	46.57335345852236
10.62	-0.06	46.70333197261019
10.63	-0.06	46.81986054039072
10.64	-0.06	46.91469052999589
10.65	-0.06	47.02394552617969
10.66	-0.06	47.11687150930992
10.67	-0.06	47.19931647429836
10.68	-0.06	47.27593368580204
10.69	-0.06	47.355346410256686
10.7	-0.06	47.42429171241474
10.71	-0.06	47.491525184118004
10.72	-0.06	47.54868535597684
10.73	-0.06	47.60107809174413
10.74	-0.06	47.6520956794279
10.75	-0.06	47.70449010045807
10.76	-0.06	47.75545331234857
10.77	-0.06	47.81469317658649
10.78	-0.06	47.868838665711806
10.79	-0.06	47.914234558231165
10.8	-0.06	47.96726673979924
10.81	-0.06	48.01898819356418
10.82	-0.06	48.06625323973441
10.83	-0.06	48.11416835904371
10.84	-0.06	48.14646937530861
10.85	-0.06	48.21488182197381
10.86	-0.06	48.27825347503926
10.87	-0.06	48.33120856793399
10.88	-0.06	48.38556636978824
10.89	-0.06	48.485878891002216
10.9	-0.06	48.55555143188996
10.91	-0.06	48.61777316342651
10.92	-0.06	48.679348642539004
10.93	-0.06	48.757304687705556
10.94	-0.06	48.810004778837005
10.95	-0.06	48.87655015345506
10.96	-0.06	48.961002997793884
10.97	-0.06	49.038957309969504
10.98	-0.06	49.12256399394577
10.99	-0.06	49.20684651321988
11.	-0.06	49.29305061428674
9.	-0.04	21.731420147497424
9.01	-0.04	22.766014010542715
9.02	-0.04	23.86030966397498
9.03	-0.04	24.96386853891494
9.04	-0.04	26.207139048422597
9.05	-0.04	27.490663951332017
9.06	-0.04	28.84481505857249
9.07	-0.04	30.27354523332815
9.08	-0.04	31.80817263301205
9.09	-0.04	33.4226706767828
9.1	-0.04	35.134672319189335
9.11	-0.04	36.97098856589041
9.12	-0.04	38.93262553656674
9.13	-0.04	41.031613040718604
9.14	-0.04	43.29073991639686
9.15	-0.04	45.71848416139926
9.16	-0.04	48.33308011353834
9.17	-0.04	51.19790749815153
9.18	-0.04	54.26963494387288
9.19	-0.04	57.62547213963463
9.2	-0.04	61.306875625813255
9.21	-0.04	65.3620201749108
9.22	-0.04	69.83246584073932
9.23	-0.04	74.79340175847265
9.24	-0.04	80.33954798927489
9.25	-0.04	86.56851983497486
9.26	-0.04	93.60671215798205
9.27	-0.04	101.64140019327039
9.28	-0.04	110.87963366496922
9.29	-0.04	121.58912551853986
9.3	-0.04	134.14292292768914
9.31	-0.04	149.0955354232222
9.32	-0.04	167.10271062018788
9.33	-0.04	189.16423314073919
9.34	-0.04	216.71277332216536
9.35	-0.04	252.00948279747888
9.36	-0.04	298.34918954249355
9.37	-0.04	361.39404765860513
9.38	-0.04	450.94067312246233
9.39	-0.04	585.4249159487331
9.4	-0.04	803.2689388003947
9.41	-0.04	1195.6121806933445
9.42	-0.04	2025.9990501298537
9.43	-0.04	4319.147290179898
9.44	-0.04	14274.881054866772
9.45	-0.04	27797.916731984646
9.46	-0.04	6021.398235612182
9.47	-0.04	1955.9033454143669
9.48	-0.04	874.7708047769253
9.49	-0.04	462.293637573349
9.5	-0.04	268.8514472699039
9.51	-0.04	165.76829900113077
9.52	-0.04	106.0155138543931
9.53	-0.04	69.2952187023925
9.54	-0.04	45.776125159744296
9.55	-0.04	30.318048659917082
9.56	-0.04	20.00820893097041
9.57	-0.04	13.12953166118826
9.58	-0.04	8.60671745820396
9.59	-0.04	5.738539840120709
9.6	-0.04	4.078256881232384
9.61	-0.04	3.31531550051847
9.62	-0.04	3.237910860898021
9.63	-0.04	3.693700462735174
9.64	-0.04	4.576991530002198
9.65	-0.04	5.808936018942656
9.66	-0.04	7.33884006240434
9.67	-0.04	9.124907976449242
9.68	-0.04	11.14161495040049
9.69	-0.04	13.363840766693988
9.7	-0.04	15.784940241271093
9.71	-0.04	18.39469696249349
9.72	-0.04	21.18685293919814
9.73	-0.04	24.161287176108623
9.74	-0.04	27.319213565967598
9.75	-0.04	30.662755435239536
9.76	-0.04	34.195620141212835
9.77	-0.04	37.92108717103625
9.78	-0.04	41.845261360371346
9.79	-0.04	45.97115180814225
9.8	-0.04	50.29157623444086
9.81	-0.04	54.81851551387558
9.82	-0.04	59.541116395240444
9.83	-0.04	64.45791091606253
9.84	-0.04	69.55144608866293
9.85	-0.04	74.80129350985673
9.86	-0.04	80.18440122791766
9.87	-0.04	85.66627267935255
9.88	-0.04	91.21387390113873
9.89	-0.04	96.737502683384
9.9	-0.04	102.2060624534574
9.91	-0.04	107.58504808184117
9.92	-0.04	112.62564332463052
9.93	-0.04	117.37617627419766
9.94	-0.04	121.68967131227208
9.95	-0.04	125.46655303353484
9.96	-0.04	128.60854743583457
9.97	-0.04	131.0167824266856
9.98	-0.04	132.65157537068472
9.99	-0.04	133.46664268830034
10.	-0.04	133.4185138867765
10.01	-0.04	132.51652325592585
10.02	-0.04	130.84834134525966
10.03	-0.04	128.4445053820068
10.04	-0.04	125.39023172075218
10.05	-0.04	121.78601114016521
10.06	-0.04	117.76475536260668
10.07	-0.04	113.39212850101475
10.08	-0.04	108.83593984448288
10.09	-0.04	104.15371477193605
10.1	-0.04	99.4837757722187
10.11	-0.04	94.83851945338913
10.12	-0.04	90.30931488229605
10.13	-0.04	85.92178584246192
10.14	-0.04	81.76276055913615
10.15	-0.04	77.83897064424175
10.16	-0.04	74.15108660126907
10.17	-0.04	70.7164303822272
10.18	-0.04	67.5486568056695
10.19	-0.04	64.63204875872277
10.2	-0.04	61.97443293691478
10.21	-0.04	59.548176945497396
10.22	-0.04	57.379405708176435
10.23	-0.04	55.4115012200374
10.24	-0.04	53.649540877139145
10.25	-0.04	52.10599636608476
10.26	-0.04	50.73099633013347
10.27	-0.04	49.538152804165044
10.28	-0.04	48.505141744733386
10.29	-0.04	47.60786633320013
10.3	-0.04	46.84066250511151
10.31	-0.04	46.21492686998404
10.32	-0.04	45.68752123988472
10.33	-0.04	45.25998792281228
10.34	-0.04	44.92267052955476
10.35	-0.04	44.67682139582227
10.36	-0.04	44.48493064801376
10.37	-0.04	44.36890932748429
10.38	-0.04	44.314369819846235
10.39	-0.04	44.298436753684
10.4	-0.04	44.32863475687619
10.41	-0.04	44.38598936601759
10.42	-0.04	44.488564566852446
10.43	-0.04	44.6235675485504
10.44	-0.04	44.77054132623949
10.45	-0.04	44.92390058822238
10.46	-0.04	45.08661433843488
10.47	-0.04	45.27359820732313
10.48	-0.04	45.45079952644376
10.49	-0.04	45.63193318136383
10.5	-0.04	45.82631151895408
10.51	-0.04	46.012627143840426
10.52	-0.04	46.19408807298177
10.53	-0.04	46.374982021179214
10.54	-0.04	46.546882755701816
10.55	-0.04	46.71030460579421
10.56	-0.04	46.86968463762547
10.57	-0.04	47.0202701347216
10.58	-0.04	47.15202613194821
10.59	-0.04	47.30184107428756
10.6	-0.04	47.42422126194776
10.61	-0.04	47.544255020961266
10.62	-0.04	47.65718970500853
10.63	-0.04	47.75855791583434
10.64	-0.04	47.83984786917583
10.65	-0.04	47.937601158941334
10.66	-0.04	48.020144729242354
10.67	-0.04	48.093333165643394
10.68	-0.04	48.16162482178995
10.69	-0.04	48.23362306179592
10.7	-0.04	48.295631838963544
10.71	-0.04	48.3564520182242
10.72	-0.04	48.40738272195113
10.73	-0.04	48.453745503562466
10.74	-0.04	48.49881738566191
10.75	-0.04	48.545440192089345
10.76	-0.04	48.59046715722672
10.77	-0.04	48.64378517638728
10.78	-0.04	48.69177491596087
10.79	-0.04	48.730721772354016
10.8	-0.04	48.77720961482371
10.81	-0.04	48.822079491512596
10.82	-0.04	48.86208633612653
10.83	-0.04	48.90247474201604
10.84	-0.04	48.92672774178508
10.85	-0.04	48.98734870318732
10.86	-0.04	49.04254111867659
10.87	-0.04	49.086836120996374
10.88	-0.04	49.13225597368888
10.89	-0.04	49.22408773342511
10.9	-0.04	49.28463621501933
10.91	-0.04	49.33730380118428
10.92	-0.04	49.389084955655534
10.93	-0.04	49.457337386546286
10.94	-0.04	49.49975110572725
10.95	-0.04	49.55605574057423
10.96	-0.04	49.630415671638275
10.97	-0.04	49.698048307562175
10.98	-0.04	49.77129590910429
10.99	-0.04	49.84519684877176
11.	-0.04	49.92092008770787
9.	-0.02	21.62565919588556
9.01	-0.02	22.656991045749596
9.02	-0.02	23.747891563941806
9.03	-0.02	24.84752590518158
9.04	-0.02	26.086620893184282
9.05	-0.02	27.365755222680548
9.06	-0.02	28.714985719828938
9.07	-0.02	30.13814657847405
9.08	-0.02	31.666734233009528
9.09	-0.02	33.274245979450335
9.1	-0.02	34.978168965590285
9.11	-0.02	36.80538717094577
9.12	-0.02	38.756519951148526
9.13	-0.02	40.84329776251353
9.14	-0.02	43.08832199809231
9.15	-0.02	45.49959108300282
9.16	-0.02	48.09457990223567
9.17	-0.02	50.93650039146016
9.18	-0.02	53.981264173286775
9.19	-0.02	57.3045927826856
9.2	-0.02	60.94728439955712
9.21	-0.02	64.95604774256955
9.22	-0.02	69.37042502152114
9.23	-0.02	74.26327886878718
9.24	-0.02	79.72644066268118
9.25	-0.02	85.85334298766561
9.26	-0.02	92.76474436527673
9.27	-0.02	100.64072783188635
9.28	-0.02	109.67877273071089
9.29	-0.02	120.13183648684331
9.3	-0.02	132.35227550845866
9.31	-0.02	146.86634325011178
9.32	-0.02	164.28396940752432
9.33	-0.02	185.53398613270633
9.34	-0.02	211.93340788726283
9.35	-0.02	245.55079995161918
9.36	-0.02	289.3228476483931
9.37	-0.02	348.22821770317137
9.38	-0.02	430.63753184276044
9.39	-0.02	551.660048882896
9.4	-0.02	740.9591373304138
9.41	-0.02	1061.700205101939
9.42	-0.02	1663.3217846558757
9.43	-0.02	2909.3767683102715
9.44	-0.02	5237.19028688341
9.45	-0.02	5794.592400977659
9.46	-0.02	3029.9333160544957
9.47	-0.02	1384.9074275367
9.48	-0.02	697.5625310393519
9.49	-0.02	386.36097832191825
9.5	-0.02	228.5693661158786
9.51	-0.02	141.06713142417377
9.52	-0.02	89.27193940904255
9.53	-0.02	57.11715954627938
9.54	-0.02	36.447271546771525
9.55	-0.02	22.899798195358223
9.56	-0.02	13.936142804844685
9.57	-0.02	8.047587434605497
9.58	-0.02	4.2725044722988255
9.59	-0.02	1.9904703612784944
9.6	-0.02	0.7959971740815687
9.61	-0.02	0.40886777988529865
9.62	-0.02	0.6364214825854475
9.63	-0.02	1.3420294409405393
9.64	-0.02	2.428603553042928
9.65	-0.02	3.8255036934934084
9.66	-0.02	5.484637549867238
9.67	-0.02	7.368476697068409
9.68	-0.02	9.453302283611135
9.69	-0.02	11.715084468468667
9.7	-0.02	14.146558064162152
9.71	-0.02	16.737494816944064
9.72	-0.02	19.479985521506276
9.73	-0.02	22.372421292715746
9.74	-0.02	25.413161685150236
9.75	-0.02	28.60139519452516
9.76	-0.02	31.937211672767003
9.77	-0.02	35.42032904059675
9.78	-0.02	39.052216652714336
9.79	-0.02	42.8317117681684
9.8	-0.02	46.74693441104659
9.81	-0.02	50.804641643323244
9.82	-0.02	54.99019829272973
9.83	-0.02	59.2976625369576
9.84	-0.02	63.707430033790395
9.85	-0.02	68.19829197298174
9.86	-0.02	72.74793375906857
9.87	-0.02	77.32507899233613
9.88	-0.02	81.90556022793949
9.89	-0.02	86.41334799169253
9.9	-0.02	90.83194949814576
9.91	-0.02	95.14616864493175
9.92	-0.02	99.15252035529312
9.93	-0.02	102.91579084032918
9.94	-0.02	106.33276720882583
9.95	-0.02	109.34267443517521
9.96	-0.02	111.88607016461006
9.97	-0.02	113.89983300297254
9.98	-0.02	115.37003639317898
9.99	-0.02	116.26779728162225
10.	-0.02	116.55860839571616
10.01	-0.02	116.24579927033551
10.02	-0.02	115.39229177745509
10.03	-0.02	114.00172745547172
10.04	-0.02	112.1226188081103
10.05	-0.02	109.81116676484535
10.06	-0.02	107.15515798534162
10.07	-0.02	104.18105725159498
10.08	-0.02	101.01210893464163
10.09	-0.02	97.6784734705048
10.1	-0.02	94.28856888664063
10.11	-0.02	90.84010687149708
10.12	-0.02	87.40997145275178
10.13	-0.02	84.01657742037602
10.14	-0.02	80.74373515793997
10.15	-0.02	77.60013066813202
10.16	-0.02	74.59058210563032
10.17	-0.02	71.73802588862007
10.18	-0.02	69.06329662665233
10.19	-0.02	66.55836802007067
10.2	-0.02	64.23898256561219
10.21	-0.02	62.08498139014323
10.22	-0.02	60.13104011882482
10.23	-0.02	58.32647276866414
10.24	-0.02	56.68226986528134
10.25	-0.02	55.21875201876439
10.26	-0.02	53.889599482901446
10.27	-0.02	52.7142891802123
10.28	-0.02	51.67485230060444
10.29	-0.02	50.75022980643663
10.3	-0.02	49.938424141557824
10.31	-0.02	49.2550558859836
10.32	-0.02	48.65801710266204
10.33	-0.02	48.151761807497444
10.34	-0.02	47.7288894947426
10.35	-0.02	47.391727506602074
10.36	-0.02	47.104774727555366
10.37	-0.02	46.891899996341024
10.38	-0.02	46.739813544929824
10.39	-0.02	46.62636399776941
10.4	-0.02	46.55965173085637
10.41	-0.02	46.52276473508603
10.42	-0.02	46.531637803368085
10.43	-0.02	46.57720734949238
10.44	-0.02	46.63868119703621
10.45	-0.02	46.7093750691315
10.46	-0.02	46.79333072497935
10.47	-0.02	46.90634461556158
10.48	-0.02	47.01323164688679
10.49	-0.02	47.12860896382774
10.5	-0.02	47.26195865131553
10.51	-0.02	47.3913914063602
10.52	-0.02	47.520149397629154
10.53	-0.02	47.65266434441608
10.54	-0.02	47.78008524891341
10.55	-0.02	47.902880641945345
10.56	-0.02	48.02527743754091
10.57	-0.02	48.142366739697856
10.58	-0.02	48.243426177457856
10.59	-0.02	48.36649001418989
10.6	-0.02	48.463825098401635
10.61	-0.02	48.56157217183094
10.62	-0.02	48.65481582666878
10.63	-0.02	48.73831238691989
10.64	-0.02	48.803311886911146
10.65	-0.02	48.88685454899763
10.66	-0.02	48.956355499522225
10.67	-0.02	49.017706358449836
10.68	-0.02	49.07519888271176
10.69	-0.02	49.137436408438006
10.7	-0.02	49.1902995067022
10.71	-0.02	49.242649365955195
10.72	-0.02	49.28544607242645
10.73	-0.02	49.32403740502581
10.74	-0.02	49.36158003001208
10.75	-0.02	49.40101338055318
10.76	-0.02	49.43883819325306
10.77	-0.02	49.48512011768894
10.78	-0.02	49.52598619351747
10.79	-0.02	49.55765236140897
10.8	-0.02	49.59689461869554
10.81	-0.02	49.63433067293274
10.82	-0.02	49.66660932977583
10.83	-0.02	49.69910427206789
10.84	-0.02	49.71503334369801
10.85	-0.02	49.76767318863027
10.86	-0.02	49.81457398708909
10.87	-0.02	49.85016347010113
10.88	-0.02	49.88665852989482
10.89	-0.02	49.97007808564872
10.9	-0.02	50.021614143775906
10.91	-0.02	50.06487082111664
10.92	-0.02	50.10703529632309
10.93	-0.02	50.165789916686734
10.94	-0.02	50.198137876364385
10.95	-0.02	50.24443637033168
10.96	-0.02	50.30895452397776
10.97	-0.02	50.36652137727994
10.98	-0.02	50.4296665255435
10.99	-0.02	50.49344548148096
11.	-0.02	50.558944409067905
9.	0.	21.47657834212738
9.01	0.	22.499756735214632
9.02	0.	23.58172050894368
9.03	0.	24.671284552467547
9.04	0.	25.899079512363354
9.05	0.	27.165768024628566
9.06	0.	28.50093059191596
9.07	0.	29.90810929233049
9.08	0.	31.41867194659172
9.09	0.	33.00551658461177
9.1	0.	34.685661363644776
9.11	0.	36.48562126192623
9.12	0.	38.4052341528126
9.13	0.	40.45540640547254
9.14	0.	42.65784500976889
9.15	0.	45.019302938737205
9.16	0.	47.55554259210835
9.17	0.	50.3280935185986
9.18	0.	53.29090384497437
9.19	0.	56.5160609285813
9.2	0.	60.04104270809396
9.21	0.	63.90776966302125
9.22	0.	68.1496134011926
9.23	0.	72.83136988177108
9.24	0.	78.03426679815216
9.25	0.	83.83742486683181
9.26	0.	90.3421072775632
9.27	0.	97.70147739812701
9.28	0.	106.07599289673166
9.29	0.	115.66485757871075
9.3	0.	126.7420277745112
9.31	0.	139.71715184262703
9.32	0.	155.0220154413591
9.33	0.	173.30339847133317
9.34	0.	195.42027091431694
9.35	0.	222.661491795354
9.36	0.	256.59599142864187
9.37	0.	299.6554228758649
9.38	0.	355.21733422813685
9.39	0.	427.9318353825674
9.4	0.	523.8847576367223
9.41	0.	648.7534701427063
9.42	0.	801.6855019893067
9.43	0.	957.2090369443416
9.44	0.	1044.8202586932146
9.45	0.	982.7945091285818
9.46	0.	786.3219473838433
9.47	0.	560.2134800129529
9.48	0.	377.0053730038243
9.49	0.	249.28678419724687
9.5	0.	164.61887937175837
9.51	0.	108.9831422165955
9.52	0.	72.1948428570012
9.53	0.	47.592477128932394
9.54	0.	30.931813988633586
9.55	0.	19.618934767228744
9.56	0.	11.947116216692063
9.57	0.	6.831932714192701
9.58	0.	3.527132181806716
9.59	0.	1.5428691293796974
9.6	0.	0.5372247632225278
9.61	0.	0.27048706230245284
9.62	0.	0.5711865362408737
9.63	0.	1.3187106971256353
9.64	0.	2.4226203119546805
9.65	0.	3.8194103914449706
9.66	0.	5.460846740278198
9.67	0.	7.311811948324186
9.68	0.	9.348889032282429
9.69	0.	11.547201225139645
9.7	0.	13.898105936525738
9.71	0.	16.390473074121314
9.72	0.	19.014053875734316
9.73	0.	21.76557284154096
9.74	0.	24.640625650170932
9.75	0.	27.635751103294783
9.76	0.	30.748131117058804
9.77	0.	33.974804254262175
9.78	0.	37.31403750109991
9.79	0.	40.762070954826264
9.8	0.	44.304189704911366
9.81	0.	47.944348981931086
9.82	0.	51.666465748007354
9.83	0.	55.46285148067598
9.84	0.	59.31424030037922
9.85	0.	63.20099790159588
9.86	0.	67.10317338871116
9.87	0.	70.99408318682181
9.88	0.	74.85774895955623
9.89	0.	78.6291275080253
9.9	0.	82.30263335561929
9.91	0.	85.87605430226485
9.92	0.	89.17709217751396
9.93	0.	92.27808931206971
9.94	0.	95.10263246677778
9.95	0.	97.61192807631105
9.96	0.	99.767808188386
9.97	0.	101.52659736645666
9.98	0.	102.88758983589759
9.99	0.	103.83114057577362
10.	0.	104.328213110159
10.01	0.	104.37962041945717
10.02	0.	104.0348776285985
10.03	0.	103.28468708993509
10.04	0.	102.15861689834767
10.05	0.	100.68882873851895
10.06	0.	98.93756639064154
10.07	0.	96.90904012522358
10.08	0.	94.69805688795012
10.09	0.	92.31717084734154
10.1	0.	89.85318261733583
10.11	0.	87.29222303791171
10.12	0.	84.69807734449527
10.13	0.	82.08095702250557
10.14	0.	79.51862492382207
10.15	0.	77.0178384292504
10.16	0.	74.58306661589907
10.17	0.	72.23827062891655
10.18	0.	70.00691032116129
10.19	0.	67.88446289297652
10.2	0.	65.89071077477107
10.21	0.	64.00972444804495
10.22	0.	62.28154191493802
10.23	0.	60.6593588963471
10.24	0.	59.15798199862897
10.25	0.	57.803519099342395
10.26	0.	56.552221188287845
10.27	0.	55.428079029536164
10.28	0.	54.416705926930135
10.29	0.	53.49950346346305
10.3	0.	52.677538914328245
10.31	0.	51.97011242643984
10.32	0.	51.33602597582312
10.33	0.	50.782349405815935
10.34	0.	50.30374459775297
10.35	0.	49.903671102865026
10.36	0.	49.548274372142856
10.37	0.	49.26350604311967
10.38	0.	49.03701635189153
10.39	0.	48.84747256504994
10.4	0.	48.70359489644662
10.41	0.	48.59045198301308
10.42	0.	48.5222588434749
10.43	0.	48.493014986086045
10.44	0.	48.48216209271541
10.45	0.	48.481935053751684
10.46	0.	48.49745063894638
10.47	0.	48.5454572460279
10.48	0.	48.589726494313496
10.49	0.	48.645867501306185
10.5	0.	48.72359640778959
10.51	0.	48.80054743697896
10.52	0.	48.88005960929161
10.53	0.	48.966808977375926
10.54	0.	49.05160772394604
10.55	0.	49.13495481978546
10.56	0.	49.22094639414626
10.57	0.	49.30459660836749
10.58	0.	49.374565796031504
10.59	0.	49.47013497189568
10.6	0.	49.54136942349447
10.61	0.	49.615448394590004
10.62	0.	49.687470814489195
10.63	0.	49.75142823075303
10.64	0.	49.79835122807303
10.65	0.	49.865854037622626
10.66	0.	49.92045250395391
10.67	0.	49.96810708070982
10.68	0.	50.01297261287426
10.69	0.	50.06367502747027
10.7	0.	50.10568670511948
10.71	0.	50.147946929184194
10.72	0.	50.18108254014102
10.73	0.	50.21048161250732
10.74	0.	50.239181358899316
10.75	0.	50.27023008340193
10.76	0.	50.299768829585695
10.77	0.	50.33804335952483
10.78	0.	50.37092702566507
10.79	0.	50.39456121315058
10.8	0.	50.425911549408674
10.81	0.	50.455365132723955
10.82	0.	50.47946037950686
10.83	0.	50.50369397302094
10.84	0.	50.51101002520568
10.85	0.	50.55545559972781
10.86	0.	50.59392068942896
10.87	0.	50.620721589490124
10.88	0.	50.648263091364214
10.89	0.	50.723293805811736
10.9	0.	50.76588286429204
10.91	0.	50.799825858351404
10.92	0.	50.832505176662224
10.93	0.	50.88192288205313
10.94	0.	50.904383826150706
10.95	0.	50.94087109522948
10.96	0.	50.9957612348498
10.97	0.	51.043484811254274
10.98	0.	51.096753649121524
10.99	0.	51.15064321642638
11.	0.	51.206151512659744
9.	0.02	21.286812486795657
9.01	0.02	22.29727123317786
9.02	0.02	23.365132389906638
9.03	0.02	24.4389167887023
9.04	0.02	25.64880148071013
9.05	0.02	26.895586356601736
9.06	0.02	28.20823725145973
9.07	0.02	29.589853864926724
9.08	0.02	31.071394234826904
9.09	0.02	32.62507053000202
9.1	0.02	34.26715382237383
9.11	0.02	36.02340196287871
9.12	0.02	37.89254898882181
9.13	0.02	39.884245307533625
9.14	0.02	42.01871403162861
9.15	0.02	44.30085191623216
9.16	0.02	46.74396572651392
9.17	0.02	49.40666363398094
9.18	0.02	52.24005848214932
9.19	0.02	55.31098862803547
9.2	0.02	58.651608153810436
9.21	0.02	62.29666877316496
9.22	0.02	66.2705200339138
9.23	0.02	70.6260127790167
9.24	0.02	75.42874589585459
9.25	0.02	80.73732051103069
9.26	0.02	86.62548378302981
9.27	0.02	93.20862662250164
9.28	0.02	100.59639598405913
9.29	0.02	108.91679735895772
9.3	0.02	118.34268875585329
9.31	0.02	129.13699464369668
9.32	0.02	141.520300092659
9.33	0.02	155.82196179206773
9.34	0.02	172.42135023517955
9.35	0.02	191.85492497359277
9.36	0.02	214.52974870928594
9.37	0.02	241.0078235067116
9.38	0.02	271.68259247818276
9.39	0.02	306.5136700454841
9.4	0.02	344.59249613903125
9.41	0.02	382.98110404155375
9.42	0.02	416.0043071193386
9.43	0.02	434.70828894357373
9.44	0.02	429.8404293927083
9.45	0.02	397.2284109102083
9.46	0.02	342.27569173483766
9.47	0.02	277.2835325426793
9.48	0.02	214.17214922919555
9.49	0.02	160.17592092305014
9.5	0.02	117.20875767385294
9.51	0.02	84.46405124856209
9.52	0.02	60.15349537351879
9.53	0.02	42.36838907689393
9.54	0.02	29.43180884685483
9.55	0.02	20.142151794437503
9.56	0.02	13.541548168094339
9.57	0.02	8.96326067549391
9.58	0.02	5.887009272107107
9.59	0.02	3.963178392156558
9.6	0.02	2.920884604983239
9.61	0.02	2.565194334613473
9.62	0.02	2.7467354446213497
9.63	0.02	3.3611355924994917
9.64	0.02	4.323596078975511
9.65	0.02	5.577357341959095
9.66	0.02	7.072443138940127
9.67	0.02	8.774951209519351
9.68	0.02	10.660843060596223
9.69	0.02	12.703043377709731
9.7	0.02	14.89114567484877
9.71	0.02	17.212468856959397
9.72	0.02	19.65395909781773
9.73	0.02	22.2105897063011
9.74	0.02	24.875271426958278
9.75	0.02	27.642090807278393
9.76	0.02	30.505813717411886
9.77	0.02	33.461373375502305
9.78	0.02	36.504754332585435
9.79	0.02	39.63056239643323
9.8	0.02	42.82231721501891
9.81	0.02	46.08253676784379
9.82	0.02	49.394858614558224
9.83	0.02	52.751202386822875
9.84	0.02	56.13356303867126
9.85	0.02	59.52463809230413
9.86	0.02	62.907032166902766
9.87	0.02	66.25846850412462
9.88	0.02	69.5697045315201
9.89	0.02	72.7838975160264
9.9	0.02	75.90330182881286
9.91	0.02	78.93432241836389
9.92	0.02	81.72643256706576
9.93	0.02	84.35488182761826
9.94	0.02	86.76042904805001
9.95	0.02	88.91733659101085
9.96	0.02	90.79976910810208
9.97	0.02	92.37536265248119
9.98	0.02	93.6506509583777
9.99	0.02	94.61128523572705
10.	0.02	95.23178207288527
10.01	0.02	95.51191837531431
10.02	0.02	95.493351413489
10.03	0.02	95.16023538545767
10.04	0.02	94.53177601290378
10.05	0.02	93.62635896719566
10.06	0.02	92.49106799611779
10.07	0.02	91.11716548989268
10.08	0.02	89.58089596081786
10.09	0.02	87.88358980896865
10.1	0.02	86.09673145870347
10.11	0.02	84.19807674077695
10.12	0.02	82.24084688952765
10.13	0.02	80.22801556481946
10.14	0.02	78.23092528934153
10.15	0.02	76.25316532090974
10.16	0.02	74.29699570608653
10.17	0.02	72.38521556479684
10.18	0.02	70.54145957168032
10.19	0.02	68.76227099309025
10.2	0.02	67.06903901803551
10.21	0.02	65.4478976940606
10.22	0.02	63.9419718650152
10.23	0.02	62.506791666715884
10.24	0.02	61.15936096813863
10.25	0.02	59.929852965930166
10.26	0.02	58.77620887406947
10.27	0.02	57.725715794519
10.28	0.02	56.76678584119099
10.29	0.02	55.88269004230067
10.3	0.02	55.07692376695092
10.31	0.02	54.37187823742873
10.32	0.02	53.72705875296623
10.33	0.02	53.15180069332379
10.34	0.02	52.64255297373299
10.35	0.02	52.203867869042604
10.36	0.02	51.803211803592575
10.37	0.02	51.46858892384416
10.38	0.02	51.18844497019275
10.39	0.02	50.942279933717046
10.4	0.02	50.73943886704521
10.41	0.02	50.566843738760475
10.42	0.02	50.437339000748594
10.43	0.02	50.347407051177875
10.44	0.02	50.277129912281836
10.45	0.02	50.21769871350068
10.46	0.02	50.175282560543174
10.47	0.02	50.1676188746497
10.48	0.02	50.15751450134082
10.49	0.02	50.16162287543669
10.5	0.02	50.1899398658847
10.51	0.02	50.21970856664445
10.52	0.02	50.254412457562815
10.53	0.02	50.29904613837225
10.54	0.02	50.34415909723218
10.55	0.02	50.3903394884622
10.56	0.02	50.441618479583084
10.57	0.02	50.492997626943165
10.58	0.02	50.532581600402274
10.59	0.02	50.60097434971747
10.6	0.02	50.64609754345234
10.61	0.02	50.696128505299015
10.62	0.02	50.746342553475216
10.63	0.02	50.78998833088392
10.64	0.02	50.81789000829099
10.65	0.02	50.86830327795151
10.66	0.02	50.90686117931277
10.67	0.02	50.93962361284335
10.68	0.02	50.9706379961087
10.69	0.02	51.00857605267402
10.7	0.02	51.03852070066149
10.71	0.02	51.069507864600574
10.72	0.02	51.091840853201305
10.73	0.02	51.110963858296245
10.74	0.02	51.12979986061734
10.75	0.02	51.151519421761726
10.76	0.02	51.171902133943696
10.77	0.02	51.20137604917512
10.78	0.02	51.22556481106433
10.79	0.02	51.24053420822459
10.8	0.02	51.2634396127669
10.81	0.02	51.28443374486868
10.82	0.02	51.299942607543116
10.83	0.02	51.31558215703912
10.84	0.02	51.31401770246416
10.85	0.02	51.35006520224783
10.86	0.02	51.37994974158841
10.87	0.02	51.39787031820026
10.88	0.02	51.41641443078551
10.89	0.02	51.48305898276313
10.9	0.02	51.51674260232482
10.91	0.02	51.54144340983366
10.92	0.02	51.56474128695413
10.93	0.02	51.604954303106936
10.94	0.02	51.61767938329535
10.95	0.02	51.644523207869575
10.96	0.02	51.68997255552111
10.97	0.02	51.72805117529485
10.98	0.02	51.77164724963798
10.99	0.02	51.81585948883385
11.	0.02	51.86159320521463
9.	0.04	21.05996079330985
9.01	0.04	22.053612670751267
9.02	0.04	23.102762645777297
9.03	0.04	24.155705432047608
9.04	0.04	25.34183790859901
9.05	0.04	26.562159562933193
9.06	0.04	27.84491612147433
9.07	0.04	29.192649706254173
9.08	0.04	30.635671726858103
9.09	0.04	32.14547270289624
9.1	0.04	33.73736751201005
9.11	0.04	35.4360553047077
9.12	0.04	37.2389517427007
9.13	0.04	39.15415860884229
9.14	0.04	41.20000552240385
9.15	0.04	43.37915205933923
9.16	0.04	45.7020105033406
9.17	0.04	48.22344601331093
9.18	0.04	50.891346003908716
9.19	0.04	53.766432318335525
9.2	0.04	56.87447884244677
9.21	0.04	60.24199690984944
9.22	0.04	63.883232715321974
9.23	0.04	67.8377075788489
9.24	0.04	72.15388637706111
9.25	0.04	76.86860850597544
9.26	0.04	82.02722827162393
9.27	0.04	87.70699607069136
9.28	0.04	93.96835224819246
9.29	0.04	100.87357380884065
9.3	0.04	108.50654712360586
9.31	0.04	117.00707835704358
9.32	0.04	126.43374776718011
9.33	0.04	136.89142513845064
9.34	0.04	148.45621331387903
9.35	0.04	161.24366830611496
9.36	0.04	175.1305787300823
9.37	0.04	189.99352763951745
9.38	0.04	205.44867088416663
9.39	0.04	220.7635315212014
9.4	0.04	234.81926431159803
9.41	0.04	245.86103014734886
9.42	0.04	251.85540256528367
9.43	0.04	250.63260360747503
9.44	0.04	240.8810911788043
9.45	0.04	222.69306581808152
9.46	0.04	197.8919932820449
9.47	0.04	169.43370133796776
9.48	0.04	140.36106416159583
9.49	0.04	113.25834921987516
9.5	0.04	89.46512870922774
9.51	0.04	69.50107814603894
9.52	0.04	53.32810700027178
9.53	0.04	40.555466323999205
9.54	0.04	30.6096600582287
9.55	0.04	23.03718000764729
9.56	0.04	17.36069029416352
9.57	0.04	13.221585821004325
9.58	0.04	10.286163423664215
9.59	0.04	8.331021841091903
9.6	0.04	7.155436308102985
9.61	0.04	6.6113811957847295
9.62	0.04	6.573965889728359
9.63	0.04	6.957192038978779
9.64	0.04	7.683444772155433
9.65	0.04	8.704247479414445
9.66	0.04	9.968501339588471
9.67	0.04	11.443873003974465
9.68	0.04	13.106061441883318
9.69	0.04	14.925627547202861
9.7	0.04	16.890811269223423
9.71	0.04	18.987367222463465
9.72	0.04	21.19950863411286
9.73	0.04	23.52070881384322
9.74	0.04	25.94148839039213
9.75	0.04	28.453794498695682
9.76	0.04	31.05044846198851
9.77	0.04	33.724745807332624
9.78	0.04	36.47104127364615
9.79	0.04	39.282932033464306
9.8	0.04	42.142799771681055
9.81	0.04	45.05249051375154
9.82	0.04	47.995905435664184
9.83	0.04	50.965199881167806
9.84	0.04	53.94381358779911
9.85	0.04	56.91683328662249
9.86	0.04	59.86908493264172
9.87	0.04	62.782015159305345
9.88	0.04	65.6516846890118
9.89	0.04	68.42714493863282
9.9	0.04	71.11624184814961
9.91	0.04	73.7311125403032
9.92	0.04	76.13667233529361
9.93	0.04	78.40871128258539
9.94	0.04	80.49944519646753
9.95	0.04	82.3911957697608
9.96	0.04	84.06560672923479
9.97	0.04	85.49725119888161
9.98	0.04	86.69682619247621
9.99	0.04	87.65319421567244
10.	0.04	88.34326569080181
10.01	0.04	88.76642449718217
10.02	0.04	88.95941593353166
10.03	0.04	88.90293775610812
10.04	0.04	88.61024443519918
10.05	0.04	88.09144118269239
10.06	0.04	87.38421485982818
10.07	0.04	86.47211243543171
10.08	0.04	85.41893613722709
10.09	0.04	84.21882936464701
10.1	0.04	82.93241863117991
10.11	0.04	81.53161738849357
10.12	0.04	80.06150099578274
10.13	0.04	78.51922471197095
10.14	0.04	76.97034383941472
10.15	0.04	75.4152073500177
10.16	0.04	73.85332495432108
10.17	0.04	72.30547029440805
10.18	0.04	70.79426983545021
10.19	0.04	69.31603128424213
10.2	0.04	67.89233419878283
10.21	0.04	66.51003108117241
10.22	0.04	65.21381229713775
10.23	0.04	63.96046350571002
10.24	0.04	62.76802924583191
10.25	0.04	61.669410231302585
10.26	0.04	60.62352999339772
10.27	0.04	59.659961769814785
10.28	0.04	58.76921232187823
10.29	0.04	57.93588629296986
10.3	0.04	57.16530937754439
10.31	0.04	56.482394198024934
10.32	0.04	55.847111271878994
10.33	0.04	55.270698151812184
10.34	0.04	54.751081525624244
10.35	0.04	54.29380308181903
10.36	0.04	53.86735832455788
10.37	0.04	53.50167273278269
10.38	0.04	53.18584886129338
10.39	0.04	52.90017700608284
10.4	0.04	52.65459777503297
10.41	0.04	52.437728444752345
10.42	0.04	52.261328111525856
10.43	0.04	52.12386186414447
10.44	0.04	52.00632552095783
10.45	0.04	51.8989108505869
10.46	0.04	51.80879555610167
10.47	0.04	51.75471374532265
10.48	0.04	51.69857480472093
10.49	0.04	51.658096517120825
10.5	0.04	51.64358346544374
10.51	0.04	51.631954372422044
10.52	0.04	51.62687077814351
10.53	0.04	51.63369696176294
10.54	0.04	51.64278072754951
10.55	0.04	51.6548425009551
10.56	0.04	51.67390143707229
10.57	0.04	51.69499706653103
10.58	0.04	51.70573176934505
10.59	0.04	51.748085071907795
10.6	0.04	51.76790804271519
10.61	0.04	51.794316367004946
10.62	0.04	51.82290506763895
10.63	0.04	51.84620927389522
10.64	0.04	51.8548548417403
10.65	0.04	51.887796850443245
10.66	0.04	51.909804857576034
10.67	0.04	51.927065963521855
10.68	0.04	51.943548277414344
10.69	0.04	51.96799159526561
10.7	0.04	51.98511007461309
10.71	0.04	52.004054208678134
10.72	0.04	52.014816132037296
10.73	0.04	52.02291234867199
10.74	0.04	52.03115972148274
10.75	0.04	52.04286543049635
10.76	0.04	52.05345021512177
10.77	0.04	52.07352674417698
10.78	0.04	52.08847587557895
10.79	0.04	52.09428992080252
10.8	0.04	52.10831602046247
10.81	0.04	52.120471602419585
10.82	0.04	52.12707013594489
10.83	0.04	52.13384494112849
10.84	0.04	52.12318047153768
10.85	0.04	52.15066095982682
10.86	0.04	52.171843953228944
10.87	0.04	52.18080727708313
10.88	0.04	52.1903173093655
10.89	0.04	52.248578347276926
10.9	0.04	52.27339341598083
10.91	0.04	52.288915520193164
10.92	0.04	52.302924154182605
10.93	0.04	52.33405074890192
10.94	0.04	52.337176705164495
10.95	0.04	52.35452953431284
10.96	0.04	52.3907091811181
10.97	0.04	52.41932602217487
10.98	0.04	52.45343822874355
10.99	0.04	52.48817139140842
11.	0.04	52.52433458491154
9.	0.06	20.80040436158845
9.01	0.06	21.77376020952117
9.02	0.06	22.800287100261766
9.03	0.06	23.828133272408508
9.04	0.06	24.98563008919366
9.05	0.06	26.17404947459472
9.06	0.06	27.420850186370938
9.07	0.06	28.727943329700718
9.08	0.06	30.12481275970888
9.09	0.06	31.582248129128605
9.1	0.06	33.114480056626824
9.11	0.06	34.74495077794516
9.12	0.06	36.469665481985594
9.13	0.06	38.29504190567114
9.14	0.06	40.23731005064986
9.15	0.06	42.29676328859706
9.16	0.06	44.480806619517665
9.17	0.06	46.84019485390123
9.18	0.06	49.31969146527638
9.19	0.06	51.97379042850083
9.2	0.06	54.82177471875804
9.21	0.06	57.88209714056531
9.22	0.06	61.159446647507814
9.23	0.06	64.68084686171497
9.24	0.06	68.4791097442636
9.25	0.06	72.57203251867556
9.26	0.06	76.98102873478209
9.27	0.06	81.75210894572356
9.28	0.06	86.90774921093914
9.29	0.06	92.4625930078667
9.3	0.06	98.4400369272604
9.31	0.06	104.90094123426954
9.32	0.06	111.81293384736504
9.33	0.06	119.16741509712593
9.34	0.06	126.91017518293758
9.35	0.06	135.00345361708762
9.36	0.06	143.19646936129166
9.37	0.06	151.26319025992169
9.38	0.06	158.82579603442548
9.39	0.06	165.3673026955069
9.4	0.06	170.29476872392348
9.41	0.06	172.85177790755358
9.42	0.06	172.40213899440516
9.43	0.06	168.3779465982966
9.44	0.06	160.64394136911545
9.45	0.06	149.478794144215
9.46	0.06	135.63053916846494
9.47	0.06	120.13112367061797
9.48	0.06	104.02914130725094
9.49	0.06	88.41087981318495
9.5	0.06	73.93910312036886
9.51	0.06	61.046632835992526
9.52	0.06	49.95588740078142
9.53	0.06	40.6777535214428
9.54	0.06	33.03559440359292
9.55	0.06	26.910867352928236
9.56	0.06	22.08445669375527
9.57	0.06	18.389784307841587
9.58	0.06	15.624881723179397
9.59	0.06	13.665733929522158
9.6	0.06	12.373065733728662
9.61	0.06	11.643723029536218
9.62	0.06	11.378603201417567
9.63	0.06	11.512113113876447
9.64	0.06	11.976331237812566
9.65	0.06	12.733444503786451
9.66	0.06	13.733296107015946
9.67	0.06	14.946585397852715
9.68	0.06	16.350103367532657
9.69	0.06	17.912906331348633
9.7	0.06	19.622978026504196
9.71	0.06	21.4651141926421
9.72	0.06	23.421404588164663
9.73	0.06	25.484427235844922
9.74	0.06	27.64287520137383
9.75	0.06	29.88705168261056
9.76	0.06	32.20837435927061
9.77	0.06	34.59897288211401
9.78	0.06	37.05211231853895
9.79	0.06	39.56084771792659
9.8	0.06	42.10683665977223
9.81	0.06	44.69171001228956
9.82	0.06	47.299874330354
9.83	0.06	49.92399576276627
9.84	0.06	52.548845867384365
9.85	0.06	55.16169804366031
9.86	0.06	57.74914364368459
9.87	0.06	60.29560593495341
9.88	0.06	62.8012676202238
9.89	0.06	65.21931617752517
9.9	0.06	67.56161693892818
9.91	0.06	69.8441596871642
9.92	0.06	71.94296728543253
9.93	0.06	73.93322294383185
9.94	0.06	75.77505964402889
9.95	0.06	77.45592931123745
9.96	0.06	78.96217587439173
9.97	0.06	80.27280751144778
9.98	0.06	81.40100681290043
9.99	0.06	82.33766324792467
10.	0.06	83.06133419166358
10.01	0.06	83.57128828700444
10.02	0.06	83.90103782065646
10.03	0.06	84.02938199363076
10.04	0.06	83.96601335175468
10.05	0.06	83.71584459042043
10.06	0.06	83.31050590428073
10.07	0.06	82.72884451671936
10.08	0.06	82.02609945133116
10.09	0.06	81.19176285350562
10.1	0.06	80.27869089788126
10.11	0.06	79.2547797772119
10.12	0.06	78.15892995916913
10.13	0.06	76.98380876925764
10.14	0.06	75.79009544272748
10.15	0.06	74.57527160472858
10.16	0.06	73.33615649170437
10.17	0.06	72.09131006624226
10.18	0.06	70.86187954203399
10.19	0.06	69.6433194601687
10.2	0.06	68.45664391690907
10.21	0.06	67.2886458323211
10.22	0.06	66.18462049284346
10.23	0.06	65.10190335660896
10.24	0.06	64.0588062081793
10.25	0.06	63.089972256803705
10.26	0.06	62.15478183427071
10.27	0.06	61.28430544135074
10.28	0.06	60.470558959803284
10.29	0.06	59.69903346364179
10.3	0.06	58.9763668266936
10.31	0.06	58.329481043031564
10.32	0.06	57.71858036067634
10.33	0.06	57.156458889773624
10.34	0.06	56.64221355129326
10.35	0.06	56.18223879502297
10.36	0.06	55.745802256596996
10.37	0.06	55.36456235871472
10.38	0.06	55.02814599454223
10.39	0.06	54.71755597174243
10.4	0.06	54.44327385481694
10.41	0.06	54.19543744940053
10.42	0.06	53.98494572450471
10.43	0.06	53.811819351792536
10.44	0.06	53.65813646359648
10.45	0.06	53.51313444833521
10.46	0.06	53.38493956967042
10.47	0.06	53.293266156451445
10.48	0.06	53.19918267499907
10.49	0.06	53.121464513165506
10.5	0.06	53.070739446127284
10.51	0.06	53.02365202482871
10.52	0.06	52.98406282147081
10.53	0.06	52.95773707227853
10.54	0.06	52.93486968746282
10.55	0.06	52.91634276130962
10.56	0.06	52.906204468160674
10.57	0.06	52.899570449330284
10.58	0.06	52.88358636550997
10.59	0.06	52.90163838876552
10.6	0.06	52.89759059387091
10.61	0.06	52.90142415557
10.62	0.06	52.90917664701853
10.63	0.06	52.91270410186499
10.64	0.06	52.90243805018719
10.65	0.06	52.91808060725265
10.66	0.06	52.923559140098455
10.67	0.06	52.92521184470436
10.68	0.06	52.92695345538324
10.69	0.06	52.93761217952952
10.7	0.06	52.94155486907064
10.71	0.06	52.948062947890776
10.72	0.06	52.94683132456783
10.73	0.06	52.94346436327859
10.74	0.06	52.94068264739154
10.75	0.06	52.941944383539195
10.76	0.06	52.94231743602022
10.77	0.06	52.95260105225302
10.78	0.06	52.95794223070943
10.79	0.06	52.954264254445185
10.8	0.06	52.95910933176035
10.81	0.06	52.96216092918184
10.82	0.06	52.959621397005264
10.83	0.06	52.95734083182157
10.84	0.06	52.93742331781629
10.85	0.06	52.95622120818169
10.86	0.06	52.96862385935661
10.87	0.06	52.96858579526291
10.88	0.06	52.96904959152326
10.89	0.06	53.01894626144484
10.9	0.06	53.03494066839023
10.91	0.06	53.041354272497095
10.92	0.06	53.0461681446224
10.93	0.06	53.06832532038132
10.94	0.06	53.06198605406221
10.95	0.06	53.069995551450575
10.96	0.06	53.097069935216815
10.97	0.06	53.11640141740024
10.98	0.06	53.14121151353072
10.99	0.06	53.16665655939559
11.	0.06	53.193446878521634
9.	0.08	20.51308660603644
9.01	0.08	21.46333271312956
9.02	0.08	22.46410988180892
9.03	0.08	23.463509561306534
9.04	0.08	24.58855989642047
9.05	0.08	25.740887574096313
9.06	0.08	26.94713711305086
9.07	0.08	28.20855792256871
9.08	0.08	29.553685019055845
9.09	0.08	30.952681459404378
9.1	0.08	32.418646128938306
9.11	0.08	33.97366954467353
9.12	0.08	35.612370317799325
9.13	0.08	37.33949388981738
9.14	0.08	39.16915380438259
9.15	0.08	41.099372830747576
9.16	0.08	43.1347176999105
9.17	0.08	45.32186271881522
9.18	0.08	47.60293610355763
9.19	0.08	50.02669037615672
9.2	0.08	52.60652649590335
9.21	0.08	55.35391429908675
9.22	0.08	58.265609413666596
9.23	0.08	61.35835087467074
9.24	0.08	64.65248204001823
9.25	0.08	68.15146137859351
9.26	0.08	71.85949499226703
9.27	0.08	75.80082144312132
9.28	0.08	79.97356345719272
9.29	0.08	84.36424732787543
9.3	0.08	88.96337789289684
9.31	0.08	93.79140026859989
9.32	0.08	98.77910473209596
9.33	0.08	103.87833429461949
9.34	0.08	109.0026944110942
9.35	0.08	114.08835905388091
9.36	0.08	118.90596414889038
9.37	0.08	123.28527566266676
9.38	0.08	126.97980883171971
9.39	0.08	129.70160695559392
9.4	0.08	131.17955005646832
9.41	0.08	131.0922088912775
9.42	0.08	129.24997432716947
9.43	0.08	125.48627535342453
9.44	0.08	119.85157105781599
9.45	0.08	112.53295695175653
9.46	0.08	103.8879223028854
9.47	0.08	94.36561995763937
9.48	0.08	84.4000838899943
9.49	0.08	74.52983360563648
9.5	0.08	65.08553586787919
9.51	0.08	56.34114904782248
9.52	0.08	48.50396041313742
9.53	0.08	41.668951781760185
9.54	0.08	35.78726131338253
9.55	0.08	30.874719106479525
9.56	0.08	26.836781700730665
9.57	0.08	23.613586084679525
9.58	0.08	21.085735208608757
9.59	0.08	19.19896958198165
9.6	0.08	17.861587859653344
9.61	0.08	17.00863319451528
9.62	0.08	16.565034233347024
9.63	0.08	16.48549080820516
9.64	0.08	16.713239792675473
9.65	0.08	17.222759641515538
9.66	0.08	17.96695498615217
9.67	0.08	18.921142829957034
9.68	0.08	20.064793825870588
9.69	0.08	21.366757647450193
9.7	0.08	22.816117248415694
9.71	0.08	24.39763958239494
9.72	0.08	26.09221272550053
9.73	0.08	27.892325376614046
9.74	0.08	29.785580558500087
9.75	0.08	31.761264268381254
9.76	0.08	33.809990702946
9.77	0.08	35.923221031430685
9.78	0.08	38.09362362759333
9.79	0.08	40.31410651618846
9.8	0.08	42.565925740670636
9.81	0.08	44.85080683257364
9.82	0.08	47.15377724364074
9.83	0.08	49.46813731856669
9.84	0.08	51.77979825918588
9.85	0.08	54.07795953298776
9.86	0.08	56.35056439170107
9.87	0.08	58.58436177708308
9.88	0.08	60.78275315588667
9.89	0.08	62.90177624240966
9.9	0.08	64.95623956138238
9.91	0.08	66.96476712295483
9.92	0.08	68.81146407713595
9.93	0.08	70.57041386612877
9.94	0.08	72.20739090003823
9.95	0.08	73.71319495060047
9.96	0.08	75.07720947485521
9.97	0.08	76.28137466736561
9.98	0.08	77.3404029317365
9.99	0.08	78.24650137250893
10.	0.08	78.97937358856731
10.01	0.08	79.53828843219878
10.02	0.08	79.9545445043095
10.03	0.08	80.2058514512182
10.04	0.08	80.29969467684572
10.05	0.08	80.23760534246497
10.06	0.08	80.04717250858317
10.07	0.08	79.7043230605857
10.08	0.08	79.25825680421093
10.09	0.08	78.69541445713442
10.1	0.08	78.06301904675358
10.11	0.08	77.32621419688934
10.12	0.08	76.51923876602409
10.13	0.08	75.63136202067585
10.14	0.08	74.71928291058128
10.15	0.08	73.77810503788673
10.16	0.08	72.80225302547055
10.17	0.08	71.80819897477528
10.18	0.08	70.81551422889537
10.19	0.08	69.81856960538506
10.2	0.08	68.8374617958027
10.21	0.08	67.8585124318292
10.22	0.08	66.9270503123486
10.23	0.08	66.0005257686472
10.24	0.08	65.09703386544665
10.25	0.08	64.25226554091267
10.26	0.08	63.42569267709192
10.27	0.08	62.649295798601884
10.28	0.08	61.91613951714916
10.29	0.08	61.212250528077114
10.3	0.08	60.54515528475418
10.31	0.08	59.943348925492536
10.32	0.08	59.367066580016505
10.33	0.08	58.83034993897646
10.34	0.08	58.33318319666146
10.35	0.08	57.88266720618898
10.36	0.08	57.448621306319524
10.37	0.08	57.064223788068944
10.38	0.08	56.719502947933584
10.39	0.08	56.39607803559647
10.4	0.08	56.10490149424595
10.41	0.08	55.837452069410126
10.42	0.08	55.6039418685139
10.43	0.08	55.40558601122095
10.44	0.08	55.22563372725634
10.45	0.08	55.05241028486283
10.46	0.08	54.894919251090464
10.47	0.08	54.77382011427422
10.48	0.08	54.64938735762169
10.49	0.08	54.54142614229246
10.5	0.08	54.460889818570706
10.51	0.08	54.38418479834874
10.52	0.08	54.31538071048649
10.53	0.08	54.26065847885839
10.54	0.08	54.210097826711376
10.55	0.08	54.164760262217946
10.56	0.08	54.12875329265732
10.57	0.08	54.097295816144296
10.58	0.08	54.05711516984518
10.59	0.08	54.05301611454467
10.6	0.08	54.026966042404304
10.61	0.08	54.00973066331289
10.62	0.08	53.99789219743515
10.63	0.08	53.98266493316125
10.64	0.08	53.95428676463712
10.65	0.08	53.95324410683907
10.66	0.08	53.94264469178799
10.67	0.08	53.92899736340121
10.68	0.08	53.91618670059191
10.69	0.08	53.91314711231541
10.7	0.08	53.9039194367611
10.71	0.08	53.897930231197805
10.72	0.08	53.884591881519285
10.73	0.08	53.869610799985416
10.74	0.08	53.85562193183145
10.75	0.08	53.846248251937496
10.76	0.08	53.836213250292076
10.77	0.08	53.83650398193005
10.78	0.08	53.83204373359356
10.79	0.08	53.81869280360526
10.8	0.08	53.81419249388022
10.81	0.08	53.807995338150945
10.82	0.08	53.7961951513717
10.83	0.08	53.78475910347949
10.84	0.08	53.75551346362544
10.85	0.08	53.76557860478706
10.86	0.08	53.769176873392894
10.87	0.08	53.760138842111026
10.88	0.08	53.75158151244466
10.89	0.08	53.79316189002853
10.9	0.08	53.800406608345256
10.91	0.08	53.79780023728689
10.92	0.08	53.79352721114185
10.93	0.08	53.806841113843205
10.94	0.08	53.79117735021451
10.95	0.08	53.78999535497362
10.96	0.08	53.80813046246936
10.97	0.08	53.81835362431813
10.98	0.08	53.83404295716551
10.99	0.08	53.850389512530384
11.	0.08	53.86800339773468
9.	0.1	20.203276969373228
9.01	0.1	21.12830864884446
9.02	0.1	22.101030354638517
9.03	0.1	23.06957342968266
9.04	0.1	24.159475113627767
9.05	0.1	25.27280551851976
9.06	0.1	26.435404053119974
9.07	0.1	27.647866488601736
9.08	0.1	28.93771402438276
9.09	0.1	30.274600641233224
9.1	0.1	31.670515872423636
9.11	0.1	33.146193593297276
9.12	0.1	34.69498326017516
9.13	0.1	36.32008630716364
9.14	0.1	38.03363126062015
9.15	0.1	39.83163062579485
9.16	0.1	41.71617897256644
9.17	0.1	43.7301838175748
9.18	0.1	45.81385221564653
9.19	0.1	48.01104302091556
9.2	0.1	50.330286253135
9.21	0.1	52.777580161549615
9.22	0.1	55.34380788755213
9.23	0.1	58.0381139416396
9.24	0.1	60.87198433374454
9.25	0.1	63.8394420326468
9.26	0.1	66.93402012757514
9.27	0.1	70.16679659874647
9.28	0.1	73.52290976020998
9.29	0.1	76.97570266027313
9.3	0.1	80.50204399157104
9.31	0.1	84.10639449077038
9.32	0.1	87.71270915634827
9.33	0.1	91.26891891697764
9.34	0.1	94.69578395308605
9.35	0.1	97.94450334544493
9.36	0.1	100.83716908383465
9.37	0.1	103.2702340215834
9.38	0.1	105.09889695196927
9.39	0.1	106.17097011690166
9.4	0.1	106.36799924889256
9.41	0.1	105.5453878934191
9.42	0.1	103.6573240783226
9.43	0.1	100.64734610734192
9.44	0.1	96.58262937767377
9.45	0.1	91.57705238124369
9.46	0.1	85.82225949743211
9.47	0.1	79.54383992764014
9.48	0.1	72.94164083895676
9.49	0.1	66.32080572463376
9.5	0.1	59.852317638313096
9.51	0.1	53.70441416507063
9.52	0.1	48.03492854848734
9.53	0.1	42.94047409414944
9.54	0.1	38.40641846476569
9.55	0.1	34.49644880571916
9.56	0.1	31.171379725023368
9.57	0.1	28.425698183157678
9.58	0.1	26.187190150167574
9.59	0.1	24.44619785049914
9.6	0.1	23.144098382191984
9.61	0.1	22.245147450523305
9.62	0.1	21.694056686207063
9.63	0.1	21.4634219167184
9.64	0.1	21.50736244898232
9.65	0.1	21.812787632699695
9.66	0.1	22.336943655273064
9.67	0.1	23.06074448748242
9.68	0.1	23.967525295570596
9.69	0.1	25.027105976336316
9.7	0.1	26.23085163578527
9.71	0.1	27.564415295575472
9.72	0.1	29.008437281804632
9.73	0.1	30.556120024695883
9.74	0.1	32.19473762817066
9.75	0.1	33.91320908118808
9.76	0.1	35.7019394386633
9.77	0.1	37.552210634993834
9.78	0.1	39.45654480318177
9.79	0.1	41.40805147032829
9.8	0.1	43.38786493772801
9.81	0.1	45.39804328289196
9.82	0.1	47.42430522811858
9.83	0.1	49.46065260490441
9.84	0.1	51.49395856869271
9.85	0.1	53.51511103576016
9.86	0.1	55.51308606623955
9.87	0.1	57.47644397677404
9.88	0.1	59.41114114130664
9.89	0.1	61.27515008489341
9.9	0.1	63.08549411438136
9.91	0.1	64.86264463762984
9.92	0.1	66.49664268000211
9.93	0.1	68.06032983866282
9.94	0.1	69.52361210157073
9.95	0.1	70.87952129367025
9.96	0.1	72.11945499962377
9.97	0.1	73.22734797205158
9.98	0.1	74.21888161421633
9.99	0.1	75.08714018537003
10.	0.1	75.8126301687749
10.01	0.1	76.39466469690082
10.02	0.1	76.86298372887656
10.03	0.1	77.19463718390222
10.04	0.1	77.39570382224919
10.05	0.1	77.46543737599873
10.06	0.1	77.42864854941918
10.07	0.1	77.25941657196645
10.08	0.1	77.0025894148276
10.09	0.1	76.6425752263266
10.1	0.1	76.22245694420286
10.11	0.1	75.70548686501215
10.12	0.1	75.1223767969015
10.13	0.1	74.45984082895934
10.14	0.1	73.7713778381596
10.15	0.1	73.0501829359784
10.16	0.1	72.28864369135414
10.17	0.1	71.50139410394574
10.18	0.1	70.70651414625743
10.19	0.1	69.89726552060192
10.2	0.1	69.09270959121869
10.21	0.1	68.2785091655463
10.22	0.1	67.49971213213792
10.23	0.1	66.71363293708785
10.24	0.1	65.9378709025284
10.25	0.1	65.20869284532604
10.26	0.1	64.48542383872704
10.27	0.1	63.80053481977439
10.28	0.1	63.14779237632594
10.29	0.1	62.513497203900826
10.3	0.1	61.90573363516492
10.31	0.1	61.3542129977827
10.32	0.1	60.81903658159675
10.33	0.1	60.31523002130376
10.34	0.1	59.84341846770683
10.35	0.1	59.41126899330056
10.36	0.1	58.98896888695036
10.37	0.1	58.61100094848785
10.38	0.1	58.26768490171979
10.39	0.1	57.94115484234227
10.4	0.1	57.642757292394045
10.41	0.1	57.36513684423068
10.42	0.1	57.11794944526958
10.43	0.1	56.903302460287456
10.44	0.1	56.70564680172792
10.45	0.1	56.51243404832244
10.46	0.1	56.33346744137291
10.47	0.1	56.19030331729638
10.48	0.1	56.04246111648705
10.49	0.1	55.910732325967906
10.5	0.1	55.8063886777296
10.51	0.1	55.70562286249827
10.52	0.1	55.612714528389915
10.53	0.1	55.53426172150819
10.54	0.1	55.46025694914752
10.55	0.1	55.39194926465893
10.56	0.1	55.33352647527183
10.57	0.1	55.28032842799607
10.58	0.1	55.21869611017556
10.59	0.1	55.19484838108113
10.6	0.1	55.14894974407253
10.61	0.1	55.11246547946323
10.62	0.1	55.08260456016616
10.63	0.1	55.04997812384004
10.64	0.1	55.004628574506135
10.65	0.1	54.98785386763382
10.66	0.1	54.96196536358766
10.67	0.1	54.93365765193192
10.68	0.1	54.906805373321724
10.69	0.1	54.89046406883743
10.7	0.1	54.86836903809942
10.71	0.1	54.8501036948387
10.72	0.1	54.82481272310902
10.73	0.1	54.79831695181426
10.74	0.1	54.77317643421707
10.75	0.1	54.753191468504816
10.76	0.1	54.73275146561346
10.77	0.1	54.72303154673276
10.78	0.1	54.70874202988247
10.79	0.1	54.68568724344971
10.8	0.1	54.67181187865967
10.81	0.1	54.65634178951182
10.82	0.1	54.63526566889435
10.83	0.1	54.61466856875582
10.84	0.1	54.57610312629438
10.85	0.1	54.57745731883646
10.86	0.1	54.572289334939036
10.87	0.1	54.55430635514141
10.88	0.1	54.536798709201165
10.89	0.1	54.570148382611116
10.9	0.1	54.56874610330315
10.91	0.1	54.55723513149879
10.92	0.1	54.54400483492887
10.93	0.1	54.54861880151209
10.94	0.1	54.523785714233114
10.95	0.1	54.513575452368634
10.96	0.1	54.522945552276454
10.97	0.1	54.524244206603235
10.98	0.1	54.530999427655075
10.99	0.1	54.53844094518625
11.	0.1	54.547078203527306

==> anc/Figure2_352MeV.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.4	199.0239865834724
9.01	-0.4	197.73710028779183
9.02	-0.4	196.45076059312998
9.03	-0.4	195.16387942390975
9.04	-0.4	193.93407560355868
9.05	-0.4	192.76276703812061
9.06	-0.4	191.5929130562761
9.07	-0.4	190.4927885518384
9.08	-0.4	189.48556577743483
9.09	-0.4	188.5149361968551
9.1	-0.4	187.59746606460405
9.11	-0.4	186.7568250968264
9.12	-0.4	185.9805468612538
9.13	-0.4	185.26017247692386
9.14	-0.4	184.61087988808492
9.15	-0.4	184.0320578545515
9.16	-0.4	183.52121785257805
9.17	-0.4	183.08375069384078
9.18	-0.4	182.71708127315864
9.19	-0.4	182.4120327683912
9.2	-0.4	182.1938994444639
9.21	-0.4	182.05507906412197
9.22	-0.4	181.98288928359847
9.23	-0.4	181.99018417534072
9.24	-0.4	182.06605715174592
9.25	-0.4	182.20148651527654
9.26	-0.4	182.39855909229942
9.27	-0.4	182.65908353723384
9.28	-0.4	182.97581255001558
9.29	-0.4	183.3514797951051
9.3	-0.4	183.77184706101366
9.31	-0.4	184.26110218002881
9.32	-0.4	184.76671639266078
9.33	-0.4	185.31580929375562
9.34	-0.4	185.89268752181698
9.35	-0.4	186.49644118704225
9.36	-0.4	187.12851027824135
9.37	-0.4	187.7700649507841
9.38	-0.4	188.4105023737468
9.39	-0.4	189.0618166498703
9.4	-0.4	189.71786201441174
9.41	-0.4	190.37875875698757
9.42	-0.4	191.01804704776384
9.43	-0.4	191.63082855327912
9.44	-0.4	192.29649997701546
9.45	-0.4	192.94907927219938
9.46	-0.4	193.55522528077128
9.47	-0.4	194.18202844522008
9.48	-0.4	194.77509973101073
9.49	-0.4	195.39317192941868
9.5	-0.4	195.97870077828554
9.51	-0.4	196.56807291701324
9.52	-0.4	197.1522936933266
9.53	-0.4	197.73266351516145
9.54	-0.4	198.32404255345836
9.55	-0.4	198.93263392584194
9.56	-0.4	199.54517310579575
9.57	-0.4	200.15253273126783
9.58	-0.4	200.77344532869006
9.59	-0.4	201.41224479063547
9.6	-0.4	202.07085019649026
9.61	-0.4	202.72959748984582
9.62	-0.4	203.3933556929403
9.63	-0.4	204.07387058241966
9.64	-0.4	204.7706294059317
9.65	-0.4	205.45813314173148
9.66	-0.4	206.1437491249517
9.67	-0.4	206.83112782824625
9.68	-0.4	207.50522121342064
9.69	-0.4	208.1295524201321
9.7	-0.4	208.72704669382222
9.71	-0.4	209.2971782590745
9.72	-0.4	209.8138288042087
9.73	-0.4	210.23864526611294
9.74	-0.4	210.61793215086863
9.75	-0.4	210.90938471933168
9.76	-0.4	211.0897200588573
9.77	-0.4	211.14006926445833
9.78	-0.4	211.07613575216823
9.79	-0.4	210.85590413417503
9.8	-0.4	210.47609217182918
9.81	-0.4	209.9394797826731
9.82	-0.4	209.2113725301409
9.83	-0.4	208.28664686324063
9.84	-0.4	207.1572931908029
9.85	-0.4	205.82901547288904
9.86	-0.4	204.27880670979258
9.87	-0.4	202.49697397350255
9.88	-0.4	200.50824280584445
9.89	-0.4	198.29074264245742
9.9	-0.4	195.83471934659303
9.91	-0.4	193.15155756578653
9.92	-0.4	190.264977891185
9.93	-0.4	187.1712447682659
9.94	-0.4	183.86461457652902
9.95	-0.4	180.35866129882137
9.96	-0.4	176.6943425197549
9.97	-0.4	172.83573783739624
9.98	-0.4	168.82308241014778
9.99	-0.4	164.65963161410485
10.	-0.4	160.36836674581303
10.01	-0.4	155.9518500578489
10.02	-0.4	151.41104070364725
10.03	-0.4	146.7705737874998
10.04	-0.4	142.03690020543564
10.05	-0.4	137.19086253986015
10.06	-0.4	132.28089442305446
10.07	-0.4	127.2634537685296
10.08	-0.4	122.17520005322521
10.09	-0.4	117.00740174402193
10.1	-0.4	111.77207383852307
10.11	-0.4	106.46353340369237
10.12	-0.4	101.10283904931573
10.13	-0.4	95.69323552186331
10.14	-0.4	90.23940333620318
10.15	-0.4	84.76697788463835
10.16	-0.4	79.28546706003564
10.17	-0.4	73.82572988638344
10.18	-0.4	68.41387848590836
10.19	-0.4	63.08884779781662
10.2	-0.4	57.887790152908295
10.21	-0.4	52.8692975656174
10.22	-0.4	48.061339262356796
10.23	-0.4	43.59173073869665
10.24	-0.4	39.507949507003424
10.25	-0.4	35.905866398223345
10.26	-0.4	32.83129217854089
10.27	-0.4	30.37429721010257
10.28	-0.4	28.614163391580632
10.29	-0.4	27.55755782774906
10.3	-0.4	27.20481761402892
10.31	-0.4	27.531271480387947
10.32	-0.4	28.462349538863627
10.33	-0.4	29.92163144641829
10.34	-0.4	31.836344128295135
10.35	-0.4	34.131328007741885
10.36	-0.4	36.74244763190671
10.37	-0.4	39.61502418115944
10.38	-0.4	42.70440654726643
10.39	-0.4	45.96800177320789
10.4	-0.4	49.376495288020394
10.41	-0.4	52.90205686779805
10.42	-0.4	56.52123827070545
10.43	-0.4	60.21589264684377
10.44	-0.4	63.975670094185965
10.45	-0.4	67.7764356121704
10.46	-0.4	71.6187354297487
10.47	-0.4	75.47523505068068
10.48	-0.4	79.36288829800178
10.49	-0.4	83.25251219792322
10.5	-0.4	87.14957616593806
10.51	-0.4	91.05015988908707
10.52	-0.4	94.95421973346873
10.53	-0.4	98.85207463008186
10.54	-0.4	102.75725882001197
10.55	-0.4	106.6324342457824
10.56	-0.4	110.51785995297193
10.57	-0.4	114.38463876335086
10.58	-0.4	118.23073138591518
10.59	-0.4	122.06613814344422
10.6	-0.4	125.8882488502912
10.61	-0.4	129.6902241156069
10.62	-0.4	133.4771629296626
10.63	-0.4	137.241252497172
10.64	-0.4	140.99242850301383
10.65	-0.4	144.71713293751617
10.66	-0.4	148.42835063358638
10.67	-0.4	152.11650725916357
10.68	-0.4	155.78762210376155
10.69	-0.4	159.4368539058992
10.7	-0.4	163.06407701176954
10.71	-0.4	166.66806408881163
10.72	-0.4	170.25025827837675
10.73	-0.4	173.81225373988252
10.74	-0.4	177.34635517764258
10.75	-0.4	180.86016407437398
10.76	-0.4	184.35293038035553
10.77	-0.4	187.81192076731924
10.78	-0.4	191.2643289865931
10.79	-0.4	194.6998487185444
10.8	-0.4	198.08712076667766
10.81	-0.4	201.469708966134
10.82	-0.4	204.80817879580167
10.83	-0.4	208.13205422940612
10.84	-0.4	211.42211311526611
10.85	-0.4	214.6813945487375
10.86	-0.4	217.91522811564747
10.87	-0.4	221.10292553471245
10.88	-0.4	224.30744786309708
10.89	-0.4	227.46299739713183
10.9	-0.4	230.57691926235555
10.91	-0.4	233.6937896542468
10.92	-0.4	236.7553086007239
10.93	-0.4	239.78778219529303
10.94	-0.4	242.79086266712062
10.95	-0.4	245.7746675303011
10.96	-0.4	248.69223390895695
10.97	-0.4	251.60763959230988
10.98	-0.4	254.49474386173478
10.99	-0.4	257.3670617934434
11.	-0.4	260.1559046018032
9.	-0.38	201.92612068188038
9.01	-0.38	200.70735317267992
9.02	-0.38	199.49065729594244
9.03	-0.38	198.27479925312642
9.04	-0.38	197.11816778251418
9.05	-0.38	196.02222398903876
9.06	-0.38	194.92918020681645
9.07	-0.38	193.90815465687052
9.08	-0.38	192.98269196736425
9.09	-0.38	192.09562666391142
9.1	-0.38	191.2637378335722
9.11	-0.38	190.51100444394223
9.12	-0.38	189.8247261965196
9.13	-0.38	189.19620156550462
9.14	-0.38	188.640703049124
9.15	-0.38	188.15745837027174
9.16	-0.38	187.74378468620202
9.17	-0.38	187.40495042714872
9.18	-0.38	187.13803068156813
9.19	-0.38	186.93344131204577
9.2	-0.38	186.8166326334648
9.21	-0.38	186.77944655816194
9.22	-0.38	186.80854509814802
9.23	-0.38	186.91653830617224
9.24	-0.38	187.09178110278305
9.25	-0.38	187.3244263719448
9.26	-0.38	187.6159178690831
9.27	-0.38	187.96742024773803
9.28	-0.38	188.37075752911204
9.29	-0.38	188.82796113466316
9.3	-0.38	189.3234979502435
9.31	-0.38	189.88139905373578
9.32	-0.38	190.446974362235
9.33	-0.38	191.047225985347
9.34	-0.38	191.6651712034078
9.35	-0.38	192.2991731880542
9.36	-0.38	192.94996026453742
9.37	-0.38	193.59772920581315
9.38	-0.38	194.2311527793338
9.39	-0.38	194.86223565992339
9.4	-0.38	195.48450717651627
9.41	-0.38	196.09825012750025
9.42	-0.38	196.67653959238655
9.43	-0.38	197.21523401614797
9.44	-0.38	197.79583698356717
9.45	-0.38	198.352012513597
9.46	-0.38	198.85103738964105
9.47	-0.38	199.36273986739448
9.48	-0.38	199.83363604819613
9.49	-0.38	200.32511058890117
9.5	-0.38	200.78071118726032
9.51	-0.38	201.23955587026882
9.52	-0.38	201.69470964221298
9.53	-0.38	202.14978401306024
9.54	-0.38	202.62202783067914
9.55	-0.38	203.11988018727016
9.56	-0.38	203.63179182111205
9.57	-0.38	204.15075845450394
9.58	-0.38	204.69757434158936
9.59	-0.38	205.27823974042857
9.6	-0.38	205.89607782297495
9.61	-0.38	206.532267631459
9.62	-0.38	207.1928831311577
9.63	-0.38	207.89053140269073
9.64	-0.38	208.6250311655452
9.65	-0.38	209.3705274964788
9.66	-0.38	210.13459309534016
9.67	-0.38	210.9203712105998
9.68	-0.38	211.71171939060315
9.69	-0.38	212.47094897966582
9.7	-0.38	213.21978907561993
9.71	-0.38	213.95660308112505
9.72	-0.38	214.65174270679043
9.73	-0.38	215.26482042550057
9.74	-0.38	215.84103836935336
9.75	-0.38	216.33387518563322
9.76	-0.38	216.7170216848098
9.77	-0.38	216.9674703784202
9.78	-0.38	217.09950773290802
9.79	-0.38	217.06532012106393
9.8	-0.38	216.85918433084578
9.81	-0.38	216.48014455059652
9.82	-0.38	215.88912445243437
9.83	-0.38	215.0780373039258
9.84	-0.38	214.03542920841844
9.85	-0.38	212.76505437379623
9.86	-0.38	211.24072243777752
9.87	-0.38	209.45083786297772
9.88	-0.38	207.42098494645668
9.89	-0.38	205.12719153822943
9.9	-0.38	202.5598278556512
9.91	-0.38	199.7318001183273
9.92	-0.38	196.66986959253893
9.93	-0.38	193.3712296127955
9.94	-0.38	189.83451208439539
9.95	-0.38	186.07556082353656
9.96	-0.38	182.14070145230028
9.97	-0.38	177.99604113461118
9.98	-0.38	173.68735638978106
9.99	-0.38	169.22141671463464
10.	-0.38	164.62517714232152
10.01	-0.38	159.90349653733443
10.02	-0.38	155.05883311331996
10.03	-0.38	150.11765873479396
10.04	-0.38	145.08560162078186
10.05	-0.38	139.94263797954787
10.06	-0.38	134.73596922835085
10.07	-0.38	129.41693277964535
10.08	-0.38	124.01848956782588
10.09	-0.38	118.52619063389295
10.1	-0.38	112.94513474043025
10.11	-0.38	107.26236136208867
10.12	-0.38	101.49227806541874
10.13	-0.38	95.63021305541913
10.14	-0.38	89.67253469276872
10.15	-0.38	83.63906762616205
10.16	-0.38	77.53158240001902
10.17	-0.38	71.37605973586025
10.18	-0.38	65.19448494639833
10.19	-0.38	59.02283026946609
10.2	-0.38	52.89713373202113
10.21	-0.38	46.87658097325253
10.22	-0.38	40.98581062173436
10.23	-0.38	35.37677254894104
10.24	-0.38	30.1115550551605
10.25	-0.38	25.3341900820029
10.26	-0.38	21.15660475530678
10.27	-0.38	17.797492508603998
10.28	-0.38	15.474723079973721
10.29	-0.38	14.298189495967499
10.3	-0.38	14.248011309843212
10.31	-0.38	15.182368786394537
10.32	-0.38	16.891165356342782
10.33	-0.38	19.19069500657386
10.34	-0.38	21.94068102272596
10.35	-0.38	25.03221259991991
10.36	-0.38	28.384200890957914
10.37	-0.38	31.93719027795214
10.38	-0.38	35.64602443759266
10.39	-0.38	39.47156881641631
10.4	-0.38	43.387035047258706
10.41	-0.38	47.37074682150106
10.42	-0.38	51.402743756517445
10.43	-0.38	55.4671207871745
10.44	-0.38	59.556274339987006
10.45	-0.38	63.65508934687179
10.46	-0.38	67.76434725144657
10.47	-0.38	71.8589648084207
10.48	-0.38	75.96089476772242
10.49	-0.38	80.04176356102101
10.5	-0.38	84.11056285815127
10.51	-0.38	88.16511602594214
10.52	-0.38	92.20778057583439
10.53	-0.38	96.2299854430867
10.54	-0.38	100.24636168738735
10.55	-0.38	104.22168933282211
10.56	-0.38	108.19672406951857
10.57	-0.38	112.14429768475763
10.58	-0.38	116.06298958164436
10.59	-0.38	119.9636093274638
10.6	-0.38	123.84421721540528
10.61	-0.38	127.69900438302574
10.62	-0.38	131.53340851740708
10.63	-0.38	135.34034815040263
10.64	-0.38	139.12993006440055
10.65	-0.38	142.88930313168584
10.66	-0.38	146.63194417301673
10.67	-0.38	150.34847094472926
10.68	-0.38	154.04518196273966
10.69	-0.38	157.71743851680677
10.7	-0.38	161.36573781686775
10.71	-0.38	164.98884421569244
10.72	-0.38	168.5881827161739
10.73	-0.38	172.16609837336495
10.74	-0.38	175.7146038375626
10.75	-0.38	179.24159875866994
10.76	-0.38	182.7464135002073
10.77	-0.38	186.21655768359292
10.78	-0.38	189.67922655703632
10.79	-0.38	193.1244931580388
10.8	-0.38	196.52103659453684
10.81	-0.38	199.91209796443962
10.82	-0.38	203.25857160957315
10.83	-0.38	206.59003721004512
10.84	-0.38	209.88765696501324
10.85	-0.38	213.15401138995577
10.86	-0.38	216.39472101825066
10.87	-0.38	219.58854502613187
10.88	-0.38	222.80009490534488
10.89	-0.38	225.96210481893866
10.9	-0.38	229.08217206223384
10.91	-0.38	232.2057530335965
10.92	-0.38	235.2736082770039
10.93	-0.38	238.31221431439587
10.94	-0.38	241.32169898825512
10.95	-0.38	244.31171345200679
10.96	-0.38	247.2357315175244
10.97	-0.38	250.15775227282023
10.98	-0.38	253.05150164696306
10.99	-0.38	255.93066778111222
11.	-0.38	258.7263390819091
9.	-0.36	204.89852193602982
9.01	-0.36	203.75564311553327
9.02	-0.36	202.61688858827802
9.03	-0.36	201.48088844322703
9.04	-0.36	200.406859678422
9.05	-0.36	199.39634133554475
9.06	-0.36	198.3908086078804
9.07	-0.36	197.46027665067092
9.08	-0.36	196.62871438844977
9.09	-0.36	195.8381016498531
9.1	-0.36	195.10546434996834
9.11	-0.36	194.45514365849903
9.12	-0.36	193.8742295848044
9.13	-0.36	193.35378658530357
9.14	-0.36	192.90921179012742
9.15	-0.36	192.53958289441195
9.16	-0.36	192.24202697102453
9.17	-0.36	192.02168902517622
9.18	-0.36	191.87527405769146
9.19	-0.36	191.7927508900836
9.2	-0.36	191.7997154289478
9.21	-0.36	191.88738231956972
9.22	-0.36	192.04165529306107
9.23	-0.36	192.2748172872199
9.24	-0.36	192.57433711225258
9.25	-0.36	192.92936205158955
9.26	-0.36	193.3405053646271
9.27	-0.36	193.80807775311803
9.28	-0.36	194.32271086074675
9.29	-0.36	194.88546196703226
9.3	-0.36	195.47915328222103
9.31	-0.36	196.12739921307025
9.32	-0.36	196.7728549110799
9.33	-0.36	197.44211628412967
9.34	-0.36	198.1164848171989
9.35	-0.36	198.7932309456512
9.36	-0.36	199.47201410137436
9.37	-0.36	200.1316801691808
9.38	-0.36	200.75986099279822
9.39	-0.36	201.36836999177578
9.4	-0.36	201.9502234245365
9.41	-0.36	202.5057731509934
9.42	-0.36	203.00755911244752
9.43	-0.36	203.45231661676908
9.44	-0.36	203.92399328676515
9.45	-0.36	204.35604374880648
9.46	-0.36	204.716727141962
9.47	-0.36	205.07923165619428
9.48	-0.36	205.39149795939196
9.49	-0.36	205.71827756862115
9.5	-0.36	206.00487617730099
9.51	-0.36	206.29394423886438
9.52	-0.36	206.5813766039946
9.53	-0.36	206.8739091948235
9.54	-0.36	207.19195572812438
9.55	-0.36	207.54692705688495
9.56	-0.36	207.92968864914096
9.57	-0.36	208.33603651758025
9.58	-0.36	208.78942719568923
9.59	-0.36	209.29805810458328
9.6	-0.36	209.86710075656123
9.61	-0.36	210.47898913307233
9.62	-0.36	211.14131079265505
9.63	-0.36	211.86779118755726
9.64	-0.36	212.65878828388418
9.65	-0.36	213.4881794924176
9.66	-0.36	214.36380139150637
9.67	-0.36	215.28831912360283
9.68	-0.36	216.24444904949948
9.69	-0.36	217.19308714796637
9.7	-0.36	218.15461765401037
9.71	-0.36	219.12605547297665
9.72	-0.36	220.07373354241395
9.73	-0.36	220.95490984968615
9.74	-0.36	221.813153906336
9.75	-0.36	222.59705050920007
9.76	-0.36	223.27645133251588
9.77	-0.36	223.823273352401
9.78	-0.36	224.24962099922539
9.79	-0.36	224.50056917131505
9.8	-0.36	224.5668741790115
9.81	-0.36	224.44254672005093
9.82	-0.36	224.08271052228707
9.83	-0.36	223.4751186903436
9.84	-0.36	222.60340817640852
9.85	-0.36	221.46835310371077
9.86	-0.36	220.03950938784317
9.87	-0.36	218.30222115991964
9.88	-0.36	216.2827313420469
9.89	-0.36	213.9544337385724
9.9	-0.36	211.30789862818241
9.91	-0.36	208.3581137503803
9.92	-0.36	205.13582543204438
9.93	-0.36	201.64034375606687
9.94	-0.36	197.87678383769293
9.95	-0.36	193.86466917705218
9.96	-0.36	189.6586310961491
9.97	-0.36	185.2287710443722
9.98	-0.36	180.62955719970063
9.99	-0.36	175.87406550055485
10.	-0.36	170.9957467662132
10.01	-0.36	166.00406949738056
10.02	-0.36	160.9052971958286
10.03	-0.36	155.729702460054
10.04	-0.36	150.48340217239056
10.05	-0.36	145.14603809792303
10.06	-0.36	139.76458141687004
10.07	-0.36	134.28445885794488
10.08	-0.36	128.73391186474038
10.09	-0.36	123.09153054405314
10.1	-0.36	117.3532446907912
10.11	-0.36	111.49562975024496
10.12	-0.36	105.52370241720688
10.13	-0.36	99.42117828241749
10.14	-0.36	93.17244188484915
10.15	-0.36	86.78847043320692
10.16	-0.36	80.25939468018964
10.17	-0.36	73.60489174995351
10.18	-0.36	66.8393874835908
10.19	-0.36	59.99372732647639
10.2	-0.36	53.09926658401417
10.21	-0.36	46.20960880853152
10.22	-0.36	39.33013259096673
10.23	-0.36	32.60810187696629
10.24	-0.36	26.066651234403814
10.25	-0.36	19.804986826996377
10.26	-0.36	13.851296602356442
10.27	-0.36	8.396633290833464
10.28	-0.36	3.9712367427810915
10.29	-0.36	2.4909897461648884
10.3	-0.36	3.6659670563086584
10.31	-0.36	5.957848616818664
10.32	-0.36	8.883073845546704
10.33	-0.36	12.225394113112905
10.34	-0.36	15.85420790136998
10.35	-0.36	19.670325218135126
10.36	-0.36	23.644362562242875
10.37	-0.36	27.79027409393968
10.38	-0.36	32.00183214678171
10.39	-0.36	36.156411134823664
10.4	-0.36	40.49392054855868
10.41	-0.36	44.82339998111561
10.42	-0.36	49.09026748335882
10.43	-0.36	53.4488219084497
10.44	-0.36	57.66008593008649
10.45	-0.36	61.984331393845665
10.46	-0.36	66.19176573330414
10.47	-0.36	70.45730017277998
10.48	-0.36	74.6268369431903
10.49	-0.36	78.83738180834764
10.5	-0.36	82.94740428094403
10.51	-0.36	87.09648349421845
10.52	-0.36	91.17004860906063
10.53	-0.36	95.25328411231239
10.54	-0.36	99.30098820853804
10.55	-0.36	103.30157100292126
10.56	-0.36	107.30970807965507
10.57	-0.36	111.26234650163016
10.58	-0.36	115.20540365784201
10.59	-0.36	119.10966007723668
10.6	-0.36	122.9955676403658
10.61	-0.36	126.85880040375478
10.62	-0.36	130.68712562462446
10.63	-0.36	134.49603795789102
10.64	-0.36	138.2819757809379
10.65	-0.36	142.0328926129718
10.66	-0.36	145.77237981623946
10.67	-0.36	149.4800433186448
10.68	-0.36	153.1669901217873
10.69	-0.36	156.83197283550803
10.7	-0.36	160.46922157322766
10.71	-0.36	164.08156601063075
10.72	-0.36	167.6714022067335
10.73	-0.36	171.23771436079377
10.74	-0.36	174.77478940089438
10.75	-0.36	178.2915230338965
10.76	-0.36	181.7848789898698
10.77	-0.36	185.24365627593815
10.78	-0.36	188.69598584935045
10.79	-0.36	192.130681221919
10.8	-0.36	195.5167210005722
10.81	-0.36	198.89798017590186
10.82	-0.36	202.23476756268022
10.83	-0.36	205.55648067355244
10.84	-0.36	208.8453274785356
10.85	-0.36	212.10318667318415
10.86	-0.36	215.33558819620197
10.87	-0.36	218.5210584493842
10.88	-0.36	221.7257499271844
10.89	-0.36	224.8808508054273
10.9	-0.36	227.99412717779938
10.91	-0.36	231.11203494412447
10.92	-0.36	234.17436552686155
10.93	-0.36	237.2076157967052
10.94	-0.36	240.21240258540632
10.95	-0.36	243.1980530925399
10.96	-0.36	246.11825174041778
10.97	-0.36	249.03695626870828
10.98	-0.36	251.92779161333098
10.99	-0.36	254.80462437101733
11.	-0.36	257.59822161232097
9.	-0.34	207.93152377519874
9.01	-0.34	206.8725630704886
9.02	-0.34	205.82038767906351
9.03	-0.34	204.77351011954303
9.04	-0.34	203.79204415968357
9.05	-0.34	202.8776541339696
9.06	-0.34	201.97110386600664
9.07	-0.34	201.14337094874728
9.08	-0.34	200.41891675586976
9.09	-0.34	199.7388877255985
9.1	-0.34	199.1206079448726
9.11	-0.34	198.58885463431267
9.12	-0.34	198.13055425460217
9.13	-0.34	197.73656671983633
9.14	-0.34	197.42246667822423
9.15	-0.34	197.1872157309977
9.16	-0.34	197.02777791151004
9.17	-0.34	196.94919586441938
9.18	-0.34	196.947804983106
9.19	-0.34	197.01310455579983
9.2	-0.34	197.1708430333478
9.21	-0.34	197.41154678294933
9.22	-0.34	197.72026110201637
9.23	-0.34	198.10885814905262
9.24	-0.34	198.56375897928956
9.25	-0.34	199.07289887594686
9.26	-0.34	199.63583650263038
9.27	-0.34	200.2517684039384
9.28	-0.34	200.9098005595834
9.29	-0.34	201.6096595626143
9.3	-0.34	202.33206362444707
9.31	-0.34	203.09983952083252
9.32	-0.34	203.8523310004465
9.33	-0.34	204.6152950787166
9.34	-0.34	205.36771211251136
9.35	-0.34	206.10521532085352
9.36	-0.34	206.82585430247812
9.37	-0.34	207.5065560343524
9.38	-0.34	208.13341729220264
9.39	-0.34	208.71771077018337
9.4	-0.34	209.25161876064743
9.41	-0.34	209.7353730028418
9.42	-0.34	210.14084019017474
9.43	-0.34	210.4657495890372
9.44	-0.34	210.7968937693912
9.45	-0.34	211.0677259575352
9.46	-0.34	211.24799181667942
9.47	-0.34	211.41506828537183
9.48	-0.34	211.51906302986006
9.49	-0.34	211.62907273682083
9.5	-0.34	211.6931128651397
9.51	-0.34	211.75846532713996
9.52	-0.34	211.82492473732373
9.53	-0.34	211.90346184489533
9.54	-0.34	212.01870285108686
9.55	-0.34	212.18601309937273
9.56	-0.34	212.39959988251172
9.57	-0.34	212.6589345542813
9.58	-0.34	212.99089521285362
9.59	-0.34	213.40653392509319
9.6	-0.34	213.91341446668707
9.61	-0.34	214.49572902147892
9.62	-0.34	215.1629415547696
9.63	-0.34	215.93019267554342
9.64	-0.34	216.7986271662277
9.65	-0.34	217.74198106891106
9.66	-0.34	218.76843701592614
9.67	-0.34	219.88024581355987
9.68	-0.34	221.05898297171387
9.69	-0.34	222.26395025512136
9.7	-0.34	223.5140776381953
9.71	-0.34	224.80481616220703
9.72	-0.34	226.09801816922015
9.73	-0.34	227.3482889033951
9.74	-0.34	228.59697714442427
9.75	-0.34	229.7870460048874
9.76	-0.34	230.883565940769
9.77	-0.34	231.85226641221553
9.78	-0.34	232.702055054391
9.79	-0.34	233.36923941750334
9.8	-0.34	233.83955411216624
9.81	-0.34	234.10015517180221
9.82	-0.34	234.0983340856716
9.83	-0.34	233.8158350953378
9.84	-0.34	233.22913897590632
9.85	-0.34	232.3342872451353
9.86	-0.34	231.0947665508624
9.87	-0.34	229.49087792538262
9.88	-0.34	227.54879119487217
9.89	-0.34	225.23822858940542
9.9	-0.34	222.54969709695945
9.91	-0.34	219.5007881728314
9.92	-0.34	216.12729306778365
9.93	-0.34	212.43233131359816
9.94	-0.34	208.4303617409037
9.95	-0.34	204.1468515328077
9.96	-0.34	199.6490146429374
9.97	-0.34	194.91423953612386
9.98	-0.34	190.01051426673058
9.99	-0.34	184.96174513241584
10.	-0.34	179.81212144163675
10.01	-0.34	174.57979353223067
10.02	-0.34	169.27897154372198
10.03	-0.34	163.94751322034804
10.04	-0.34	158.59494544215377
10.05	-0.34	153.20267252951
10.06	-0.34	147.81996493266482
10.07	-0.34	142.38695529481674
10.08	-0.34	136.92702238625066
10.09	-0.34	131.411676582953
10.1	-0.34	125.8258854746204
10.11	-0.34	120.13281279486964
10.12	-0.34	114.32533235691572
10.13	-0.34	108.37145484289252
10.14	-0.34	102.23997049746778
10.15	-0.34	95.93019632695321
10.16	-0.34	89.41800365290733
10.17	-0.34	82.71974348584493
10.18	-0.34	75.84586273343514
10.19	-0.34	68.83320855533532
10.2	-0.34	61.728833611757864
10.21	-0.34	54.61316336237245
10.22	-0.34	47.5215600711539
10.23	-0.34	40.65369954457695
10.24	-0.34	34.103028019659476
10.25	-0.34	28.054981080739914
10.26	-0.34	22.691342795819025
10.27	-0.34	18.423312929461268
10.28	-0.34	15.921289325410125
10.29	-0.34	15.840422587219866
10.3	-0.34	18.6318132532445
10.31	-0.34	24.713065121791036
10.32	-0.34	34.837372968964246
10.33	-0.34	50.371180940876954
10.34	-0.34	72.93136022480006
10.35	-0.34	107.99717585126871
10.36	-0.34	167.8765396680355
10.37	-0.34	276.8308565984497
10.38	-0.34	513.7625380577986
10.39	-0.34	838.5892958771767
10.4	-0.34	959.2687659736729
10.41	-0.34	1148.3725180244953
10.42	-0.34	509.26518105344996
10.43	-0.34	619.5443375376902
10.44	-0.34	354.4805795104792
10.45	-0.34	697.2245189207059
10.46	-0.34	176.22089508834745
10.47	-0.34	649.5530272169566
10.48	-0.34	109.42964419573752
10.49	-0.34	415.8506901785037
10.5	-0.34	77.43047915174603
10.51	-0.34	205.9743814080999
10.52	-0.34	61.84188194819493
10.53	-0.34	127.38297470737511
10.54	-0.34	59.9387577565232
10.55	-0.34	108.10250760847948
10.56	-0.34	115.81043637190685
10.57	-0.34	104.06290093315506
10.58	-0.34	131.16528529306453
10.59	-0.34	111.17863841188003
10.6	-0.34	124.07766662717415
10.61	-0.34	129.8257873535281
10.62	-0.34	127.53706485325154
10.63	-0.34	137.80431938603473
10.64	-0.34	137.5432685646545
10.65	-0.34	140.895793290674
10.66	-0.34	147.98721172302976
10.67	-0.34	148.72532723619702
10.68	-0.34	152.77669641207922
10.69	-0.34	157.76612417983296
10.7	-0.34	159.9538418698815
10.71	-0.34	163.83012429031643
10.72	-0.34	167.99967967595038
10.73	-0.34	170.8404196587759
10.74	-0.34	174.4528802045034
10.75	-0.34	178.29503973944148
10.76	-0.34	181.4183604119272
10.77	-0.34	184.83482670841502
10.78	-0.34	188.47617727406546
10.79	-0.34	191.74025497271342
10.8	-0.34	195.03458073689075
10.81	-0.34	198.50867820969336
10.82	-0.34	201.79029946378785
10.83	-0.34	205.01732569337364
10.84	-0.34	208.32683923121866
10.85	-0.34	211.58209098780162
10.86	-0.34	214.7497082506823
10.87	-0.34	217.91063764032546
10.88	-0.34	221.12251012071968
10.89	-0.34	224.245375744367
10.9	-0.34	227.32214168998715
10.91	-0.34	230.43369446365935
10.92	-0.34	233.48501133585043
10.93	-0.34	236.4903441989703
10.94	-0.34	239.47513290740454
10.95	-0.34	242.45392374581618
10.96	-0.34	245.35957929395713
10.97	-0.34	248.25810004585657
10.98	-0.34	251.13675326462683
10.99	-0.34	254.00597690943454
11.	-0.34	256.7869005679034
9.	-0.32	211.01283584061585
9.01	-0.32	210.0459325815093
9.02	-0.32	209.089163663219
9.03	-0.32	208.14095322316228
9.04	-0.32	207.26239183464966
9.05	-0.32	206.45533150576244
9.06	-0.32	205.6598701437235
9.07	-0.32	204.94802782828603
9.08	-0.32	204.3448466668071
9.09	-0.32	203.79068594695553
9.1	-0.32	203.30324221485313
9.11	-0.32	202.90783008413433
9.12	-0.32	202.59128878232406
9.13	-0.32	202.34433312266924
9.14	-0.32	202.18280106319455
9.15	-0.32	202.1056065456919
9.16	-0.32	202.1096132392725
9.17	-0.32	202.19981856662156
9.18	-0.32	202.3722248384314
9.19	-0.32	202.6158725717191
9.2	-0.32	202.95670370163174
9.21	-0.32	203.38452284884417
9.22	-0.32	203.88343565021864
9.23	-0.32	204.4648349154391
9.24	-0.32	205.11393162314863
9.25	-0.32	205.8172263865726
9.26	-0.32	206.57296824821117
9.27	-0.32	207.3789291595662
9.28	-0.32	208.22227880350792
9.29	-0.32	209.1009554837056
9.3	-0.32	209.99297671517337
9.31	-0.32	210.91986327330955
9.32	-0.32	211.81677164061355
9.33	-0.32	212.70798179457756
9.34	-0.32	213.56929024551295
9.35	-0.32	214.39388229934804
9.36	-0.32	215.17737667242034
9.37	-0.32	215.8939185883035
9.38	-0.32	216.5272931458387
9.39	-0.32	217.08763848299992
9.4	-0.32	217.5657592672149
9.41	-0.32	217.96140922427648
9.42	-0.32	218.24551948768854
9.43	-0.32	218.41690311224102
9.44	-0.32	218.56567297776846
9.45	-0.32	218.62557745589555
9.46	-0.32	218.56855621825153
9.47	-0.32	218.4773078207857
9.48	-0.32	218.3051857669473
9.49	-0.32	218.12700561323044
9.5	-0.32	217.89487267950685
9.51	-0.32	217.66224114354725
9.52	-0.32	217.4343144578299
9.53	-0.32	217.2278339113603
9.54	-0.32	217.07306578051274
9.55	-0.32	216.99064764155588
9.56	-0.32	216.979351704127
9.57	-0.32	217.04344393747004
9.58	-0.32	217.21416472686954
9.59	-0.32	217.50620906525458
9.6	-0.32	217.9301682138943
9.61	-0.32	218.47257247041748
9.62	-0.32	219.145155166526
9.63	-0.32	219.96478256320702
9.64	-0.32	220.93365361183928
9.65	-0.32	222.02551952454476
9.66	-0.32	223.2490118500347
9.67	-0.32	224.6060757996928
9.68	-0.32	226.07722426543577
9.69	-0.32	227.62005322808852
9.7	-0.32	229.25202453247203
9.71	-0.32	230.9668982333388
9.72	-0.32	232.72170434553556
9.73	-0.32	234.4682071625294
9.74	-0.32	236.24496882382837
9.75	-0.32	237.9886418918007
9.76	-0.32	239.6585119380077
9.77	-0.32	241.21287945571783
9.78	-0.32	242.65618410134027
9.79	-0.32	243.91392646552347
9.8	-0.32	244.96477832877895
9.81	-0.32	245.7865071247139
9.82	-0.32	246.31565130434367
9.83	-0.32	246.52508468383485
9.84	-0.32	246.3806450820294
9.85	-0.32	245.87065241248487
9.86	-0.32	244.94937649087265
9.87	-0.32	243.58861956473183
9.88	-0.32	241.81262149752348
9.89	-0.32	239.58532575449382
9.9	-0.32	236.89605252566
9.91	-0.32	233.7651343231114
9.92	-0.32	230.23434560308658
9.93	-0.32	226.31283598876539
9.94	-0.32	222.02812370223398
9.95	-0.32	217.41510381744808
9.96	-0.32	212.55970790617863
9.97	-0.32	207.45187841900764
9.98	-0.32	202.18038602503873
9.99	-0.32	196.78703081610263
10.	-0.32	191.33357077921596
10.01	-0.32	185.85355650938135
10.02	-0.32	180.37600909667916
10.03	-0.32	174.95292580666742
10.04	-0.32	169.6027043323142
10.05	-0.32	164.31322254537073
10.06	-0.32	159.14106967575395
10.07	-0.32	154.02436363675338
10.08	-0.32	148.9833598450721
10.09	-0.32	143.9845707027528
10.1	-0.32	139.0012763199405
10.11	-0.32	133.98087861778066
10.12	-0.32	128.9004453806393
10.13	-0.32	123.7054626229838
10.14	-0.32	118.341643931149
10.15	-0.32	112.78682967284404
10.16	-0.32	106.99099475901724
10.17	-0.32	100.95914496737558
10.18	-0.32	94.68804793502294
10.19	-0.32	88.21602497344735
10.2	-0.32	81.60969565598188
10.21	-0.32	74.99023857172693
10.22	-0.32	68.44854178482514
10.23	-0.32	62.239426804428945
10.24	-0.32	56.558370462211016
10.25	-0.32	51.63807790594415
10.26	-0.32	47.746218062939576
10.27	-0.32	45.107148551395376
10.28	-0.32	44.14482489980288
10.29	-0.32	45.093952894415466
10.3	-0.32	48.474707234233584
10.31	-0.32	54.90546420190151
10.32	-0.32	65.54421823478269
10.33	-0.32	82.21122129525816
10.34	-0.32	108.27401871210104
10.35	-0.32	151.8497947595815
10.36	-0.32	226.98570069761064
10.37	-0.32	369.67370435622246
10.38	-0.32	659.3089402181056
10.39	-0.32	1387.258733056188
10.4	-0.32	3408.418906200731
10.41	-0.32	7880.576032733798
10.42	-0.32	5156.80139367325
10.43	-0.32	1962.5231526937741
10.44	-0.32	1043.7697196295303
10.45	-0.32	693.4305848527996
10.46	-0.32	467.9123544231578
10.47	-0.32	346.84298387666144
10.48	-0.32	271.7728682673158
10.49	-0.32	221.11507929162855
10.5	-0.32	187.33417094840797
10.51	-0.32	164.0434933443864
10.52	-0.32	146.35506019388706
10.53	-0.32	134.72382314872655
10.54	-0.32	126.21633281479919
10.55	-0.32	120.68651014172646
10.56	-0.32	117.19496994595738
10.57	-0.32	115.21448826095244
10.58	-0.32	114.62635884677371
10.59	-0.32	115.31194646515037
10.6	-0.32	117.06721586910565
10.61	-0.32	119.53099171426885
10.62	-0.32	122.91478287402187
10.63	-0.32	126.34348005057122
10.64	-0.32	130.15728470426268
10.65	-0.32	134.21769394707877
10.66	-0.32	138.49198665663386
10.67	-0.32	142.6612314401567
10.68	-0.32	146.9352365959246
10.69	-0.32	151.12382889684253
10.7	-0.32	155.491955896949
10.71	-0.32	159.57623200263237
10.72	-0.32	163.75755550275085
10.73	-0.32	167.96245894993032
10.74	-0.32	171.89350248731506
10.75	-0.32	175.8564797949807
10.76	-0.32	179.75261790850428
10.77	-0.32	183.4050353002869
10.78	-0.32	187.16237699547003
10.79	-0.32	190.83447016553416
10.8	-0.32	194.28560379382458
10.81	-0.32	197.89291445392894
10.82	-0.32	201.3795138505555
10.83	-0.32	204.70990923283526
10.84	-0.32	208.10903105530375
10.85	-0.32	211.41399660447217
10.86	-0.32	214.59138728955074
10.87	-0.32	217.8090580002909
10.88	-0.32	221.0374971539233
10.89	-0.32	224.11087989097885
10.9	-0.32	227.20715815093087
10.91	-0.32	230.33922787127113
10.92	-0.32	233.32014712573587
10.93	-0.32	236.2869442867222
10.94	-0.32	239.32044336194105
10.95	-0.32	242.24580840245494
10.96	-0.32	245.08077983975923
10.97	-0.32	248.01691438114915
10.98	-0.32	250.84194321137664
10.99	-0.32	253.6399355956707
11.	-0.32	256.4065731172195
9.	-0.3	214.12724199331296
9.01	-0.3	213.2604472165666
9.02	-0.3	212.40789701910484
9.03	-0.3	211.56796843135263
9.04	-0.3	210.8028213377317
9.05	-0.3	210.1145749720724
9.06	-0.3	209.44273019700745
9.07	-0.3	208.86044665614293
9.08	-0.3	208.39345953794432
9.09	-0.3	207.9814185439939
9.1	-0.3	207.64249610858985
9.11	-0.3	207.40268054336798
9.12	-0.3	207.24884001235995
9.13	-0.3	207.17164479283656
9.14	-0.3	207.18732751780618
9.15	-0.3	207.29487240351753
9.16	-0.3	207.49115820348462
9.17	-0.3	207.7812496211698
9.18	-0.3	208.16091028343078
9.19	-0.3	208.61878977177125
9.2	-0.3	209.181123916886
9.21	-0.3	209.83701730696987
9.22	-0.3	210.56960181365616
9.23	-0.3	211.38976584021376
9.24	-0.3	212.28137430703302
9.25	-0.3	213.22927811841885
9.26	-0.3	214.23015006748415
9.27	-0.3	215.2799892297677
9.28	-0.3	216.3635433206392
9.29	-0.3	217.47639374262712
9.3	-0.3	218.593096785583
9.31	-0.3	219.73316039356345
9.32	-0.3	220.82638850060022
9.33	-0.3	221.8946571125719
9.34	-0.3	222.90934736783737
9.35	-0.3	223.85998944332846
9.36	-0.3	224.73852120997003
9.37	-0.3	225.5149827654298
9.38	-0.3	226.16961674948345
9.39	-0.3	226.7104246571211
9.4	-0.3	227.12591139729446
9.41	-0.3	227.41469548802428
9.42	-0.3	227.54628301898072
9.43	-0.3	227.5205816145232
9.44	-0.3	227.4315811001612
9.45	-0.3	227.21374633422312
9.46	-0.3	226.84222236617254
9.47	-0.3	226.40662410995748
9.48	-0.3	225.86515291354903
9.49	-0.3	225.30033017132092
9.5	-0.3	224.67039215092308
9.51	-0.3	224.0371802159101
9.52	-0.3	223.4134751725808
9.53	-0.3	222.82394609111086
9.54	-0.3	222.30646631941352
9.55	-0.3	221.8887193475917
9.56	-0.3	221.5756450146517
9.57	-0.3	221.37771226447921
9.58	-0.3	221.33165142951466
9.59	-0.3	221.45669517623833
9.6	-0.3	221.7671450806392
9.61	-0.3	222.25247248777293
9.62	-0.3	222.9270392419397
9.63	-0.3	223.80969781769585
9.64	-0.3	224.9039364524544
9.65	-0.3	226.18367788081272
9.66	-0.3	227.65810842386918
9.67	-0.3	229.32902721756412
9.68	-0.3	231.17608089658654
9.69	-0.3	233.15518114922332
9.7	-0.3	235.2824944895112
9.71	-0.3	237.55016657039408
9.72	-0.3	239.91034670216928
9.73	-0.3	242.3120457485223
9.74	-0.3	244.79066802074001
9.75	-0.3	247.2761010571758
9.76	-0.3	249.72095856722774
9.77	-0.3	252.074898065612
9.78	-0.3	254.3364536090935
9.79	-0.3	256.4179395350606
9.8	-0.3	258.2883083202093
9.81	-0.3	259.9125008583166
9.82	-0.3	261.2121519088359
9.83	-0.3	262.14688023153343
9.84	-0.3	262.6664600803468
9.85	-0.3	262.7464226639517
9.86	-0.3	262.32633221825705
9.87	-0.3	261.36341663615946
9.88	-0.3	259.8758765210469
9.89	-0.3	257.81758885506406
9.9	-0.3	255.17365470180022
9.91	-0.3	251.9661212807075
9.92	-0.3	248.2430066493439
9.93	-0.3	244.02211578526644
9.94	-0.3	239.34866333211758
9.95	-0.3	234.2722175723034
9.96	-0.3	228.90623328048886
9.97	-0.3	223.2614839644673
9.98	-0.3	217.45840069039784
9.99	-0.3	211.56750458673616
10.	-0.3	205.6788009350098
10.01	-0.3	199.85183633302356
10.02	-0.3	194.14118159873112
10.03	-0.3	188.62345203899423
10.04	-0.3	183.3351482683859
10.05	-0.3	178.27937677108258
10.06	-0.3	173.52902291224586
10.07	-0.3	169.02832510760828
10.08	-0.3	164.8004026875233
10.09	-0.3	160.81394458674336
10.1	-0.3	157.03396868600618
10.11	-0.3	153.3937639929875
10.12	-0.3	149.85225684587
10.13	-0.3	146.32374433100736
10.14	-0.3	142.71771011236177
10.15	-0.3	138.96704199589868
10.16	-0.3	134.96221280971412
10.17	-0.3	130.65563915638137
10.18	-0.3	125.9773099560775
10.19	-0.3	120.9048392244252
10.2	-0.3	115.4587004020974
10.21	-0.3	109.73527804028615
10.22	-0.3	103.8177834972005
10.23	-0.3	97.92858159471658
10.24	-0.3	92.28576249781561
10.25	-0.3	87.11264952190324
10.26	-0.3	82.72613141404437
10.27	-0.3	79.22308296311425
10.28	-0.3	76.98126036477274
10.29	-0.3	76.09154100493909
10.3	-0.3	77.0303696357357
10.31	-0.3	80.15979910455239
10.32	-0.3	86.36494500639533
10.33	-0.3	96.70964066926601
10.34	-0.3	113.1423644808027
10.35	-0.3	140.4710089569806
10.36	-0.3	186.28084229388918
10.37	-0.3	268.1432158227338
10.38	-0.3	423.34433498174684
10.39	-0.3	763.0664437055266
10.4	-0.3	1569.4550730912933
10.41	-0.3	3322.052593839162
10.42	-0.3	3771.5231121496263
10.43	-0.3	2274.5968867904617
10.44	-0.3	1146.6257095021742
10.45	-0.3	747.6129965452403
10.46	-0.3	523.7394497349495
10.47	-0.3	393.1905058855187
10.48	-0.3	312.35153753476055
10.49	-0.3	258.30426433718105
10.5	-0.3	220.7805297582704
10.51	-0.3	194.73880996456563
10.52	-0.3	175.02791034688775
10.53	-0.3	160.7853147109498
10.54	-0.3	150.22644120569632
10.55	-0.3	142.49304366553224
10.56	-0.3	137.14596178486332
10.57	-0.3	133.5716168910961
10.58	-0.3	131.38406035312423
10.59	-0.3	130.5523193805421
10.6	-0.3	130.68412115021675
10.61	-0.3	131.6696364540262
10.62	-0.3	133.35423067824192
10.63	-0.3	135.53461040601016
10.64	-0.3	138.19197815019913
10.65	-0.3	141.1406139845735
10.66	-0.3	144.4402995938841
10.67	-0.3	147.8013383939143
10.68	-0.3	151.36301509899806
10.69	-0.3	155.01819377264997
10.7	-0.3	158.7258562889443
10.71	-0.3	162.4548972143458
10.72	-0.3	166.19698377922361
10.73	-0.3	169.9425137159545
10.74	-0.3	173.65983081707108
10.75	-0.3	177.33100215583346
10.76	-0.3	180.97500343556808
10.77	-0.3	184.5610115910335
10.78	-0.3	188.11706779849732
10.79	-0.3	191.63761249461987
10.8	-0.3	195.08892478917164
10.81	-0.3	198.51833862263373
10.82	-0.3	201.8838294250453
10.83	-0.3	205.21455219688733
10.84	-0.3	208.49683690465366
10.85	-0.3	211.73336260850976
10.86	-0.3	214.93035110013125
10.87	-0.3	218.06897291354625
10.88	-0.3	221.22008211872628
10.89	-0.3	224.31364013875626
10.9	-0.3	227.3612801572516
10.91	-0.3	230.4092833654218
10.92	-0.3	233.40069246476253
10.93	-0.3	236.35962054694093
10.94	-0.3	239.29153879925457
10.95	-0.3	242.20469399061224
10.96	-0.3	245.04885760079202
10.97	-0.3	247.89504342757562
10.98	-0.3	250.7139321105783
10.99	-0.3	253.52065461654504
11.	-0.3	256.2458389195896
9.	-0.28	217.25633222398875
9.01	-0.28	216.49735721646863
9.02	-0.28	215.7575579629824
9.03	-0.28	215.035318598295
9.04	-0.28	214.3939734548427
9.05	-0.28	213.83600719128367
9.06	-0.28	213.30041916855967
9.07	-0.28	212.86162452472178
9.08	-0.28	212.54619135482417
9.09	-0.28	212.2931750269313
9.1	-0.28	212.12136266971152
9.11	-0.28	212.05759532125376
9.12	-0.28	212.08893675128806
9.13	-0.28	212.20616718419961
9.14	-0.28	212.42610582489831
9.15	-0.28	212.7479929843439
9.16	-0.28	213.168912484594
9.17	-0.28	213.69418952778852
9.18	-0.28	214.31953104844362
9.19	-0.28	215.03335433171685
9.2	-0.28	215.8623863204094
9.21	-0.28	216.7951507574824
9.22	-0.28	217.8138641803671
9.23	-0.28	218.92897702902278
9.24	-0.28	220.12294765086284
9.25	-0.28	221.37881767582277
9.26	-0.28	222.6914496545124
9.27	-0.28	224.054720811773
9.28	-0.28	225.45042156006443
9.29	-0.28	226.87110597002254
9.3	-0.28	228.28693103431786
9.31	-0.28	229.71445940831188
9.32	-0.28	231.07660751201092
9.33	-0.28	232.39152466719298
9.34	-0.28	233.62442237392608
9.35	-0.28	234.75938039413552
9.36	-0.28	235.78274759207017
9.37	-0.28	236.65841004882128
9.38	-0.28	237.36109822107585
9.39	-0.28	237.89498433409017
9.4	-0.28	238.24469790038523
9.41	-0.28	238.40652672598497
9.42	-0.28	238.34764152602207
9.43	-0.28	238.06886679754908
9.44	-0.28	237.6686987829799
9.45	-0.28	237.08291641255087
9.46	-0.28	236.29134879734997
9.47	-0.28	235.3928479511338
9.48	-0.28	234.35290646659314
9.49	-0.28	233.26472342257387
9.5	-0.28	232.09576065574606
9.51	-0.28	230.91952280032856
9.52	-0.28	229.7595535699084
9.53	-0.28	228.65153545543086
9.54	-0.28	227.64369175960528
9.55	-0.28	226.77314501290152
9.56	-0.28	226.0530785737863
9.57	-0.28	225.50188706388576
9.58	-0.28	225.16306559342547
9.59	-0.28	225.06129904326764
9.6	-0.28	225.21521433660067
9.61	-0.28	225.61772097837274
9.62	-0.28	226.28599668491756
9.63	-0.28	227.24095929170028
9.64	-0.28	228.48747972340843
9.65	-0.28	229.99973549325995
9.66	-0.28	231.7875296240151
9.67	-0.28	233.85271778261722
9.68	-0.28	236.1744416278599
9.69	-0.28	238.7071767467003
9.7	-0.28	241.46629094118887
9.71	-0.28	244.44278168765985
9.72	-0.28	247.58440822873223
9.73	-0.28	250.83807770485316
9.74	-0.28	254.23618599518312
9.75	-0.28	257.70201416562935
9.76	-0.28	261.18111768243836
9.77	-0.28	264.61370535980285
9.78	-0.28	267.991113623835
9.79	-0.28	271.2100166997686
9.8	-0.28	274.2264724208833
9.81	-0.28	276.9881737193771
9.82	-0.28	279.39613939042954
9.83	-0.28	281.3901818300303
9.84	-0.28	282.8956633837937
9.85	-0.28	283.86684768337176
9.86	-0.28	284.21905647581406
9.87	-0.28	283.88421508178783
9.88	-0.28	282.86598923934923
9.89	-0.28	281.09953441762707
9.9	-0.28	278.55868439072736
9.91	-0.28	275.2633332108909
9.92	-0.28	271.26610679086775
9.93	-0.28	266.5960583186885
9.94	-0.28	261.3217181040371
9.95	-0.28	255.51527609017194
9.96	-0.28	249.3307029152441
9.97	-0.28	242.81280919223593
9.98	-0.28	236.13030956348027
9.99	-0.28	229.39914942286694
10.	-0.28	222.7540978762994
10.01	-0.28	216.29691915786114
10.02	-0.28	210.12372238754952
10.03	-0.28	204.3512225811478
10.04	-0.28	199.0482154630737
10.05	-0.28	194.24718959048303
10.06	-0.28	190.05185587231642
10.07	-0.28	186.42855511152558
10.08	-0.28	183.417780429208
10.09	-0.28	181.00878239282338
10.1	-0.28	179.17461124378488
10.11	-0.28	177.85172174988003
10.12	-0.28	176.99362079039358
10.13	-0.28	176.48922068743627
10.14	-0.28	176.20910662640932
10.15	-0.28	176.01826395344077
10.16	-0.28	175.69892349939295
10.17	-0.28	175.0712562159435
10.18	-0.28	173.8838300717358
10.19	-0.28	171.89707547613023
10.2	-0.28	168.90258152950213
10.21	-0.28	164.78187216590197
10.22	-0.28	159.44593281418713
10.23	-0.28	152.95032439998457
10.24	-0.28	145.44853355742865
10.25	-0.28	137.23291027921584
10.26	-0.28	128.73927665054205
10.27	-0.28	120.16793368000646
10.28	-0.28	111.96259503521328
10.29	-0.28	104.30025508131936
10.3	-0.28	97.63501764793028
10.31	-0.28	92.16342818307723
10.32	-0.28	88.34538237271438
10.33	-0.28	86.49523699720038
10.34	-0.28	87.24045059355358
10.35	-0.28	92.0971882402536
10.36	-0.28	103.024276406481
10.37	-0.28	123.162765856063
10.38	-0.28	157.2303429717951
10.39	-0.28	212.18173482334308
10.4	-0.28	291.3857800293956
10.41	-0.28	386.6532689329539
10.42	-0.28	465.00074342411887
10.43	-0.28	500.31431838346913
10.44	-0.28	469.2027983036875
10.45	-0.28	415.5593417345016
10.46	-0.28	364.56278860086707
10.47	-0.28	316.8100043697513
10.48	-0.28	277.87357228812715
10.49	-0.28	246.5085719955728
10.5	-0.28	221.50918552084426
10.51	-0.28	202.25174584543083
10.52	-0.28	186.77609215067412
10.53	-0.28	174.67849387381395
10.54	-0.28	165.202594248908
10.55	-0.28	157.84060939768892
10.56	-0.28	152.33805546505204
10.57	-0.28	148.32285365390118
10.58	-0.28	145.53137223397778
10.59	-0.28	143.87588442548605
10.6	-0.28	143.13968364610312
10.61	-0.28	143.18446715166692
10.62	-0.28	143.89431879906243
10.63	-0.28	145.14383434613686
10.64	-0.28	146.889395357366
10.65	-0.28	148.9955265296901
10.66	-0.28	151.4587019779965
10.67	-0.28	154.12303211047023
10.68	-0.28	157.01295723338262
10.69	-0.28	160.06721988184424
10.7	-0.28	163.23465212291936
10.71	-0.28	166.48176613673107
10.72	-0.28	169.79175469766756
10.73	-0.28	173.14591236717018
10.74	-0.28	176.52146021340855
10.75	-0.28	179.89923616131853
10.76	-0.28	183.28204995637708
10.77	-0.28	186.64171929265322
10.78	-0.28	190.00041400929234
10.79	-0.28	193.34550278727525
10.8	-0.28	196.64152683527317
10.81	-0.28	199.93031309490294
10.82	-0.28	203.17017674392784
10.83	-0.28	206.38950872768376
10.84	-0.28	209.5722442375371
10.85	-0.28	212.7187907368265
10.86	-0.28	215.83492031600304
10.87	-0.28	218.89936870650513
10.88	-0.28	221.98180628275995
10.89	-0.28	225.01200553002428
10.9	-0.28	227.99914939271721
10.91	-0.28	230.99135378632454
10.92	-0.28	233.92827493801062
10.93	-0.28	236.8363622784962
10.94	-0.28	239.71843870546377
10.95	-0.28	242.58314123993998
10.96	-0.28	245.38407374623435
10.97	-0.28	248.1867793680309
10.98	-0.28	250.96493745801735
10.99	-0.28	253.73284714581672
11.	-0.28	256.42026007488494
9.	-0.26	220.3782961015616
9.01	-0.26	219.7342056546394
9.02	-0.26	219.11508063986162
9.03	-0.26	218.51937932411468
9.04	-0.26	218.01172717345034
9.05	-0.26	217.59509137432525
9.06	-0.26	217.208094126249
9.07	-0.26	216.9265413106724
9.08	-0.26	216.7780033053994
9.09	-0.26	216.7010995112197
9.1	-0.26	216.71541122285814
9.11	-0.26	216.84886091959595
9.12	-0.26	217.08893563894787
9.13	-0.26	217.4267473026961
9.14	-0.26	217.87997032004057
9.15	-0.26	218.44837571036945
9.16	-0.26	219.12954269282477
9.17	-0.26	219.92936219289876
9.18	-0.26	220.84379221608825
9.19	-0.26	221.86131237619117
9.2	-0.26	223.00948661222725
9.21	-0.26	224.27653583513194
9.22	-0.26	225.6439813255339
9.23	-0.26	227.12206985641802
9.24	-0.26	228.6919511270125
9.25	-0.26	230.334840051021
9.26	-0.26	232.04367474920855
9.27	-0.26	233.8099439196302
9.28	-0.26	235.61196778523876
9.29	-0.26	237.4385542581872
9.3	-0.26	239.25436952620834
9.31	-0.26	241.07186199468248
9.32	-0.26	242.8050825350419
9.33	-0.26	244.4666125826492
9.34	-0.26	246.01301573880843
9.35	-0.26	247.42026417831062
9.36	-0.26	248.66620184597028
9.37	-0.26	249.70536183709916
9.38	-0.26	250.5037765408544
9.39	-0.26	251.058911590844
9.4	-0.26	251.3487951269476
9.41	-0.26	251.36520166780247
9.42	-0.26	251.07126014580595
9.43	-0.26	250.46811232485905
9.44	-0.26	249.65940904746242
9.45	-0.26	248.5830859915963
9.46	-0.26	247.22587483724044
9.47	-0.26	245.69936872645587
9.48	-0.26	243.98019862750647
9.49	-0.26	242.176854858704
9.5	-0.26	240.2708590443939
9.51	-0.26	238.35238168227835
9.52	-0.26	236.4605281716871
9.53	-0.26	234.6464971462058
9.54	-0.26	232.97273151108502
9.55	-0.26	231.48901647341145
9.56	-0.26	230.2194085626765
9.57	-0.26	229.19222609438773
9.58	-0.26	228.4590064061052
9.59	-0.26	228.0506058265288
9.6	-0.26	227.9902702303959
9.61	-0.26	228.27447188050823
9.62	-0.26	228.9229524971075
9.63	-0.26	229.95834701683646
9.64	-0.26	231.3866560878753
9.65	-0.26	233.18217768829578
9.66	-0.26	235.35525197199777
9.67	-0.26	237.90800100361022
9.68	-0.26	240.81963255983476
9.69	-0.26	244.04378215486767
9.7	-0.26	247.59602898922697
9.71	-0.26	251.46735304007498
9.72	-0.26	255.60256336756652
9.73	-0.26	259.94813290877977
9.74	-0.26	264.5346770737684
9.75	-0.26	269.2803131743211
9.76	-0.26	274.1243896805049
9.77	-0.26	278.99806465123066
9.78	-0.26	283.88509735998554
9.79	-0.26	288.6647549272475
9.8	-0.26	293.2770705073771
9.81	-0.26	297.64741628166166
9.82	-0.26	301.64886307817085
9.83	-0.26	305.19209766818443
9.84	-0.26	308.1655379779194
9.85	-0.26	310.48829652739505
9.86	-0.26	312.0350507055498
9.87	-0.26	312.6934350177635
9.88	-0.26	312.4356226302128
9.89	-0.26	311.1606400512016
9.9	-0.26	308.81563455047
9.91	-0.26	305.40796904748095
9.92	-0.26	300.98863228929537
9.93	-0.26	295.5993275200118
9.94	-0.26	289.3386525336749
9.95	-0.26	282.3140120851579
9.96	-0.26	274.7403682956718
9.97	-0.26	266.7188148684159
9.98	-0.26	258.49319309545206
9.99	-0.26	250.25169355206924
10.	-0.26	242.19980272787325
10.01	-0.26	234.50603752476812
10.02	-0.26	227.33072076655483
10.03	-0.26	220.8513777351195
10.04	-0.26	215.18809128190932
10.05	-0.26	210.42167836841998
10.06	-0.26	206.70614535607618
10.07	-0.26	204.05477566022523
10.08	-0.26	202.55194911641388
10.09	-0.26	202.2439910073404
10.1	-0.26	203.15460358862168
10.11	-0.26	205.27788089944033
10.12	-0.26	208.6220685904941
10.13	-0.26	213.11775123186447
10.14	-0.26	218.6644759900214
10.15	-0.26	225.1104821958462
10.16	-0.26	232.14211197020586
10.17	-0.26	239.39105219356202
10.18	-0.26	246.27203230867468
10.19	-0.26	252.02119414489852
10.2	-0.26	255.74042179520296
10.21	-0.26	256.5156123869529
10.22	-0.26	253.4978284074311
10.23	-0.26	246.0758220127181
10.24	-0.26	234.08570308554263
10.25	-0.26	218.12447351801487
10.26	-0.26	199.2302925424865
10.27	-0.26	178.4482367140307
10.28	-0.26	157.0205108199555
10.29	-0.26	135.89829021963394
10.3	-0.26	115.94994589546182
10.31	-0.26	97.66965808631426
10.32	-0.26	81.37852656561442
10.33	-0.26	67.27033811126437
10.34	-0.26	55.57514848309981
10.35	-0.26	46.79183138092683
10.36	-0.26	41.60279379531258
10.37	-0.26	40.881421651928875
10.38	-0.26	45.946312611819536
10.39	-0.26	58.22724634072234
10.4	-0.26	78.49642095321892
10.41	-0.26	106.10614162623935
10.42	-0.26	137.85817026574435
10.43	-0.26	169.3456973511798
10.44	-0.26	194.74685310182414
10.45	-0.26	209.00903334853194
10.46	-0.26	216.88346765827254
10.47	-0.26	217.18921265150325
10.48	-0.26	213.02841959411876
10.49	-0.26	206.22557174541654
10.5	-0.26	198.24784801077405
10.51	-0.26	190.42198222009557
10.52	-0.26	182.96256968099223
10.53	-0.26	176.26887367128555
10.54	-0.26	170.4465427461035
10.55	-0.26	165.51404641433626
10.56	-0.26	161.5294135730702
10.57	-0.26	158.39544770901074
10.58	-0.26	156.05814007554642
10.59	-0.26	154.48355552521394
10.6	-0.26	153.60372964920765
10.61	-0.26	153.32875625042396
10.62	-0.26	153.60005325839228
10.63	-0.26	154.34330839006122
10.64	-0.26	155.52781986157626
10.65	-0.26	157.06185789985255
10.66	-0.26	158.93141652550148
10.67	-0.26	161.04509968327972
10.68	-0.26	163.3930981811218
10.69	-0.26	165.93079755512048
10.7	-0.26	168.61805164136646
10.71	-0.26	171.42036690686305
10.72	-0.26	174.31991831360006
10.73	-0.26	177.2953151556421
10.74	-0.26	180.32515192001452
10.75	-0.26	183.3931760103914
10.76	-0.26	186.4928955122708
10.77	-0.26	189.5974295611066
10.78	-0.26	192.7266287636395
10.79	-0.26	195.8637595674536
10.8	-0.26	198.97132085849492
10.81	-0.26	202.0890163804583
10.82	-0.26	205.17332871946434
10.83	-0.26	208.25120868268021
10.84	-0.26	211.30503028490662
10.85	-0.26	214.3327754742366
10.86	-0.26	217.3403576511
10.87	-0.26	220.30456952193418
10.88	-0.26	223.29372532119638
10.89	-0.26	226.23718958306398
10.9	-0.26	229.14266353986324
10.91	-0.26	232.05871520431788
10.92	-0.26	234.92296592721098
10.93	-0.26	237.7625072997681
10.94	-0.26	240.57918865994776
10.95	-0.26	243.3815921318572
10.96	-0.26	246.123548532976
10.97	-0.26	248.87000298824768
10.98	-0.26	251.5941685720037
10.99	-0.26	254.31055847762516
11.	-0.26	256.9484468913213
9.	-0.24	223.46781087193318
9.01	-0.24	222.94466330325153
9.02	-0.24	222.45313470879148
9.03	-0.24	221.99183580083943
9.04	-0.24	221.62680855654153
9.05	-0.24	221.36163707352353
9.06	-0.24	221.1347197073269
9.07	-0.24	221.02340583913497
9.08	-0.24	221.0564666623724
9.09	-0.24	221.17229025386254
9.1	-0.24	221.39147505843607
9.11	-0.24	221.7433078261249
9.12	-0.24	222.21599592487703
9.13	-0.24	222.801283819896
9.14	-0.24	223.51806171252218
9.15	-0.24	224.36701590691126
9.16	-0.24	225.3466393939566
9.17	-0.24	226.4638414235727
9.18	-0.24	227.7153099812404
9.19	-0.24	229.09007399632338
9.2	-0.24	230.6170963995751
9.21	-0.24	232.28481578540055
9.22	-0.24	234.0745388857026
9.23	-0.24	235.99682539704406
9.24	-0.24	238.0319041237223
9.25	-0.24	240.15943364423734
9.26	-0.24	242.3705899539807
9.27	-0.24	244.654451182823
9.28	-0.24	246.98553635533733
9.29	-0.24	249.34828419206406
9.3	-0.24	251.70073790392982
9.31	-0.24	254.0498925771986
9.32	-0.24	256.29849271876554
9.33	-0.24	258.4510887377116
9.34	-0.24	260.4521611880133
9.35	-0.24	262.2656869276253
9.36	-0.24	263.85656296296315
9.37	-0.24	265.16494524875145
9.38	-0.24	266.1429618156866
9.39	-0.24	266.7764319120852
9.4	-0.24	267.0319876068953
9.41	-0.24	266.89285397903336
9.42	-0.24	266.3148639977042
9.43	-0.24	265.2979464299558
9.44	-0.24	263.9513933218032
9.45	-0.24	262.21646177268747
9.46	-0.24	260.09021005158434
9.47	-0.24	257.702481145932
9.48	-0.24	255.04732947123517
9.49	-0.24	252.2559991414027
9.5	-0.24	249.33189071600466
9.51	-0.24	246.38975137419465
9.52	-0.24	243.49167983348804
9.53	-0.24	240.71109828153755
9.54	-0.24	238.13017631837096
9.55	-0.24	235.81565537859888
9.56	-0.24	233.80564570010554
9.57	-0.24	232.14045345582574
9.58	-0.24	230.88056433707968
9.59	-0.24	230.063059568205
9.6	-0.24	229.71526592751505
9.61	-0.24	229.83646285271865
9.62	-0.24	230.44778394021623
9.63	-0.24	231.57238006848465
9.64	-0.24	233.2164342534877
9.65	-0.24	235.35376188952594
9.66	-0.24	237.99484580407156
9.67	-0.24	241.14220901032456
9.68	-0.24	244.775933790878
9.69	-0.24	248.84989741541958
9.7	-0.24	253.3816488924284
9.71	-0.24	258.3643115858549
9.72	-0.24	263.7426818784312
9.73	-0.24	269.46615423037895
9.74	-0.24	275.56673720983326
9.75	-0.24	281.9612013605465
9.76	-0.24	288.58606516494723
9.77	-0.24	295.36653574179036
9.78	-0.24	302.28094420278023
9.79	-0.24	309.1918427530775
9.8	-0.24	316.02180763653377
9.81	-0.24	322.6696178376921
9.82	-0.24	328.9723925680797
9.83	-0.24	334.7996994575453
9.84	-0.24	339.98522611282675
9.85	-0.24	344.39105887769176
9.86	-0.24	347.82357104405276
9.87	-0.24	350.0925244299347
9.88	-0.24	351.1053034515753
9.89	-0.24	350.6895900214367
9.9	-0.24	348.73260764361055
9.91	-0.24	345.2038605196405
9.92	-0.24	340.1353762548338
9.93	-0.24	333.5786354879238
9.94	-0.24	325.6705373565126
9.95	-0.24	316.57539743321325
9.96	-0.24	306.605006581261
9.97	-0.24	295.95780860429386
9.98	-0.24	285.00034609313957
9.99	-0.24	274.03962626595865
10.	-0.24	263.3948082861074
10.01	-0.24	253.33884425287994
10.02	-0.24	244.12705120352456
10.03	-0.24	236.02179782575286
10.04	-0.24	229.21421288576335
10.05	-0.24	223.85088659562342
10.06	-0.24	220.15267367694628
10.07	-0.24	218.2056332328898
10.08	-0.24	218.17032480967174
10.09	-0.24	220.2010551479559
10.1	-0.24	224.44546880758324
10.11	-0.24	231.06345063932542
10.12	-0.24	240.26480947592415
10.13	-0.24	252.22610385908433
10.14	-0.24	267.1431571031792
10.15	-0.24	285.178746520349
10.16	-0.24	306.2947925242298
10.17	-0.24	330.2822316822935
10.18	-0.24	356.4404140568902
10.19	-0.24	383.29118074272617
10.2	-0.24	408.37518810436904
10.21	-0.24	428.194869522439
10.22	-0.24	438.5589718503131
10.23	-0.24	435.3149740376658
10.24	-0.24	416.1063529412574
10.25	-0.24	382.2466457979087
10.26	-0.24	337.75516752392764
10.27	-0.24	287.81003269771236
10.28	-0.24	237.44576298195148
10.29	-0.24	190.22977804061932
10.3	-0.24	148.14289966560276
10.31	-0.24	111.9830551806613
10.32	-0.24	81.56953884543007
10.33	-0.24	56.63626305039098
10.34	-0.24	36.7612601383517
10.35	-0.24	21.703124344695702
10.36	-0.24	11.429746206182696
10.37	-0.24	6.040831322581636
10.38	-0.24	5.8584771876972175
10.39	-0.24	11.167074508451156
10.4	-0.24	22.00866379401073
10.41	-0.24	37.988330781018114
10.42	-0.24	57.98847538928629
10.43	-0.24	80.20832524511678
10.44	-0.24	102.97886506812847
10.45	-0.24	122.8655537744817
10.46	-0.24	140.0654202732751
10.47	-0.24	153.19850471253727
10.48	-0.24	162.42653956440572
10.49	-0.24	168.17978505321642
10.5	-0.24	171.12389581036902
10.51	-0.24	172.17323320278206
10.52	-0.24	171.86346954605264
10.53	-0.24	170.73009960436815
10.54	-0.24	169.16538154750975
10.55	-0.24	167.43608801016336
10.56	-0.24	165.80338420559428
10.57	-0.24	164.35193576920526
10.58	-0.24	163.1881107688884
10.59	-0.24	162.36555273737605
10.6	-0.24	161.9224599886743
10.61	-0.24	161.8416246534591
10.62	-0.24	162.12385130259688
10.63	-0.24	162.74288832483762
10.64	-0.24	163.69641641116482
10.65	-0.24	164.93157662600078
10.66	-0.24	166.44627449931087
10.67	-0.24	168.1890362133278
10.68	-0.24	170.14751686813628
10.69	-0.24	172.28911805782292
10.7	-0.24	174.58750242841955
10.71	-0.24	177.0141715736791
10.72	-0.24	179.55271617605388
10.73	-0.24	182.18514161351646
10.74	-0.24	184.8903152963161
10.75	-0.24	187.65674662992072
10.76	-0.24	190.47409048657585
10.77	-0.24	193.31658468304417
10.78	-0.24	196.20389867510764
10.79	-0.24	199.11709289978228
10.8	-0.24	202.01741139312165
10.81	-0.24	204.94385924779158
10.82	-0.24	207.8512151718498
10.83	-0.24	210.7653632576379
10.84	-0.24	213.66780500789062
10.85	-0.24	216.55447660180752
10.86	-0.24	219.431345742161
10.87	-0.24	222.27376329566627
10.88	-0.24	225.14871940291692
10.89	-0.24	227.98532016397246
10.9	-0.24	230.79011285869808
10.91	-0.24	233.61169183980175
10.92	-0.24	236.3862246878614
10.93	-0.24	239.1408788195023
10.94	-0.24	241.87679275402868
10.95	-0.24	244.6025146320097
10.96	-0.24	247.27125713586318
10.97	-0.24	249.94816413672564
10.98	-0.24	252.6057018233956
10.99	-0.24	255.2584758124715
11.	-0.24	257.83524776568663
9.	-0.22	226.49606146206676
9.01	-0.22	226.09850308414164
9.02	-0.22	225.74004345260036
9.03	-0.22	225.41953195124557
9.04	-0.22	225.20455597468694
9.05	-0.22	225.0994639821091
9.06	-0.22	225.04261007816578
9.07	-0.22	225.1130522583658
9.08	-0.22	225.3409859911211
9.09	-0.22	225.66481813168883
9.1	-0.22	226.10642916159034
9.11	-0.22	226.69680649095247
9.12	-0.22	227.42524769708098
9.13	-0.22	228.28451670120748
9.14	-0.22	229.29518244004532
9.15	-0.22	230.45935819188523
9.16	-0.22	231.77702210430172
9.17	-0.22	233.25673635556774
9.18	-0.22	234.89661682953943
9.19	-0.22	236.6869846038132
9.2	-0.22	238.65905969632826
9.21	-0.22	240.802366619271
9.22	-0.22	243.09887043529025
9.23	-0.22	245.56040256920386
9.24	-0.22	248.16714279086094
9.25	-0.22	250.89797993175435
9.26	-0.22	253.74302781176112
9.27	-0.22	256.6894669167559
9.28	-0.22	259.7081770736588
9.29	-0.22	262.7790159828344
9.3	-0.22	265.8525284526617
9.31	-0.22	268.92899701184706
9.32	-0.22	271.8971010660097
9.33	-0.22	274.75029197476465
9.34	-0.22	277.41638774542963
9.35	-0.22	279.84182005591686
9.36	-0.22	281.9718498447263
9.37	-0.22	283.72436081765284
9.38	-0.22	285.0290001760542
9.39	-0.22	285.8513634436804
9.4	-0.22	286.13808801708444
9.41	-0.22	285.85623645007024
9.42	-0.22	284.9479814545739
9.43	-0.22	283.4084346606203
9.44	-0.22	281.3523322072042
9.45	-0.22	278.7257695982074
9.46	-0.22	275.5415751272383
9.47	-0.22	271.95689269504794
9.48	-0.22	267.9939131301226
9.49	-0.22	263.8192653817001
9.5	-0.22	259.47138970565265
9.51	-0.22	255.10260156723297
9.52	-0.22	250.80984236101247
9.53	-0.22	246.69893993416198
9.54	-0.22	242.8796327854127
9.55	-0.22	239.44114698545445
9.56	-0.22	236.43909724372315
9.57	-0.22	233.9272834373157
9.58	-0.22	231.9748131512925
9.59	-0.22	230.62341516410046
9.6	-0.22	229.90215792903152
9.61	-0.22	229.8105850499442
9.62	-0.22	230.3683213981399
9.63	-0.22	231.59630035608757
9.64	-0.22	233.49870960240207
9.65	-0.22	236.0474262679254
9.66	-0.22	239.2521019586614
9.67	-0.22	243.1155774227501
9.68	-0.22	247.6198455712448
9.69	-0.22	252.7207215924401
9.7	-0.22	258.4404757976073
9.71	-0.22	264.7779836050254
9.72	-0.22	271.6831177952372
9.73	-0.22	279.1140888048226
9.74	-0.22	287.1106111380329
9.75	-0.22	295.5958897658308
9.76	-0.22	304.5115477904298
9.77	-0.22	313.7851976044746
9.78	-0.22	323.3974593538915
9.79	-0.22	333.20096324379966
9.8	-0.22	343.10501610489206
9.81	-0.22	352.9824269256331
9.82	-0.22	362.6294526974111
9.83	-0.22	371.86259559066787
9.84	-0.22	380.43869064402196
9.85	-0.22	388.13095984067706
9.86	-0.22	394.6327311847654
9.87	-0.22	399.6171578834053
9.88	-0.22	402.86201123461854
9.89	-0.22	404.05134229270857
9.9	-0.22	402.93970711183323
9.91	-0.22	399.39761984435034
9.92	-0.22	393.392769229563
9.93	-0.22	384.97019718654474
9.94	-0.22	374.3149726858424
9.95	-0.22	361.68990091359973
9.96	-0.22	347.5747776845499
9.97	-0.22	332.3502114963134
9.98	-0.22	316.6001256611531
9.99	-0.22	300.8399988796169
10.	-0.22	285.57982452175725
10.01	-0.22	271.2574703194622
10.02	-0.22	258.2634756677768
10.03	-0.22	246.9663948493452
10.04	-0.22	237.63746569852253
10.05	-0.22	230.48853118254027
10.06	-0.22	225.80031461140584
10.07	-0.22	223.7339848124024
10.08	-0.22	224.536656935405
10.09	-0.22	228.5029302497009
10.1	-0.22	235.973124639942
10.11	-0.22	247.398757306782
10.12	-0.22	263.4012175174296
10.13	-0.22	284.756525754094
10.14	-0.22	312.52103664147984
10.15	-0.22	348.0659440740276
10.16	-0.22	393.0014494669963
10.17	-0.22	449.28632547507937
10.18	-0.22	518.8790914421695
10.19	-0.22	602.7335341030786
10.2	-0.22	699.0798801515662
10.21	-0.22	800.1722385740413
10.22	-0.22	888.614956688113
10.23	-0.22	936.3581296150253
10.24	-0.22	917.1851625790016
10.25	-0.22	828.57352230193
10.26	-0.22	694.9407180341266
10.27	-0.22	549.7967723977386
10.28	-0.22	417.5228449998575
10.29	-0.22	308.0927071267323
10.3	-0.22	222.04768258059272
10.31	-0.22	156.28966594523507
10.32	-0.22	106.50456557263678
10.33	-0.22	69.37673231493665
10.34	-0.22	42.15011194949108
10.35	-0.22	22.912948750835966
10.36	-0.22	10.376194149787063
10.37	-0.22	3.668237290159396
10.38	-0.22	2.2467868148789925
10.39	-0.22	5.65805463041694
10.4	-0.22	13.43693198241143
10.41	-0.22	25.030451277797873
10.42	-0.22	39.66097749419716
10.43	-0.22	56.25970165546721
10.44	-0.22	74.08001332528045
10.45	-0.22	91.36616462794538
10.46	-0.22	107.64653298453217
10.47	-0.22	122.10288785812222
10.48	-0.22	134.32989192758967
10.49	-0.22	144.19564054813648
10.5	-0.22	151.77621162252655
10.51	-0.22	157.42288256576867
10.52	-0.22	161.43391657923172
10.53	-0.22	164.15065817852533
10.54	-0.22	165.89879365851976
10.55	-0.22	166.9313620151857
10.56	-0.22	167.54289617262535
10.57	-0.22	167.86995630484225
10.58	-0.22	168.08159786449167
10.59	-0.22	168.28587341498022
10.6	-0.22	168.5757297739386
10.61	-0.22	168.98927828715827
10.62	-0.22	169.57176643637388
10.63	-0.22	170.33449192761495
10.64	-0.22	171.3043353423
10.65	-0.22	172.45982849009468
10.66	-0.22	173.81719839458762
10.67	-0.22	175.3528876370165
10.68	-0.22	177.06405980811627
10.69	-0.22	178.93037673912244
10.7	-0.22	180.93788404258817
10.71	-0.22	183.06794220274787
10.72	-0.22	185.30782224299043
10.73	-0.22	187.6458768228378
10.74	-0.22	190.06238927448837
10.75	-0.22	192.55122632049898
10.76	-0.22	195.10197667915816
10.77	-0.22	197.69035438659182
10.78	-0.22	200.33739956766848
10.79	-0.22	203.02337236254928
10.8	-0.22	205.70915989215428
10.81	-0.22	208.43422501618713
10.82	-0.22	211.15210094595145
10.83	-0.22	213.88818742315982
10.84	-0.22	216.62377014199794
10.85	-0.22	219.35321645777617
10.86	-0.22	222.08261986752356
10.87	-0.22	224.7864243224342
10.88	-0.22	227.53027063060162
10.89	-0.22	230.24337200656066
10.9	-0.22	232.93130924761732
10.91	-0.22	235.64252540492876
10.92	-0.22	238.3121288244422
10.93	-0.22	240.9671818724854
10.94	-0.22	243.60818894507284
10.95	-0.22	246.24371408238403
10.96	-0.22	248.82607892485152
10.97	-0.22	251.42081752059931
10.98	-0.22	253.9996835141562
10.99	-0.22	256.5772699866211
11.	-0.22	259.0817865314589
9.	-0.2	229.43093122041824
9.01	-0.2	229.16175999341618
9.02	-0.2	228.9399024093533
9.03	-0.2	228.76453511413837
9.04	-0.2	228.70491546244347
9.05	-0.2	228.76630935731873
9.06	-0.2	228.88722602505575
9.07	-0.2	229.1486000066442
9.08	-0.2	229.58228991474044
9.09	-0.2	230.12701018659686
9.1	-0.2	230.80622167290645
9.11	-0.2	231.652993809441
9.12	-0.2	232.65815166567972
9.13	-0.2	233.81594903843805
9.14	-0.2	235.14919879704757
9.15	-0.2	236.6620863268059
9.16	-0.2	238.35681358881936
9.17	-0.2	240.2444370531138
9.18	-0.2	242.32545764107385
9.19	-0.2	244.59254711967043
9.2	-0.2	247.08041841086654
9.21	-0.2	249.78101488698022
9.22	-0.2	252.67838215257672
9.23	-0.2	255.78722761196832
9.24	-0.2	259.0893015393912
9.25	-0.2	262.5643559527212
9.26	-0.2	266.2030823612691
9.27	-0.2	269.99229020278943
9.28	-0.2	273.9004287933072
9.29	-0.2	277.9035873560947
9.3	-0.2	281.94484252477616
9.31	-0.2	286.0172227143323
9.32	-0.2	289.9928134005909
9.33	-0.2	293.85068155726424
9.34	-0.2	297.49635332812124
9.35	-0.2	300.85118737728834
9.36	-0.2	303.8310182184429
9.37	-0.2	306.319176833054
9.38	-0.2	308.20867232456146
9.39	-0.2	309.4298348980464
9.4	-0.2	309.8935670655674
9.41	-0.2	309.5360476266539
9.42	-0.2	308.27293558052565
9.43	-0.2	306.08617761083235
9.44	-0.2	303.09361307772923
9.45	-0.2	299.2478129454399
9.46	-0.2	294.58628610653557
9.47	-0.2	289.3090897736809
9.48	-0.2	283.4857282020378
9.49	-0.2	277.3407065546505
9.5	-0.2	270.9706820472581
9.51	-0.2	264.5877552315689
9.52	-0.2	258.3431611113631
9.53	-0.2	252.3907910548719
9.54	-0.2	246.87891436969434
9.55	-0.2	241.92573645085585
9.56	-0.2	237.60702991010237
9.57	-0.2	233.98943851278037
9.58	-0.2	231.14726067170582
9.59	-0.2	229.12177090112036
9.6	-0.2	227.93788621773453
9.61	-0.2	227.5895627986758
9.62	-0.2	228.08903399628596
9.63	-0.2	229.4497711083489
9.64	-0.2	231.6698359583383
9.65	-0.2	234.7163649923765
9.66	-0.2	238.59629724297926
9.67	-0.2	243.31230456585817
9.68	-0.2	248.84949714418144
9.69	-0.2	255.16801560234038
9.7	-0.2	262.29877369164706
9.71	-0.2	270.25181062530254
9.72	-0.2	278.989918741714
9.73	-0.2	288.4894279065928
9.74	-0.2	298.80856694403377
9.75	-0.2	309.8906890689673
9.76	-0.2	321.69779194692177
9.77	-0.2	334.1773408057477
9.78	-0.2	347.3305914164095
9.79	-0.2	361.0198095401269
9.8	-0.2	375.1589558359327
9.81	-0.2	389.61003242842366
9.82	-0.2	404.1372090039555
9.83	-0.2	418.50240778091006
9.84	-0.2	432.3677618707221
9.85	-0.2	445.3798880606987
9.86	-0.2	457.0537925450872
9.87	-0.2	466.8275606258491
9.88	-0.2	474.22518301642884
9.89	-0.2	478.6362748692095
9.9	-0.2	479.51798022684454
9.91	-0.2	476.4891050049661
9.92	-0.2	469.3300720533921
9.93	-0.2	458.0197418137283
9.94	-0.2	442.7989044131323
9.95	-0.2	424.1172817712537
9.96	-0.2	402.7830547315654
9.97	-0.2	379.55532215918765
9.98	-0.2	355.44668297841224
9.99	-0.2	331.37168886182087
10.	-0.2	308.18094598439666
10.01	-0.2	286.5775028784113
10.02	-0.2	267.13412685765024
10.03	-0.2	250.32734076315984
10.04	-0.2	236.48107291452624
10.05	-0.2	225.8228735566854
10.06	-0.2	218.62856990509437
10.07	-0.2	215.0742686933575
10.08	-0.2	215.43593314821936
10.09	-0.2	220.100576589849
10.1	-0.2	229.57896182645638
10.11	-0.2	244.6298992215889
10.12	-0.2	266.3731877973761
10.13	-0.2	296.4166656251383
10.14	-0.2	337.1786264938645
10.15	-0.2	392.29610376972266
10.16	-0.2	467.21874703446423
10.17	-0.2	570.5590786510232
10.18	-0.2	716.1775618981732
10.19	-0.2	926.0720596847009
10.2	-0.2	1234.9395642445847
10.21	-0.2	1690.8123931071418
10.22	-0.2	2326.4939011368815
10.23	-0.2	3016.943120437133
10.24	-0.2	3289.405435787439
10.25	-0.2	2799.411625721074
10.26	-0.2	1978.6039252517887
10.27	-0.2	1298.3164212544837
10.28	-0.2	845.1050102865718
10.29	-0.2	557.6460357147793
10.3	-0.2	373.771670179886
10.31	-0.2	253.43967015762266
10.32	-0.2	172.49266545708574
10.33	-0.2	117.28724370817065
10.34	-0.2	79.41521901475018
10.35	-0.2	53.81546627379784
10.36	-0.2	37.29681137775026
10.37	-0.2	27.79745232385215
10.38	-0.2	23.971282426642727
10.39	-0.2	24.808951336313267
10.4	-0.2	29.513372012408333
10.41	-0.2	37.39866799696446
10.42	-0.2	47.775245850516086
10.43	-0.2	59.867093960589884
10.44	-0.2	73.18380643043055
10.45	-0.2	86.75726416090264
10.46	-0.2	100.07047676777417
10.47	-0.2	112.65541201353149
10.48	-0.2	124.11038445341018
10.49	-0.2	134.19528597889402
10.5	-0.2	142.78555891537695
10.51	-0.2	149.95033711035683
10.52	-0.2	155.7825276579429
10.53	-0.2	160.43378253392785
10.54	-0.2	164.0921212042843
10.55	-0.2	166.90581853783806
10.56	-0.2	169.11454102530044
10.57	-0.2	170.82643958937834
10.58	-0.2	172.19991570811126
10.59	-0.2	173.35176310263006
10.6	-0.2	174.38535569721512
10.61	-0.2	175.36265687658127
10.62	-0.2	176.35066159574788
10.63	-0.2	177.38122373475306
10.64	-0.2	178.5018224292348
10.65	-0.2	179.71162872177106
10.66	-0.2	181.0424964034461
10.67	-0.2	182.48972797435957
10.68	-0.2	184.06245258142258
10.69	-0.2	185.7514806536825
10.7	-0.2	187.55296353115952
10.71	-0.2	189.45852440504484
10.72	-0.2	191.4604205297631
10.73	-0.2	193.55404500861962
10.74	-0.2	195.72230867431057
10.75	-0.2	197.96431060657838
10.76	-0.2	200.27182236196526
10.77	-0.2	202.62241891139695
10.78	-0.2	205.03952995756592
10.79	-0.2	207.50358598008827
10.8	-0.2	209.97586768871977
10.81	-0.2	212.49722032526233
10.82	-0.2	215.02040054091262
10.83	-0.2	217.57088196559408
10.84	-0.2	220.13029170399216
10.85	-0.2	222.69190517805396
10.86	-0.2	225.26214334760002
10.87	-0.2	227.8150345522276
10.88	-0.2	230.4148266657045
10.89	-0.2	232.99131965256288
10.9	-0.2	235.54926724418868
10.91	-0.2	238.13690063224237
10.92	-0.2	240.68860421110972
10.93	-0.2	243.23131231147931
10.94	-0.2	245.7649276975629
10.95	-0.2	248.29813085109296
10.96	-0.2	250.78223724495874
10.97	-0.2	253.28325698157985
10.98	-0.2	255.7723052100657
10.99	-0.2	258.2639129426827
11.	-0.2	260.6857160418323
9.	-0.18	232.23739981377875
9.01	-0.18	232.0971209802166
9.02	-0.18	232.01295255535817
9.03	-0.18	231.9844815639914
9.04	-0.18	232.08274471659504
9.05	-0.18	232.3140730501568
9.06	-0.18	232.6173391060324
9.07	-0.18	233.07551000439477
9.08	-0.18	233.72234576342223
9.09	-0.18	234.4971813625081
9.1	-0.18	235.42537212542115
9.11	-0.18	236.5424760301024
9.12	-0.18	237.84133173940475
9.13	-0.18	239.31821912610275
9.14	-0.18	240.99884458392762
9.15	-0.18	242.89023041824012
9.16	-0.18	244.9977002701521
9.17	-0.18	247.33585357905918
9.18	-0.18	249.90880786947278
9.19	-0.18	252.71299570274613
9.2	-0.18	255.7882962435271
9.21	-0.18	259.1309724666225
9.22	-0.18	262.7292786093977
9.23	-0.18	266.6032697034449
9.24	-0.18	270.7389486096796
9.25	-0.18	275.11983675853514
9.26	-0.18	279.7403435165171
9.27	-0.18	284.5901661003194
9.28	-0.18	289.63847688785916
9.29	-0.18	294.8605141240748
9.3	-0.18	300.1940795843308
9.31	-0.18	305.6265049747395
9.32	-0.18	311.01240039772415
9.33	-0.18	316.3142590175095
9.34	-0.18	321.40962446889546
9.35	-0.18	326.1856640252277
9.36	-0.18	330.5153561495125
9.37	-0.18	334.22898792583476
9.38	-0.18	337.15982170017696
9.39	-0.18	339.1764536490666
9.4	-0.18	340.12469761612414
9.41	-0.18	339.88058376755106
9.42	-0.18	338.30629362470376
9.43	-0.18	335.35098871020494
9.44	-0.18	331.12700368856116
9.45	-0.18	325.59386112016205
9.46	-0.18	318.8287145096112
9.47	-0.18	311.10297874992506
9.48	-0.18	302.5698331886829
9.49	-0.18	293.55410373645043
9.5	-0.18	284.2536509016579
9.51	-0.18	274.9800255697304
9.52	-0.18	265.9715380513272
9.53	-0.18	257.4541808748112
9.54	-0.18	249.62909203140697
9.55	-0.18	242.64910949706524
9.56	-0.18	236.60887327394138
9.57	-0.18	231.58125929058028
9.58	-0.18	227.6353192131504
9.59	-0.18	224.7996949861548
9.6	-0.18	223.08272399174538
9.61	-0.18	222.46127362154309
9.62	-0.18	222.92959424432675
9.63	-0.18	224.48474669706079
9.64	-0.18	227.11181577946735
9.65	-0.18	230.76859203419505
9.66	-0.18	235.4562520861566
9.67	-0.18	241.17626944556378
9.68	-0.18	247.91817012882797
9.69	-0.18	255.6494789357161
9.7	-0.18	264.4148341816208
9.71	-0.18	274.2427312947344
9.72	-0.18	285.11969911636845
9.73	-0.18	297.05336432566037
9.74	-0.18	310.1367649382862
9.75	-0.18	324.35478780863747
9.76	-0.18	339.7153367490688
9.77	-0.18	356.2169314111008
9.78	-0.18	373.91748785397107
9.79	-0.18	392.73168649308093
9.8	-0.18	412.6243127573298
9.81	-0.18	433.4958696441857
9.82	-0.18	455.125849290813
9.83	-0.18	477.25998214131727
9.84	-0.18	499.48406704485967
9.85	-0.18	521.3032979130462
9.86	-0.18	541.9864964837118
9.87	-0.18	560.5935272954346
9.88	-0.18	576.1707600720426
9.89	-0.18	587.4992164152211
9.9	-0.18	593.3508769744531
9.91	-0.18	592.687373578562
9.92	-0.18	584.7402604675406
9.93	-0.18	569.2050023770505
9.94	-0.18	546.3509830459495
9.95	-0.18	517.0208259467374
9.96	-0.18	482.7608493219727
9.97	-0.18	445.21910619225685
9.98	-0.18	406.3610831568318
9.99	-0.18	367.937766710624
10.	-0.18	331.4394666819451
10.01	-0.18	297.9864751279532
10.02	-0.18	268.35291065441146
10.03	-0.18	243.0477239256233
10.04	-0.18	222.32045714864915
10.05	-0.18	206.2592605387788
10.06	-0.18	194.9679700276776
10.07	-0.18	188.47962374782824
10.08	-0.18	186.94276339687383
10.09	-0.18	190.67317329860487
10.1	-0.18	200.17973522439758
10.11	-0.18	216.32180717999813
10.12	-0.18	240.45883796794058
10.13	-0.18	274.6916536444165
10.14	-0.18	322.3440255731216
10.15	-0.18	388.74660361597444
10.16	-0.18	482.63582146119813
10.17	-0.18	619.3309962200019
10.18	-0.18	827.5740272041278
10.19	-0.18	1165.4329419566964
10.2	-0.18	1766.736557584658
10.21	-0.18	2999.781690768009
10.22	-0.18	6205.908999199865
10.23	-0.18	19380.136514797177
10.24	-0.18	125400.01784545225
10.25	-0.18	28102.626286741248
10.26	-0.18	7004.3468964852655
10.27	-0.18	2924.363269254908
10.28	-0.18	1537.1989938604343
10.29	-0.18	914.3603962741586
10.3	-0.18	586.6077147351754
10.31	-0.18	395.6964210926969
10.32	-0.18	276.40949641571217
10.33	-0.18	198.63146047569023
10.34	-0.18	146.52584488453695
10.35	-0.18	111.36297039774033
10.36	-0.18	87.93876416892493
10.37	-0.18	73.02463297186294
10.38	-0.18	64.56191954533884
10.39	-0.18	61.08545975974751
10.4	-0.18	61.53268088387919
10.41	-0.18	65.08212141930274
10.42	-0.18	71.03769210748871
10.43	-0.18	78.73189872454161
10.44	-0.18	87.73537057605796
10.45	-0.18	97.42096561185379
10.46	-0.18	107.31211664426634
10.47	-0.18	117.09950618538929
10.48	-0.18	126.45265775801472
10.49	-0.18	135.13322770324885
10.5	-0.18	142.9667166481906
10.51	-0.18	149.9078670125845
10.52	-0.18	155.93897349644678
10.53	-0.18	161.09530140888128
10.54	-0.18	165.45908244721
10.55	-0.18	169.07893955542585
10.56	-0.18	172.12418353211
10.57	-0.18	174.64944164164478
10.58	-0.18	176.77147063760603
10.59	-0.18	178.58724467238747
10.6	-0.18	180.18431778830066
10.61	-0.18	181.6228191781633
10.62	-0.18	182.9717619736141
10.63	-0.18	184.2672156579667
10.64	-0.18	185.56590913673648
10.65	-0.18	186.87637585778296
10.66	-0.18	188.23949491179945
10.67	-0.18	189.66125545498457
10.68	-0.18	191.16047202146947
10.69	-0.18	192.73609738372673
10.7	-0.18	194.39158472901119
10.71	-0.18	196.1270993441037
10.72	-0.18	197.9398311574304
10.73	-0.18	199.83146090575914
10.74	-0.18	201.7880402958154
10.75	-0.18	203.81326060429654
10.76	-0.18	205.90207310007455
10.77	-0.18	208.03403792325287
10.78	-0.18	210.2354853873023
10.79	-0.18	212.48754266422944
10.8	-0.18	214.752371698816
10.81	-0.18	217.07285512511325
10.82	-0.18	219.40132476384548
10.83	-0.18	221.76376125795238
10.84	-0.18	224.14255647651567
10.85	-0.18	226.53030603859435
10.86	-0.18	228.93399277882
10.87	-0.18	231.32765203571356
10.88	-0.18	233.7740808330798
10.89	-0.18	236.20416694743636
10.9	-0.18	238.62196015652583
10.91	-0.18	241.07547326626394
10.92	-0.18	243.4986674357761
10.93	-0.18	245.91840179629725
10.94	-0.18	248.33399572031732
10.95	-0.18	250.75438711883947
10.96	-0.18	253.1298230835939
10.97	-0.18	255.52687144047692
10.98	-0.18	257.9160831226066
10.99	-0.18	260.3119157360021
11.	-0.18	262.641428295181
9.	-0.16	234.8781769149078
9.01	-0.16	234.864581632136
9.02	-0.16	234.91625495662362
9.03	-0.16	235.0332620491389
9.04	-0.16	235.2884998324983
9.05	-0.16	235.6894922917157
9.06	-0.16	236.1756767510931
9.07	-0.16	236.8321770264162
9.08	-0.16	237.694869166813
9.09	-0.16	238.70402232110595
9.1	-0.16	239.88718761820687
9.11	-0.16	241.28280964480246
9.12	-0.16	242.88623994663226
9.13	-0.16	244.6963480622287
9.14	-0.16	246.74242464407894
9.15	-0.16	249.03516900276185
9.16	-0.16	251.5840389166064
9.17	-0.16	254.4083902538606
9.18	-0.16	257.5174286266039
9.19	-0.16	260.91308934278146
9.2	-0.16	264.64252700680765
9.21	-0.16	268.7088333574119
9.22	-0.16	273.10740388014943
9.23	-0.16	277.86715574418275
9.24	-0.16	282.9823862011474
9.25	-0.16	288.4450238139144
9.26	-0.16	294.25850475759694
9.27	-0.16	300.42134900910685
9.28	-0.16	306.9098441997753
9.29	-0.16	313.70510403241974
9.3	-0.16	320.7461918603393
9.31	-0.16	328.0210486450559
9.32	-0.16	335.3706668012742
9.33	-0.16	342.7432134651689
9.34	-0.16	349.9857847340851
9.35	-0.16	356.9433420522657
9.36	-0.16	363.43031239790076
9.37	-0.16	369.1983323097645
9.38	-0.16	373.98471131240296
9.39	-0.16	377.5503440555775
9.4	-0.16	379.62063472867845
9.41	-0.16	379.9517084129918
9.42	-0.16	378.29327303572904
9.43	-0.16	374.5139728979736
9.44	-0.16	368.69366857650914
9.45	-0.16	360.7929359578179
9.46	-0.16	350.9540482453757
9.47	-0.16	339.5749929323532
9.48	-0.16	326.9665355197571
9.49	-0.16	313.63962287740964
9.5	-0.16	299.977981996765
9.51	-0.16	286.46671322474873
9.52	-0.16	273.4874465873157
9.53	-0.16	261.3738033169356
9.54	-0.16	250.39478919167144
9.55	-0.16	240.73612006177504
9.56	-0.16	232.49766611034184
9.57	-0.16	225.7373348488962
9.58	-0.16	220.49374041067523
9.59	-0.16	216.75740280458217
9.6	-0.16	214.4965196898715
9.61	-0.16	213.6506125313726
9.62	-0.16	214.17876713449562
9.63	-0.16	216.0480065579096
9.64	-0.16	219.2204946841339
9.65	-0.16	223.6382339155806
9.66	-0.16	229.29253071255124
9.67	-0.16	236.1822029302683
9.68	-0.16	244.30257954822338
9.69	-0.16	253.63216086535476
9.7	-0.16	264.23520967528
9.71	-0.16	276.167353903142
9.72	-0.16	289.4519819824615
9.73	-0.16	304.1444003861222
9.74	-0.16	320.3938169499757
9.75	-0.16	338.2557958591912
9.76	-0.16	357.821203264601
9.77	-0.16	379.1878907264241
9.78	-0.16	402.5309115490748
9.79	-0.16	427.8957501958193
9.8	-0.16	455.3930641400736
9.81	-0.16	485.07804905709014
9.82	-0.16	516.8805061361717
9.83	-0.16	550.6770267099155
9.84	-0.16	586.1224791644327
9.85	-0.16	622.6964464914965
9.86	-0.16	659.4623682140619
9.87	-0.16	694.9973542417861
9.88	-0.16	727.5528564576863
9.89	-0.16	754.6957082266264
9.9	-0.16	773.5889850980307
9.91	-0.16	781.3853659452434
9.92	-0.16	775.5779402803142
9.93	-0.16	754.7081959541283
9.94	-0.16	718.7996842183675
9.95	-0.16	669.6099868136869
9.96	-0.16	610.6415913179928
9.97	-0.16	545.9611245489368
9.98	-0.16	479.9434932364692
9.99	-0.16	416.23277037549997
10.	-0.16	357.5090176176378
10.01	-0.16	305.41622115485114
10.02	-0.16	260.72705665059476
10.03	-0.16	223.6260416952365
10.04	-0.16	193.89457240605515
10.05	-0.16	171.10906597828114
10.06	-0.16	154.87548412635056
10.07	-0.16	144.81456558485644
10.08	-0.16	140.7143016739301
10.09	-0.16	142.59265601318754
10.1	-0.16	150.71291008264888
10.11	-0.16	165.71601383456147
10.12	-0.16	188.7366225634898
10.13	-0.16	221.61545322647638
10.14	-0.16	267.28245768732063
10.15	-0.16	330.3861193133839
10.16	-0.16	418.3489413023478
10.17	-0.16	543.6318862762214
10.18	-0.16	728.0940301425873
10.19	-0.16	1011.5670252728553
10.2	-0.16	1471.819814654636
10.21	-0.16	2268.482714999809
10.22	-0.16	3720.2044184894776
10.23	-0.16	6211.50673648367
10.24	-0.16	8580.955210224907
10.25	-0.16	7313.687460082047
10.26	-0.16	4440.9992739440995
10.27	-0.16	2580.6824273298453
10.28	-0.16	1583.4405207270925
10.29	-0.16	1032.438799307462
10.3	-0.16	708.8047335387159
10.31	-0.16	507.17843029068746
10.32	-0.16	375.3315775892406
10.33	-0.16	286.1703176030879
10.34	-0.16	224.40014281125852
10.35	-0.16	181.10548496283684
10.36	-0.16	150.73522626873037
10.37	-0.16	129.73270348906283
10.38	-0.16	115.77587422867394
10.39	-0.16	107.19852054264095
10.4	-0.16	102.80418052395709
10.41	-0.16	101.68431025161124
10.42	-0.16	103.12191127995243
10.43	-0.16	106.48654185883032
10.44	-0.16	111.35132039022541
10.45	-0.16	117.22961339577706
10.46	-0.16	123.68387730102309
10.47	-0.16	130.4645369499484
10.48	-0.16	137.29208271187568
10.49	-0.16	143.94273435356206
10.5	-0.16	150.23373915182407
10.51	-0.16	156.0748003552889
10.52	-0.16	161.39396228149252
10.53	-0.16	166.16378992584455
10.54	-0.16	170.40115115488376
10.55	-0.16	174.08355530696062
10.56	-0.16	177.32374344855933
10.57	-0.16	180.12602854845963
10.58	-0.16	182.5624853925449
10.59	-0.16	184.70053654850406
10.6	-0.16	186.60233888596832
10.61	-0.16	188.31235662530648
10.62	-0.16	189.8897037343606
10.63	-0.16	191.36349591043304
10.64	-0.16	192.79040128402815
10.65	-0.16	194.17925111051667
10.66	-0.16	195.57322380503027
10.67	-0.16	196.98211402609647
10.68	-0.16	198.43046155473402
10.69	-0.16	199.92157447421204
10.7	-0.16	201.46313870135344
10.71	-0.16	203.06126165606142
10.72	-0.16	204.71695202304687
10.73	-0.16	206.43663898518236
10.74	-0.16	208.20927343254644
10.75	-0.16	210.04214743228064
10.76	-0.16	211.93348490824266
10.77	-0.16	213.86461700724755
10.78	-0.16	215.86485418558416
10.79	-0.16	217.91614631522586
10.8	-0.16	219.98173415420658
10.81	-0.16	222.10691932362602
10.82	-0.16	224.2437892565158
10.83	-0.16	226.41910361531617
10.84	-0.16	228.61629383397332
10.85	-0.16	230.82758459392417
10.86	-0.16	233.06072104953145
10.87	-0.16	235.29008533026317
10.88	-0.16	237.57694270164546
10.89	-0.16	239.8537328122911
10.9	-0.16	242.1239077123641
10.91	-0.16	244.43527276108946
10.92	-0.16	246.72163429980088
10.93	-0.16	249.00986036187447
10.94	-0.16	251.29869917683246
10.95	-0.16	253.59750794544613
10.96	-0.16	255.85542212169292
10.97	-0.16	258.1396618440149
10.98	-0.16	260.42028253766756
10.99	-0.16	262.71168078021185
11.	-0.16	264.9403498994346
9.	-0.14	237.31458613454726
9.01	-0.14	237.42239121797218
9.02	-0.14	237.60469752628268
9.03	-0.14	237.86208953665965
9.04	-0.14	238.26936158678487
9.05	-0.14	238.83532146039073
9.06	-0.14	239.500146608226
9.07	-0.14	240.3511853447901
9.08	-0.14	241.42659146600383
9.09	-0.14	242.6678504315222
9.1	-0.14	244.10495836666763
9.11	-0.14	245.7795881200125
9.12	-0.14	247.6900621397566
9.13	-0.14	249.83836820263247
9.14	-0.14	252.2580389208404
9.15	-0.14	254.9642820493489
9.16	-0.14	257.97172194554054
9.17	-0.14	261.3057438269427
9.18	-0.14	264.9822402511318
9.19	-0.14	269.0106081666151
9.2	-0.14	273.44770531554366
9.21	-0.14	278.30647472549765
9.22	-0.14	283.5931351153476
9.23	-0.14	289.35002947733017
9.24	-0.14	295.5852791418188
9.25	-0.14	302.30590020295597
9.26	-0.14	309.5324130246071
9.27	-0.14	317.2817458844055
9.28	-0.14	325.54846921954055
9.29	-0.14	334.3323913333046
9.3	-0.14	343.58799144840066
9.31	-0.14	353.3193206444224
9.32	-0.14	363.3682119533779
9.33	-0.14	373.6824064366906
9.34	-0.14	384.087703715789
9.35	-0.14	394.38876011375214
9.36	-0.14	404.331393628407
9.37	-0.14	413.56067793163936
9.38	-0.14	421.6675144482615
9.39	-0.14	428.22950420560187
9.4	-0.14	432.7485647074028
9.41	-0.14	434.736675852438
9.42	-0.14	433.6963800280447
9.43	-0.14	429.29388376634563
9.44	-0.14	421.4935618371436
9.45	-0.14	410.2244385484403
9.46	-0.14	395.7362081986143
9.47	-0.14	378.66908252082504
9.48	-0.14	359.6553233404954
9.49	-0.14	339.5807255919524
9.5	-0.14	319.193885681865
9.51	-0.14	299.2983082483979
9.52	-0.14	280.5148761496376
9.53	-0.14	263.33004395621373
9.54	-0.14	248.08203657388202
9.55	-0.14	234.9599324421094
9.56	-0.14	224.021773022334
9.57	-0.14	215.25627557734688
9.58	-0.14	208.61747896475774
9.59	-0.14	204.00930492911993
9.6	-0.14	201.31931393287257
9.61	-0.14	200.4177911629915
9.62	-0.14	201.20402482827376
9.63	-0.14	203.5970410361417
9.64	-0.14	207.52398386254012
9.65	-0.14	212.90386185618453
9.66	-0.14	219.71391363415933
9.67	-0.14	227.94909801065555
9.68	-0.14	237.61225721457834
9.69	-0.14	248.69676165291733
9.7	-0.14	261.29245965579605
9.71	-0.14	275.4908394688787
9.72	-0.14	291.36551530119164
9.73	-0.14	309.0364171678645
9.74	-0.14	328.73211432471277
9.75	-0.14	350.61196891745067
9.76	-0.14	374.89462536659255
9.77	-0.14	401.8396558355365
9.78	-0.14	431.8238293808438
9.79	-0.14	465.14277595999687
9.8	-0.14	502.213403574288
9.81	-0.14	543.4652001963731
9.82	-0.14	589.2710478977449
9.83	-0.14	640.0173600113746
9.84	-0.14	695.9025993502352
9.85	-0.14	756.9311359462373
9.86	-0.14	822.5292930686954
9.87	-0.14	891.2252152332597
9.88	-0.14	960.52048241191
9.89	-0.14	1026.0385085340058
9.9	-0.14	1081.382185068468
9.91	-0.14	1118.5255863096545
9.92	-0.14	1128.7912091741741
9.93	-0.14	1105.4577085517108
9.94	-0.14	1046.2652621101565
9.95	-0.14	955.3084602725218
9.96	-0.14	842.5742833889701
9.97	-0.14	720.1746137785101
9.98	-0.14	599.5525748587561
9.99	-0.14	488.78316441390456
10.	-0.14	392.26560141499095
10.01	-0.14	311.42935960083275
10.02	-0.14	245.78674632677775
10.03	-0.14	193.93016338313396
10.04	-0.14	154.12773837664963
10.05	-0.14	124.66763122104368
10.06	-0.14	104.11937242428138
10.07	-0.14	91.33214434801867
10.08	-0.14	85.4913819734718
10.09	-0.14	86.13433685951809
10.1	-0.14	93.11596929341286
10.11	-0.14	106.66532905510357
10.12	-0.14	127.41903750735399
10.13	-0.14	156.51455616896044
10.14	-0.14	195.74891785268707
10.15	-0.14	247.80671022898807
10.16	-0.14	316.5230851208652
10.17	-0.14	407.4173604835408
10.18	-0.14	528.1749234926353
10.19	-0.14	688.5947649089333
10.2	-0.14	899.4449650741275
10.21	-0.14	1166.9024955247164
10.22	-0.14	1477.014754082644
10.23	-0.14	1772.1765454834954
10.24	-0.14	1946.5584561869086
10.25	-0.14	1912.6773034262017
10.26	-0.14	1691.0862141906005
10.27	-0.14	1388.8432376475157
10.28	-0.14	1098.1330632497366
10.29	-0.14	856.8668865015427
10.3	-0.14	670.3255255015624
10.31	-0.14	529.9069506511696
10.32	-0.14	424.8812972951914
10.33	-0.14	346.35472915770663
10.34	-0.14	287.4839463791683
10.35	-0.14	243.32853406984376
10.36	-0.14	210.27386303001592
10.37	-0.14	185.7181753283311
10.38	-0.14	167.81463321891047
10.39	-0.14	155.13927311394391
10.4	-0.14	146.62330362006173
10.41	-0.14	141.41993318034906
10.42	-0.14	138.86572446954062
10.43	-0.14	138.38582209517992
10.44	-0.14	139.5716150333363
10.45	-0.14	142.0093487857444
10.46	-0.14	145.3024234630526
10.47	-0.14	149.22712302350277
10.48	-0.14	153.5382845513691
10.49	-0.14	158.02642808432321
10.5	-0.14	162.51206163694636
10.51	-0.14	166.8884547716063
10.52	-0.14	171.0579011480341
10.53	-0.14	174.96127264495502
10.54	-0.14	178.5786183753987
10.55	-0.14	181.84177303077033
10.56	-0.14	184.82568030482824
10.57	-0.14	187.49594778394138
10.58	-0.14	189.88850207682074
10.59	-0.14	192.0425762474237
10.6	-0.14	193.99540447720383
10.61	-0.14	195.77162789396323
10.62	-0.14	197.41587191587666
10.63	-0.14	198.94491207749036
10.64	-0.14	200.40983038455968
10.65	-0.14	201.81404931617806
10.66	-0.14	203.19816442823745
10.67	-0.14	204.57081974423218
10.68	-0.14	205.95851440144753
10.69	-0.14	207.36546473695842
10.7	-0.14	208.8007338515735
10.71	-0.14	210.27376729949503
10.72	-0.14	211.78779409112943
10.73	-0.14	213.3522064395858
10.74	-0.14	214.95811142068342
10.75	-0.14	216.61525348289283
10.76	-0.14	218.32466754610152
10.77	-0.14	220.06897105683646
10.78	-0.14	221.88022234505416
10.79	-0.14	223.7410153674606
10.8	-0.14	225.61561488864908
10.81	-0.14	227.55188577400986
10.82	-0.14	229.5016790438678
10.83	-0.14	231.49264932050602
10.84	-0.14	233.50939813329384
10.85	-0.14	235.54397351567545
10.86	-0.14	237.60501644592003
10.87	-0.14	239.66750695593566
10.88	-0.14	241.79106856187624
10.89	-0.14	243.91008824739623
10.9	-0.14	246.02750162296212
10.91	-0.14	248.19091295456366
10.92	-0.14	250.33420692664595
10.93	-0.14	252.4843481068745
10.94	-0.14	254.6395209170206
10.95	-0.14	256.8096666293284
10.96	-0.14	258.94277118214666
10.97	-0.14	261.1068107485306
10.98	-0.14	263.2714074178729
10.99	-0.14	265.4509222326477
11.	-0.14	267.57130307840134
9.	-0.12	239.50769285020442
9.01	-0.12	239.72828409591295
9.02	-0.12	240.0323380259525
9.03	-0.12	240.420961730949
9.04	-0.12	240.97082525212406
9.05	-0.12	241.6920560985672
9.06	-0.12	242.52569965276172
9.07	-0.12	243.56131377564762
9.08	-0.12	244.83940584343122
9.09	-0.12	246.30288993506858
9.1	-0.12	247.9843568085903
9.11	-0.12	249.9289333160658
9.12	-0.12	252.13825860884612
9.13	-0.12	254.6178473906396
9.14	-0.12	257.405994083361
9.15	-0.12	260.52311198354846
9.16	-0.12	263.98989360909826
9.17	-0.12	267.83890538569597
9.18	-0.12	272.0942405141447
9.19	-0.12	276.77468744060656
9.2	-0.12	281.9492645807845
9.21	-0.12	287.64398673901576
9.22	-0.12	293.8799941411247
9.23	-0.12	300.71832841219026
9.24	-0.12	308.1876649070851
9.25	-0.12	316.3186615474516
9.26	-0.12	325.15978613087486
9.27	-0.12	334.76007810671706
9.28	-0.12	345.14948980932013
9.29	-0.12	356.3676534157413
9.3	-0.12	368.4100791777886
9.31	-0.12	381.32771175485664
9.32	-0.12	394.9975883038431
9.33	-0.12	409.4057589224727
9.34	-0.12	424.3953669249979
9.35	-0.12	439.765035859387
9.36	-0.12	455.2132947497167
9.37	-0.12	470.27378502663237
9.38	-0.12	484.34446198863986
9.39	-0.12	496.71556186226155
9.4	-0.12	506.48672438591836
9.41	-0.12	512.6701853484873
9.42	-0.12	514.2033767231088
9.43	-0.12	510.22018812309466
9.44	-0.12	500.30322955540214
9.45	-0.12	484.2075155258688
9.46	-0.12	462.3483492824586
9.47	-0.12	435.8744156477253
9.48	-0.12	406.1467556621438
9.49	-0.12	374.8883732313864
9.5	-0.12	343.6245590120165
9.51	-0.12	313.77105674778323
9.52	-0.12	286.338743829524
9.53	-0.12	261.9902909889659
9.54	-0.12	241.0660118728571
9.55	-0.12	223.64293580052956
9.56	-0.12	209.60758664761215
9.57	-0.12	198.7566793111814
9.58	-0.12	190.85449748742792
9.59	-0.12	185.6356425967069
9.6	-0.12	182.8457433854001
9.61	-0.12	182.24289175538576
9.62	-0.12	183.63734153783412
9.63	-0.12	186.88147563163372
9.64	-0.12	191.85671997946022
9.65	-0.12	198.4540857531801
9.66	-0.12	206.63471787739152
9.67	-0.12	216.39023407539162
9.68	-0.12	227.73359896872012
9.69	-0.12	240.67697740247903
9.7	-0.12	255.34069157029742
9.71	-0.12	271.8586982602825
9.72	-0.12	290.36488545425885
9.73	-0.12	311.05634819963177
9.74	-0.12	334.25911043128554
9.75	-0.12	360.2639060359138
9.76	-0.12	389.45727652712503
9.77	-0.12	422.32102614838186
9.78	-0.12	459.52315103183446
9.79	-0.12	501.7484715108505
9.8	-0.12	549.9275373687068
9.81	-0.12	605.1824157444066
9.82	-0.12	668.8116985459991
9.83	-0.12	742.4370266306368
9.84	-0.12	827.8856767116029
9.85	-0.12	927.2587506321499
9.86	-0.12	1042.545634891912
9.87	-0.12	1175.065900312321
9.88	-0.12	1324.7229223795214
9.89	-0.12	1487.5784580825657
9.9	-0.12	1652.8155773631893
9.91	-0.12	1799.4089402157292
9.92	-0.12	1894.7195686644793
9.93	-0.12	1902.5139656923657
9.94	-0.12	1800.3012619505325
9.95	-0.12	1597.9229066342834
9.96	-0.12	1336.297088488201
9.97	-0.12	1063.948594496884
9.98	-0.12	816.6155157026265
9.99	-0.12	610.5143370290847
10.	-0.12	447.69339821932846
10.01	-0.12	323.2346561862275
10.02	-0.12	230.09354603136606
10.03	-0.12	161.58478865172648
10.04	-0.12	112.18366896704627
10.05	-0.12	77.58470983165243
10.06	-0.12	54.62729336273173
10.07	-0.12	41.03822736204573
10.08	-0.12	35.24194249695795
10.09	-0.12	36.229273087941664
10.1	-0.12	43.42540500430273
10.11	-0.12	56.64328719205447
10.12	-0.12	76.03219322679212
10.13	-0.12	102.06248462138944
10.14	-0.12	135.5323025372189
10.15	-0.12	177.5634786277392
10.16	-0.12	229.5128006212178
10.17	-0.12	292.93591678306063
10.18	-0.12	369.272251887717
10.19	-0.12	459.1428237420589
10.2	-0.12	561.3350698750421
10.21	-0.12	671.2825503897138
10.22	-0.12	779.2050143580868
10.23	-0.12	870.5154149464153
10.24	-0.12	928.724204914576
10.25	-0.12	942.3433417548363
10.26	-0.12	910.1459136417955
10.27	-0.12	842.6056316463656
10.28	-0.12	755.662420045622
10.29	-0.12	662.8928538904411
10.3	-0.12	574.4496426502733
10.31	-0.12	495.47251643792447
10.32	-0.12	427.6485227015787
10.33	-0.12	370.90138481094573
10.34	-0.12	324.2422121610167
10.35	-0.12	286.3788422631223
10.36	-0.12	255.96265607727278
10.37	-0.12	231.78517913733458
10.38	-0.12	212.855594947872
10.39	-0.12	198.28969679264745
10.4	-0.12	187.36332143777017
10.41	-0.12	179.44302704656846
10.42	-0.12	174.01782027411952
10.43	-0.12	170.6260327213034
10.44	-0.12	168.92534321957268
10.45	-0.12	168.5729872798868
10.46	-0.12	169.2288865709837
10.47	-0.12	170.69753194532913
10.48	-0.12	172.76707235133443
10.49	-0.12	175.2476378495124
10.5	-0.12	177.97065739037495
10.51	-0.12	180.82883552294925
10.52	-0.12	183.7152140090372
10.53	-0.12	186.5576111509437
10.54	-0.12	189.31796564240582
10.55	-0.12	191.90082927702488
10.56	-0.12	194.35952665734484
10.57	-0.12	196.6327283998301
10.58	-0.12	198.7312544687508
10.59	-0.12	200.67202751210414
10.6	-0.12	202.47219875484555
10.61	-0.12	204.13800172656985
10.62	-0.12	205.6997955679767
10.63	-0.12	207.1609476502648
10.64	-0.12	208.5648821499144
10.65	-0.12	209.9070116883872
10.66	-0.12	211.22276236233134
10.67	-0.12	212.51672500995593
10.68	-0.12	213.81466188488227
10.69	-0.12	215.11920943336773
10.7	-0.12	216.4385731900051
10.71	-0.12	217.78343076892924
10.72	-0.12	219.15766566041842
10.73	-0.12	220.57199295080503
10.74	-0.12	222.01875192773176
10.75	-0.12	223.50902742890122
10.76	-0.12	225.04595245346923
10.77	-0.12	226.61280978765072
10.78	-0.12	228.24399779252
10.79	-0.12	229.92239134012038
10.8	-0.12	231.6130471327751
10.81	-0.12	233.3663627773689
10.82	-0.12	235.1338229704094
10.83	-0.12	236.94396749408187
10.84	-0.12	238.7825758178609
10.85	-0.12	240.64160969155571
10.86	-0.12	242.5306650419664
10.87	-0.12	244.42548582947336
10.88	-0.12	246.38391653611953
10.89	-0.12	248.34260531536586
10.9	-0.12	250.3040227197251
10.91	-0.12	252.31556188294635
10.92	-0.12	254.3113812670295
10.93	-0.12	256.3186167544538
10.94	-0.12	258.33489010925234
10.95	-0.12	260.3708813045578
10.96	-0.12	262.37338785610564
10.97	-0.12	264.41124696951454
10.98	-0.12	266.4537023429314
10.99	-0.12	268.5151102921416
11.	-0.12	270.52089768092964
9.	-0.1	241.41964316600078
9.01	-0.1	241.74096461555834
9.02	-0.1	242.15405142121227
9.03	-0.1	242.66048900248572
9.04	-0.1	243.33872927634667
9.05	-0.1	244.20018421784457
9.06	-0.1	245.18682694747514
9.07	-0.1	246.3903024859608
9.08	-0.1	247.85342960932044
9.09	-0.1	249.5206540385074
9.1	-0.1	251.42716200591138
9.11	-0.1	253.62158054726677
9.12	-0.1	256.10901991721124
9.13	-0.1	258.8987124085158
9.14	-0.1	262.0339709309008
9.15	-0.1	265.54081984747006
9.16	-0.1	269.4465928928371
9.17	-0.1	273.79181965246005
9.18	-0.1	278.6099110764855
9.19	-0.1	283.93056134079205
9.2	-0.1	289.8369500153736
9.21	-0.1	296.37098877339133
9.22	-0.1	303.57253755160104
9.23	-0.1	311.52645404069534
9.24	-0.1	320.28890546721647
9.25	-0.1	329.9235214895387
9.26	-0.1	340.5192466035347
9.27	-0.1	352.1740307922378
9.28	-0.1	364.97564684932547
9.29	-0.1	379.03332651342237
9.3	-0.1	394.4228553491275
9.31	-0.1	411.2933903707588
9.32	-0.1	429.62207156598043
9.33	-0.1	449.5153501158922
9.34	-0.1	470.93221515083957
9.35	-0.1	493.77794362057966
9.36	-0.1	517.8212939131023
9.37	-0.1	542.5854774861157
9.38	-0.1	567.3245239104939
9.39	-0.1	590.9863479937815
9.4	-0.1	612.0362093438664
9.41	-0.1	628.5121483614316
9.42	-0.1	638.0396124661584
9.43	-0.1	638.2782656615778
9.44	-0.1	627.5064236200476
9.45	-0.1	604.6744619876048
9.46	-0.1	570.3467538797715
9.47	-0.1	526.872298949679
9.48	-0.1	477.52364415646355
9.49	-0.1	426.16753871157806
9.5	-0.1	376.1513930600734
9.51	-0.1	330.0958993197372
9.52	-0.1	289.54789287242943
9.53	-0.1	255.17855256397408
9.54	-0.1	227.00734668908618
9.55	-0.1	204.6456651799102
9.56	-0.1	187.49534760204267
9.57	-0.1	174.91486476738328
9.58	-0.1	166.30053530327655
9.59	-0.1	161.098336562098
9.6	-0.1	158.83710026950388
9.61	-0.1	159.11922474980207
9.62	-0.1	161.64262980602496
9.63	-0.1	166.1827048975043
9.64	-0.1	172.5727932664696
9.65	-0.1	180.67800515035614
9.66	-0.1	190.44681665256428
9.67	-0.1	201.8716496214636
9.68	-0.1	214.97976498455787
9.69	-0.1	229.80568979849312
9.7	-0.1	246.50271175952307
9.71	-0.1	265.2491990691495
9.72	-0.1	286.2417785721934
9.73	-0.1	309.75663201037713
9.74	-0.1	336.22084307386484
9.75	-0.1	366.0643972866547
9.76	-0.1	399.85624853902925
9.77	-0.1	438.3278775173626
9.78	-0.1	482.4871932011
9.79	-0.1	533.4995163606164
9.8	-0.1	592.9676749724189
9.81	-0.1	662.991290884961
9.82	-0.1	746.2990785478913
9.83	-0.1	846.6415457856613
9.84	-0.1	969.0774310997992
9.85	-0.1	1120.658314739812
9.86	-0.1	1311.0456978269638
9.87	-0.1	1553.372144762551
9.88	-0.1	1865.3369286224513
9.89	-0.1	2267.9686048640992
9.9	-0.1	2778.769655563976
9.91	-0.1	3388.1456858120273
9.92	-0.1	4001.8099576457835
9.93	-0.1	4379.617351921808
9.94	-0.1	4227.376529738585
9.95	-0.1	3531.4116914935767
9.96	-0.1	2627.1103919627394
9.97	-0.1	1825.9162845125854
9.98	-0.1	1230.3261761154224
9.99	-0.1	818.7192823437839
10.	-0.1	540.8872378391299
10.01	-0.1	353.8416732741361
10.02	-0.1	227.38500607465548
10.03	-0.1	141.71259134199107
10.04	-0.1	84.04104076479126
10.05	-0.1	46.03808753786738
10.06	-0.1	22.294620465090958
10.07	-0.1	9.260101957777145
10.08	-0.1	4.600888013338352
10.09	-0.1	6.81438097776963
10.1	-0.1	14.965800411581066
10.11	-0.1	28.53621143500777
10.12	-0.1	47.30866241524903
10.13	-0.1	71.2842853917432
10.14	-0.1	100.6292821708582
10.15	-0.1	135.60339145898405
10.16	-0.1	176.41724843371517
10.17	-0.1	223.1655913679466
10.18	-0.1	275.5979293174803
10.19	-0.1	332.82504982582213
10.2	-0.1	393.0537137093725
10.21	-0.1	453.4275437994984
10.22	-0.1	509.8337061577996
10.23	-0.1	557.6172754886213
10.24	-0.1	592.1567899041344
10.25	-0.1	610.2812537975987
10.26	-0.1	610.7435279264881
10.27	-0.1	595.11812511678
10.28	-0.1	567.1402696248529
10.29	-0.1	530.643988212307
10.3	-0.1	489.9947781073905
10.31	-0.1	448.6234827552233
10.32	-0.1	408.8385723335377
10.33	-0.1	372.11594264303733
10.34	-0.1	339.2474373026417
10.35	-0.1	310.50368164240416
10.36	-0.1	285.80149285861296
10.37	-0.1	264.8933042957809
10.38	-0.1	247.4908339297693
10.39	-0.1	233.2250382057204
10.4	-0.1	221.74657541569923
10.41	-0.1	212.68361169235436
10.42	-0.1	205.72235808040406
10.43	-0.1	200.55010409449153
10.44	-0.1	196.92736599188447
10.45	-0.1	194.59605952441086
10.46	-0.1	193.2884671358399
10.47	-0.1	192.85103451507158
10.48	-0.1	193.11179967705473
10.49	-0.1	193.909422526544
10.5	-0.1	195.09430722538636
10.51	-0.1	196.57023826908048
10.52	-0.1	198.23251574789833
10.53	-0.1	200.008444705552
10.54	-0.1	201.85466082520645
10.55	-0.1	203.66134599154412
10.56	-0.1	205.47271268798775
10.57	-0.1	207.21024149704343
10.58	-0.1	208.86966817961846
10.59	-0.1	210.45244909387142
10.6	-0.1	211.96158601726032
10.61	-0.1	213.38871850778105
10.62	-0.1	214.75259037059547
10.63	-0.1	216.04459831368447
10.64	-0.1	217.30078907661513
10.65	-0.1	218.5081904431023
10.66	-0.1	219.69637963604342
10.67	-0.1	220.8647185491876
10.68	-0.1	222.0367744187784
10.69	-0.1	223.2122053787059
10.7	-0.1	224.39691981238386
10.71	-0.1	225.60141032175255
10.72	-0.1	226.82899768619217
10.73	-0.1	228.09044717782746
10.74	-0.1	229.37848031171623
10.75	-0.1	230.70459328157997
10.76	-0.1	232.073279158315
10.77	-0.1	233.46786430063335
10.78	-0.1	234.92462810655493
10.79	-0.1	236.42629399617246
10.8	-0.1	237.9383867560582
10.81	-0.1	239.51370281963162
10.82	-0.1	241.10314442188292
10.83	-0.1	242.73604315198148
10.84	-0.1	244.39927467364564
10.85	-0.1	246.08472507175523
10.86	-0.1	247.80293935391325
10.87	-0.1	249.53051821490033
10.88	-0.1	251.32337154219297
10.89	-0.1	253.12064063232035
10.9	-0.1	254.92435315991082
10.91	-0.1	256.78166067729506
10.92	-0.1	258.62715330490687
10.93	-0.1	260.4881923035284
10.94	-0.1	262.3618305488169
10.95	-0.1	264.25962333649727
10.96	-0.1	266.1271367842091
10.97	-0.1	268.0341685980669
10.98	-0.1	269.9496310569985
10.99	-0.1	271.8879064175183
11.	-0.1	273.7739250279455
9.	-0.08	243.01515173224007
9.01	-0.08	243.42177724707622
9.02	-0.08	243.92740723781642
9.03	-0.08	244.53400743027814
9.04	-0.08	245.3216370832748
9.05	-0.08	246.3028747441337
9.06	-0.08	247.42059735937423
9.07	-0.08	248.76828929451267
9.08	-0.08	250.39089541571218
9.09	-0.08	252.23435369471474
9.1	-0.08	254.33625628864698
9.11	-0.08	256.7485412059617
9.12	-0.08	259.4796800526011
9.13	-0.08	262.54250194394723
9.14	-0.08	265.98520833148456
9.15	-0.08	269.83938687834353
9.16	-0.08	274.139044920733
9.17	-0.08	278.9328080326675
9.18	-0.08	284.2637578690528
9.19	-0.08	290.17311126529034
9.2	-0.08	296.75911236805536
9.21	-0.08	304.0811616655053
9.22	-0.08	312.20024310448144
9.23	-0.08	321.2285542478444
9.24	-0.08	331.2550465451517
9.25	-0.08	342.38405626503777
9.26	-0.08	354.7562078319079
9.27	-0.08	368.5345870282481
9.28	-0.08	383.8882689774916
9.29	-0.08	401.02982210293635
9.3	-0.08	420.16385475210245
9.31	-0.08	441.60700859310333
9.32	-0.08	465.5344912305451
9.33	-0.08	492.3111531214035
9.34	-0.08	522.2024441406928
9.35	-0.08	555.4775758498832
9.36	-0.08	592.3100650543931
9.37	-0.08	632.6195292058046
9.38	-0.08	675.9582813764705
9.39	-0.08	721.3111636685062
9.4	-0.08	766.6153970239573
9.41	-0.08	808.4396663753782
9.42	-0.08	841.6013247272873
9.43	-0.08	859.5834851231563
9.44	-0.08	855.8520520108431
9.45	-0.08	825.4117548136239
9.46	-0.08	767.9852853100721
9.47	-0.08	689.2267255864493
9.48	-0.08	598.6301567917757
9.49	-0.08	506.6964422724836
9.5	-0.08	421.52080177371687
9.51	-0.08	347.86847895801804
9.52	-0.08	287.3342598047174
9.53	-0.08	239.48788363829067
9.54	-0.08	202.87466221242786
9.55	-0.08	175.71275894443792
9.56	-0.08	156.27332835905227
9.57	-0.08	143.0690011372855
9.58	-0.08	134.8921784992376
9.59	-0.08	130.77745153583453
9.6	-0.08	129.98181075807094
9.61	-0.08	131.93498527051074
9.62	-0.08	136.22488348866295
9.63	-0.08	142.5610190536864
9.64	-0.08	150.74279041687086
9.65	-0.08	160.62320621648337
9.66	-0.08	172.14934369324578
9.67	-0.08	185.3231230146276
9.68	-0.08	200.19171905108198
9.69	-0.08	216.8144045193167
9.7	-0.08	235.37624769834758
9.71	-0.08	256.09528014459636
9.72	-0.08	279.2225522832897
9.73	-0.08	305.0999894902127
9.74	-0.08	334.2373769662904
9.75	-0.08	367.1798945951197
9.76	-0.08	404.6477934116007
9.77	-0.08	447.58308791233014
9.78	-0.08	497.2854076107629
9.79	-0.08	555.3481079323907
9.8	-0.08	623.9929544419446
9.81	-0.08	706.2670669982131
9.82	-0.08	806.3694525088926
9.83	-0.08	930.4078928420722
9.84	-0.08	1087.3810992601718
9.85	-0.08	1291.14498936602
9.86	-0.08	1563.7225118592971
9.87	-0.08	1941.8278436101739
9.88	-0.08	2490.759978906519
9.89	-0.08	3334.0257608709176
9.9	-0.08	4723.618774942291
9.91	-0.08	7209.0532445464805
9.92	-0.08	11936.63868747264
9.93	-0.08	19700.388192925784
9.94	-0.08	22094.35968263023
9.95	-0.08	13277.986390175814
9.96	-0.08	6548.051419428747
9.97	-0.08	3386.6123795528274
9.98	-0.08	1884.929867460714
9.99	-0.08	1107.8338039124455
10.	-0.08	673.0437628323779
10.01	-0.08	414.81980641380665
10.02	-0.08	254.78894367550032
10.03	-0.08	152.98752780913176
10.04	-0.08	87.66012446690326
10.05	-0.08	46.23495845265141
10.06	-0.08	21.21798138381665
10.07	-0.08	7.953642395081335
10.08	-0.08	3.4977966031065084
10.09	-0.08	5.957377152320586
10.1	-0.08	14.11529846400161
10.11	-0.08	27.19593922499178
10.12	-0.08	44.720380519128824
10.13	-0.08	66.38335099017152
10.14	-0.08	91.98975702319852
10.15	-0.08	121.38132563095829
10.16	-0.08	154.3153124521583
10.17	-0.08	190.4473600384496
10.18	-0.08	229.2041152174495
10.19	-0.08	269.69941231061284
10.2	-0.08	310.66664649650113
10.21	-0.08	350.5368242445725
10.22	-0.08	387.3714126612688
10.23	-0.08	419.2646184766876
10.24	-0.08	444.3777573574431
10.25	-0.08	461.4630401981881
10.26	-0.08	469.753977888875
10.27	-0.08	469.4735547689258
10.28	-0.08	461.80501418106724
10.29	-0.08	447.8656723158649
10.3	-0.08	429.48776054045027
10.31	-0.08	408.41270445825137
10.32	-0.08	386.05504184265016
10.33	-0.08	363.5932255821468
10.34	-0.08	341.9474669799693
10.35	-0.08	321.7205482904982
10.36	-0.08	303.24916423464833
10.37	-0.08	286.70576327974936
10.38	-0.08	272.17723135801333
10.39	-0.08	259.6191545346733
10.4	-0.08	248.95372746670083
10.41	-0.08	240.02139559007344
10.42	-0.08	232.68266617771786
10.43	-0.08	226.76582913017876
10.44	-0.08	222.1392544069243
10.45	-0.08	218.63168535124169
10.46	-0.08	216.05185346579438
10.47	-0.08	214.29717651702285
10.48	-0.08	213.2403294969419
10.49	-0.08	212.75522579729864
10.5	-0.08	212.71740093412126
10.51	-0.08	213.04989865492647
10.52	-0.08	213.6583407950165
10.53	-0.08	214.47810197881103
10.54	-0.08	215.46938651307522
10.55	-0.08	216.5169775418348
10.56	-0.08	217.6651664787613
10.57	-0.08	218.82573902927194
10.58	-0.08	219.98734808468348
10.59	-0.08	221.14223161032893
10.6	-0.08	222.28475648702207
10.61	-0.08	223.39631871731538
10.62	-0.08	224.48751860902635
10.63	-0.08	225.54031894619067
10.64	-0.08	226.5849339967086
10.65	-0.08	227.6009327454467
10.66	-0.08	228.61261721813932
10.67	-0.08	229.61415179158487
10.68	-0.08	230.62648026284347
10.69	-0.08	231.64580660726713
10.7	-0.08	232.67505601769665
10.71	-0.08	233.72378526795984
10.72	-0.08	234.79399671541432
10.73	-0.08	235.89567201236514
10.74	-0.08	237.02128340630878
10.75	-0.08	238.1820691743444
10.76	-0.08	239.38325868366988
10.77	-0.08	240.60769808137738
10.78	-0.08	241.89313047402675
10.79	-0.08	243.2217166022453
10.8	-0.08	244.5591089257608
10.81	-0.08	245.96033006568132
10.82	-0.08	247.3754501078307
10.83	-0.08	248.83445846968152
10.84	-0.08	250.32519240694418
10.85	-0.08	251.8394225186372
10.86	-0.08	253.38859029735426
10.87	-0.08	254.95018974316204
10.88	-0.08	256.57803545177023
10.89	-0.08	258.2139200897863
10.9	-0.08	259.85942689591326
10.91	-0.08	261.56141649872774
10.92	-0.08	263.2550341724785
10.93	-0.08	264.96789817935587
10.94	-0.08	266.69647884786843
10.95	-0.08	268.4533220344717
10.96	-0.08	270.1827145113185
10.97	-0.08	271.95550402786466
10.98	-0.08	273.7403100071136
10.99	-0.08	275.5515677757528
11.	-0.08	277.3137327458898
9.	-0.06	244.26304760434525
9.01	-0.06	244.7364585765256
9.02	-0.06	245.3146593779465
9.03	-0.06	245.9998434624684
9.04	-0.06	246.8734206432122
9.05	-0.06	247.94893195135026
9.06	-0.06	249.17004345941086
9.07	-0.06	250.6316994582903
9.08	-0.06	252.38063108055348
9.09	-0.06	254.36406844163915
9.1	-0.06	256.6216069016074
9.11	-0.06	259.208037584467
9.12	-0.06	262.134772312297
9.13	-0.06	265.41774096310206
9.14	-0.06	269.1094280491126
9.15	-0.06	273.24635983440385
9.16	-0.06	277.8685378212753
9.17	-0.06	283.0319299309391
9.18	-0.06	288.7885468866289
9.19	-0.06	295.1903901894459
9.2	-0.06	302.3499340309014
9.21	-0.06	310.3435318468691
9.22	-0.06	319.253054800719
9.23	-0.06	329.21821541735596
9.24	-0.06	340.36194355867246
9.25	-0.06	352.8319887027127
9.26	-0.06	366.8257274313526
9.27	-0.06	382.5803440342876
9.28	-0.06	400.36152504023886
9.29	-0.06	420.510334059298
9.3	-0.06	443.4014523676026
9.31	-0.06	469.58498801966334
9.32	-0.06	499.5405833568283
9.33	-0.06	534.0604401093483
9.34	-0.06	573.985105566527
9.35	-0.06	620.3704995622533
9.36	-0.06	674.4531518855947
9.37	-0.06	737.5499860980038
9.38	-0.06	810.9759048771834
9.39	-0.06	895.7548196271086
9.4	-0.06	991.6751943171723
9.41	-0.06	1095.836424686688
9.42	-0.06	1199.953416245391
9.43	-0.06	1287.5553272454547
9.44	-0.06	1333.4815966672793
9.45	-0.06	1309.8461832336354
9.46	-0.06	1203.8948065208945
9.47	-0.06	1032.3406208465944
9.48	-0.06	833.3987324686884
9.49	-0.06	644.4737945887123
9.5	-0.06	486.3977753906592
9.51	-0.06	364.2803619758453
9.52	-0.06	274.43606369977306
9.53	-0.06	210.39888676861125
9.54	-0.06	165.87710351756883
9.55	-0.06	135.75329089088436
9.56	-0.06	116.17396294128645
9.57	-0.06	104.35597160534023
9.58	-0.06	98.3216141302641
9.59	-0.06	96.66428266767369
9.6	-0.06	98.39594978227036
9.61	-0.06	102.81885762821832
9.62	-0.06	109.45721831416414
9.63	-0.06	117.99517120390294
9.64	-0.06	128.2308741791686
9.65	-0.06	140.02984275931752
9.66	-0.06	153.35490130826048
9.67	-0.06	168.22847226158888
9.68	-0.06	184.72261284095242
9.69	-0.06	202.92084859846835
9.7	-0.06	223.03412696517734
9.71	-0.06	245.30812200046805
9.72	-0.06	270.0290114332012
9.73	-0.06	297.57609455798126
9.74	-0.06	328.50169871920826
9.75	-0.06	363.4096234471301
9.76	-0.06	403.09206433730253
9.77	-0.06	448.5883213530178
9.78	-0.06	501.3266567672414
9.79	-0.06	563.0908224473474
9.8	-0.06	636.3670291657991
9.81	-0.06	724.6115484826793
9.82	-0.06	832.653228044268
9.83	-0.06	967.6133865038928
9.84	-0.06	1140.2220030337332
9.85	-0.06	1367.396099196919
9.86	-0.06	1677.0016381152768
9.87	-0.06	2117.7939226382414
9.88	-0.06	2782.353744825553
9.89	-0.06	3864.6344544033063
9.9	-0.06	5832.299701548192
9.91	-0.06	10069.854687067233
9.92	-0.06	22285.027788965435
9.93	-0.06	85118.66335763298
9.94	-0.06	198879.81931994038
9.95	-0.06	31302.983863127276
9.96	-0.06	9719.189278831027
9.97	-0.06	4290.296530124865
9.98	-0.06	2246.7233486833165
9.99	-0.06	1293.23242172947
10.	-0.06	786.8321366720959
10.01	-0.06	494.3547937094476
10.02	-0.06	315.77865421443784
10.03	-0.06	202.94993763912922
10.04	-0.06	130.56573422830598
10.05	-0.06	84.32105781111736
10.06	-0.06	55.828722508387344
10.07	-0.06	39.87190332128081
10.08	-0.06	33.16173140312398
10.09	-0.06	33.5390871574258
10.1	-0.06	39.57041957887697
10.11	-0.06	50.27372348749425
10.12	-0.06	64.97592749327464
10.13	-0.06	83.16660566398474
10.14	-0.06	104.4431946744467
10.15	-0.06	128.4507802467786
10.16	-0.06	154.78231735048075
10.17	-0.06	182.99589865509307
10.18	-0.06	212.52664426827837
10.19	-0.06	242.68814021041584
10.2	-0.06	272.62774623378147
10.21	-0.06	301.44155914505
10.22	-0.06	328.0880841020252
10.23	-0.06	351.64096603717735
10.24	-0.06	371.1925429559325
10.25	-0.06	386.14876373230476
10.26	-0.06	396.02708072603787
10.27	-0.06	400.7921251964002
10.28	-0.06	400.9394378173899
10.29	-0.06	396.7477824404725
10.3	-0.06	389.05369603864045
10.31	-0.06	378.7466234547271
10.32	-0.06	366.5912188948423
10.33	-0.06	353.3250948491688
10.34	-0.06	339.6377595191272
10.35	-0.06	326.05578157779905
10.36	-0.06	312.95300234440555
10.37	-0.06	300.60554299560863
10.38	-0.06	289.23401968944813
10.39	-0.06	278.9411475205503
10.4	-0.06	269.79622264190147
10.41	-0.06	261.769966217115
10.42	-0.06	254.84172959877785
10.43	-0.06	248.94488851690156
10.44	-0.06	244.0358919639039
10.45	-0.06	240.01722092611044
10.46	-0.06	236.76494984520178
10.47	-0.06	234.22660426937318
10.48	-0.06	232.31813200692696
10.49	-0.06	230.95002626497427
10.5	-0.06	230.02511717755667
10.51	-0.06	229.48973436414406
10.52	-0.06	229.26436044049268
10.53	-0.06	229.29752825749924
10.54	-0.06	229.5586277193626
10.55	-0.06	229.93288822098938
10.56	-0.06	230.47096051080126
10.57	-0.06	231.08033542487647
10.58	-0.06	231.7484429359657
10.59	-0.06	232.463351967495
10.6	-0.06	233.2152984312771
10.61	-0.06	233.97938745562763
10.62	-0.06	234.76145422508333
10.63	-0.06	235.53677324579982
10.64	-0.06	236.33173377874868
10.65	-0.06	237.11995168989134
10.66	-0.06	237.92167446721777
10.67	-0.06	238.72660027920017
10.68	-0.06	239.55331617206372
10.69	-0.06	240.3947378890106
10.7	-0.06	241.2507088583404
10.71	-0.06	242.12962910638427
10.72	-0.06	243.0318592983314
10.73	-0.06	243.96616872595212
10.74	-0.06	244.92441080718703
10.75	-0.06	245.91716746400763
10.76	-0.06	246.94995693865675
10.77	-0.06	248.00477000261188
10.78	-0.06	249.1204918008876
10.79	-0.06	250.27838713624033
10.8	-0.06	251.4439328606467
10.81	-0.06	252.67421483141294
10.82	-0.06	253.91823077141134
10.83	-0.06	255.20648921656397
10.84	-0.06	256.5276348663658
10.85	-0.06	257.8732603656839
10.86	-0.06	259.2556249793749
10.87	-0.06	260.6531147630878
10.88	-0.06	262.1172970121883
10.89	-0.06	263.59271289259556
10.9	-0.06	265.08048403865496
10.91	-0.06	266.6271167689181
10.92	-0.06	268.1684060892043
10.93	-0.06	269.7322387018759
10.94	-0.06	271.31448257544946
10.95	-0.06	272.92876795661255
10.96	-0.06	274.5180499855574
10.97	-0.06	276.15430406091224
10.98	-0.06	277.8058870477872
10.99	-0.06	279.48730925994204
11.	-0.06	281.12256795366926
9.	-0.04	245.13776482555733
9.01	-0.04	245.656839321079
9.02	-0.04	246.2846947517643
9.03	-0.04	247.02355089274857
9.04	-0.04	247.95583625739167
9.05	-0.04	249.0957706559129
9.06	-0.04	250.38760840724626
9.07	-0.04	251.927252353367
9.08	-0.04	253.76273341089288
9.09	-0.04	255.84221689440756
9.1	-0.04	258.2066914598125
9.11	-0.04	260.91307787078864
9.12	-0.04	263.9749925413156
9.13	-0.04	267.4105857063615
9.14	-0.04	271.2755244550633
9.15	-0.04	275.61003444664595
9.16	-0.04	280.45865616910487
9.17	-0.04	285.88295612507096
9.18	-0.04	291.9418719373226
9.19	-0.04	298.6958399291121
9.2	-0.04	306.26859731992334
9.21	-0.04	314.7501779072833
9.22	-0.04	324.2395355830424
9.23	-0.04	334.89930825551636
9.24	-0.04	346.8813403421819
9.25	-0.04	360.37117157062704
9.26	-0.04	375.6168116078926
9.27	-0.04	392.9234650855659
9.28	-0.04	412.64858798420676
9.29	-0.04	435.25983243987395
9.3	-0.04	461.3074056121094
9.31	-0.04	491.5936672525918
9.32	-0.04	526.9509532160591
9.33	-0.04	568.6988937213195
9.34	-0.04	618.4560977030657
9.35	-0.04	678.460542123261
9.36	-0.04	751.774087007901
9.37	-0.04	842.5685044601169
9.38	-0.04	956.6882861880496
9.39	-0.04	1102.3876312389546
9.4	-0.04	1290.7607855845424
9.41	-0.04	1535.5333733227374
9.42	-0.04	1848.5747912589295
9.43	-0.04	2223.3285703643755
9.44	-0.04	2591.663330847515
9.45	-0.04	2769.85210055526
9.46	-0.04	2550.405452419291
9.47	-0.04	1987.510381544099
9.48	-0.04	1371.3981258621905
9.49	-0.04	892.5167394457001
9.5	-0.04	572.1052780930995
9.51	-0.04	369.42095673918897
9.52	-0.04	243.2025525212091
9.53	-0.04	164.89576653619508
9.54	-0.04	116.66327342474732
9.55	-0.04	87.63642034868963
9.56	-0.04	71.16344510254166
9.57	-0.04	63.12104677311128
9.58	-0.04	60.90527436719415
9.59	-0.04	62.83928493634281
9.6	-0.04	67.83568899932203
9.61	-0.04	75.18010791430838
9.62	-0.04	84.41360940660677
9.63	-0.04	95.25133562327679
9.64	-0.04	107.52836976056318
9.65	-0.04	121.1470827234188
9.66	-0.04	136.1005267713963
9.67	-0.04	152.43868411137606
9.68	-0.04	170.2586088707609
9.69	-0.04	189.6623585729472
9.7	-0.04	210.87564423134793
9.71	-0.04	234.15380264644986
9.72	-0.04	259.7913641457493
9.73	-0.04	288.16787573050834
9.74	-0.04	319.8263203129054
9.75	-0.04	355.355683317444
9.76	-0.04	395.51654737409905
9.77	-0.04	441.2954097587561
9.78	-0.04	494.0293553157685
9.79	-0.04	555.3620380811382
9.8	-0.04	627.5375938752127
9.81	-0.04	713.6195164386065
9.82	-0.04	817.7564907600262
9.83	-0.04	945.8672087791034
9.84	-0.04	1106.4871448532365
9.85	-0.04	1312.3033971887878
9.86	-0.04	1582.6053927976964
9.87	-0.04	1947.5642511694823
9.88	-0.04	2455.92489140411
9.89	-0.04	3186.8672043273723
9.9	-0.04	4264.990774907903
9.91	-0.04	5850.112299256845
9.92	-0.04	7961.596676912175
9.93	-0.04	9825.127724266917
9.94	-0.04	9613.503796446641
9.95	-0.04	7217.753513758953
9.96	-0.04	4676.76195439252
9.97	-0.04	2927.377674932774
9.98	-0.04	1859.1566680534786
9.99	-0.04	1212.563961588239
10.	-0.04	811.6781622261266
10.01	-0.04	555.6652036083907
10.02	-0.04	387.87334400387005
10.03	-0.04	275.91197185449096
10.04	-0.04	200.6169002359876
10.05	-0.04	150.15495891872027
10.06	-0.04	117.17713219606196
10.07	-0.04	96.81289073229138
10.08	-0.04	85.8813795701786
10.09	-0.04	82.18748110456886
10.1	-0.04	84.20882676326893
10.11	-0.04	90.84028040175518
10.12	-0.04	101.28879324703377
10.13	-0.04	114.91699961409971
10.14	-0.04	131.206733839724
10.15	-0.04	149.71324302561618
10.16	-0.04	169.97695900722914
10.17	-0.04	191.55931659384675
10.18	-0.04	213.9593427894602
10.19	-0.04	236.65722166935652
10.2	-0.04	259.050556045959
10.21	-0.04	280.57801237596846
10.22	-0.04	300.6089339710422
10.23	-0.04	318.6314489598886
10.24	-0.04	334.1209363902291
10.25	-0.04	346.7553318380214
10.26	-0.04	356.2035017603021
10.27	-0.04	362.37867104981865
10.28	-0.04	365.5498602064338
10.29	-0.04	365.7012889461687
10.3	-0.04	363.2519777586541
10.31	-0.04	358.6849378309061
10.32	-0.04	352.3995451193435
10.33	-0.04	344.82795703503956
10.34	-0.04	336.4358684239048
10.35	-0.04	327.6027295094886
10.36	-0.04	318.624858588762
10.37	-0.04	309.75455673595434
10.38	-0.04	301.2254790232096
10.39	-0.04	293.1804664278811
10.4	-0.04	285.746955259873
10.41	-0.04	278.95719562105876
10.42	-0.04	272.8554858957457
10.43	-0.04	267.43964105656164
10.44	-0.04	262.7256374220982
10.45	-0.04	258.6691747964222
10.46	-0.04	255.19707497241833
10.47	-0.04	252.29859492402875
10.48	-0.04	249.92623186637962
10.49	-0.04	248.02329667651605
10.5	-0.04	246.51803467627084
10.51	-0.04	245.3801229569505
10.52	-0.04	244.54611890153132
10.53	-0.04	243.97966406095762
10.54	-0.04	243.6621094849632
10.55	-0.04	243.4823728925946
10.56	-0.04	243.5012130379677
10.57	-0.04	243.62535020867992
10.58	-0.04	243.84488055834123
10.59	-0.04	244.14739082263256
10.6	-0.04	244.52231817750956
10.61	-0.04	244.94163379154983
10.62	-0.04	245.40924232418547
10.63	-0.04	245.89619531176112
10.64	-0.04	246.42702377693408
10.65	-0.04	246.97099859384224
10.66	-0.04	247.54573282983213
10.67	-0.04	248.13749045704418
10.68	-0.04	248.76314401523658
10.69	-0.04	249.41285134587565
10.7	-0.04	250.08366007281853
10.71	-0.04	250.78295048762138
10.72	-0.04	251.50944985559335
10.73	-0.04	252.27060246622145
10.74	-0.04	253.05751023111807
10.75	-0.04	253.87993602677722
10.76	-0.04	254.74342149029047
10.77	-0.04	255.62888397687718
10.78	-0.04	256.5761433426384
10.79	-0.04	257.5653379517917
10.8	-0.04	258.56153244232587
10.81	-0.04	259.62375158737115
10.82	-0.04	260.69971855194876
10.83	-0.04	261.8203424756722
10.84	-0.04	262.97492719429704
10.85	-0.04	264.1548243833605
10.86	-0.04	265.37302462651763
10.87	-0.04	266.6087837076196
10.88	-0.04	267.91129012618444
10.89	-0.04	269.2278835916864
10.9	-0.04	270.5592000244669
10.91	-0.04	271.9513202426561
10.92	-0.04	273.3407612517152
10.93	-0.04	274.7556738228895
10.94	-0.04	276.19129985184446
10.95	-0.04	277.6624285261192
10.96	-0.04	279.1106283960993
10.97	-0.04	280.6090680148854
10.98	-0.04	282.12586448247947
10.99	-0.04	283.67561944836234
11.	-0.04	285.1818831672784
9.	-0.02	245.62065318337739
9.01	-0.02	246.16234928345182
9.02	-0.02	246.81476654692386
9.03	-0.02	247.57991330270906
9.04	-0.02	248.54084614235845
9.05	-0.02	249.71211770692923
9.06	-0.02	251.03830090584705
9.07	-0.02	252.61566074125048
9.08	-0.02	254.49292423235502
9.09	-0.02	256.6187077655941
9.1	-0.02	259.03461608282237
9.11	-0.02	261.79875747276407
9.12	-0.02	264.92595511502896
9.13	-0.02	268.4353769226445
9.14	-0.02	272.3843510358246
9.15	-0.02	276.8150324881459
9.16	-0.02	281.77436484954256
9.17	-0.02	287.32688573308957
9.18	-0.02	293.5353087151952
9.19	-0.02	300.4646549941634
9.2	-0.02	308.244929251151
9.21	-0.02	316.9738914403326
9.22	-0.02	326.7601698201056
9.23	-0.02	337.7797631884325
9.24	-0.02	350.20155869136687
9.25	-0.02	364.23377561558635
9.26	-0.02	380.1555102573329
9.27	-0.02	398.31471028179425
9.28	-0.02	419.1280319527941
9.29	-0.02	443.14710080701553
9.3	-0.02	471.04277817407757
9.31	-0.02	503.7971601837108
9.32	-0.02	542.5059274558294
9.33	-0.02	588.9028838914728
9.34	-0.02	645.2585267740169
9.35	-0.02	714.8790977960505
9.36	-0.02	802.6407003001526
9.37	-0.02	915.9158630005568
9.38	-0.02	1066.4801034165096
9.39	-0.02	1274.2120970117282
9.4	-0.02	1574.3956458524217
9.41	-0.02	2034.7322873409948
9.42	-0.02	2796.4859793372434
9.43	-0.02	4182.404135417713
9.44	-0.02	6937.657486799771
9.45	-0.02	11741.512194060042
9.46	-0.02	12318.084422942069
9.47	-0.02	6171.375432526152
9.48	-0.02	2660.864632870667
9.49	-0.02	1247.2668558623895
9.5	-0.02	635.41870824496
9.51	-0.02	342.27586143054384
9.52	-0.02	190.91149250501329
9.53	-0.02	109.24457814668291
9.54	-0.02	64.68683512629082
9.55	-0.02	41.188203436293875
9.56	-0.02	30.28363528445
9.57	-0.02	27.262999169351307
9.58	-0.02	29.388005947227235
9.59	-0.02	35.01449940533096
9.6	-0.02	43.136574862182826
9.61	-0.02	53.129092627582374
9.62	-0.02	64.61191168465943
9.63	-0.02	77.36602867277199
9.64	-0.02	91.2813487216288
9.65	-0.02	106.30392894197931
9.66	-0.02	122.45758099082411
9.67	-0.02	139.81584057445474
9.68	-0.02	158.4920491131171
9.69	-0.02	178.59435844547104
9.7	-0.02	200.34761146971078
9.71	-0.02	223.99589254024482
9.72	-0.02	249.813822357795
9.73	-0.02	278.14505643078064
9.74	-0.02	309.4751195499764
9.75	-0.02	344.3123370028542
9.76	-0.02	383.296432617715
9.77	-0.02	427.23629543212303
9.78	-0.02	477.20284092907997
9.79	-0.02	534.4476669316439
9.8	-0.02	600.6098366137533
9.81	-0.02	677.8231280665852
9.82	-0.02	768.7574103205267
9.83	-0.02	876.9339248689109
9.84	-0.02	1006.8981424750468
9.85	-0.02	1164.505943738053
9.86	-0.02	1357.0067206779681
9.87	-0.02	1592.8089417670765
9.88	-0.02	1880.439294377162
9.89	-0.02	2224.3525137538168
9.9	-0.02	2615.911598532657
9.91	-0.02	3016.5534353412318
9.92	-0.02	3340.0687608281078
9.93	-0.02	3462.3216495257248
9.94	-0.02	3294.0335047025274
9.95	-0.02	2868.976507836798
9.96	-0.02	2326.1003959860145
9.97	-0.02	1799.6575154169977
9.98	-0.02	1359.5360130443132
9.99	-0.02	1018.9314239151192
10.	-0.02	765.1678077523459
10.01	-0.02	579.232883207388
10.02	-0.02	443.85579049804375
10.03	-0.02	345.64582828591347
10.04	-0.02	274.7576930496647
10.05	-0.02	224.00436272363993
10.06	-0.02	188.43079222422713
10.07	-0.02	164.34014307135146
10.08	-0.02	149.1670301841242
10.09	-0.02	140.99762817169508
10.1	-0.02	138.42731118457624
10.11	-0.02	140.37039538561982
10.12	-0.02	146.0217511735898
10.13	-0.02	154.7044820973926
10.14	-0.02	165.86049409807487
10.15	-0.02	179.02040390036927
10.16	-0.02	193.7222760752684
10.17	-0.02	209.56010278645826
10.18	-0.02	226.0919891386881
10.19	-0.02	242.91313161206804
10.2	-0.02	259.5660762172737
10.21	-0.02	275.672917413207
10.22	-0.02	290.80640212852444
10.23	-0.02	304.6505619898972
10.24	-0.02	316.8586813592663
10.25	-0.02	327.2353148575006
10.26	-0.02	335.5296824201753
10.27	-0.02	341.64692473892563
10.28	-0.02	345.76791625658484
10.29	-0.02	347.7596937879309
10.3	-0.02	347.8497287674884
10.31	-0.02	346.3201320652411
10.32	-0.02	343.3712647472459
10.33	-0.02	339.2490296854707
10.34	-0.02	334.2610114138942
10.35	-0.02	328.6618071567369
10.36	-0.02	322.6580593441002
10.37	-0.02	316.44425986660457
10.38	-0.02	310.22244283212666
10.39	-0.02	304.126148369134
10.4	-0.02	298.29227170181963
10.41	-0.02	292.77149291691654
10.42	-0.02	287.6349381830433
10.43	-0.02	282.9126497018894
10.44	-0.02	278.65435399316897
10.45	-0.02	274.8490363903768
10.46	-0.02	271.4566283352958
10.47	-0.02	268.49681792192337
10.48	-0.02	265.94945766246667
10.49	-0.02	263.783989119264
10.5	-0.02	261.9495419116328
10.51	-0.02	260.4363832458038
10.52	-0.02	259.1958515798799
10.53	-0.02	258.2062205546412
10.54	-0.02	257.46132107152937
10.55	-0.02	256.8549496448193
10.56	-0.02	256.4596535749989
10.57	-0.02	256.1833225679868
10.58	-0.02	256.02093909335713
10.59	-0.02	255.96199900246629
10.6	-0.02	255.9973520343136
10.61	-0.02	256.09809612084746
10.62	-0.02	256.2683299199031
10.63	-0.02	256.4768453183305
10.64	-0.02	256.74797138286414
10.65	-0.02	257.04807066285116
10.66	-0.02	257.3934588987441
10.67	-0.02	257.76802761230834
10.68	-0.02	258.18770614390746
10.69	-0.02	258.64056883550484
10.7	-0.02	259.1213537849066
10.71	-0.02	259.63675678104937
10.72	-0.02	260.18409194340836
10.73	-0.02	260.76957758165065
10.74	-0.02	261.3836091078604
10.75	-0.02	262.035145003607
10.76	-0.02	262.7296386985821
10.77	-0.02	263.4468533144471
10.78	-0.02	264.2274433416753
10.79	-0.02	265.0502930635078
10.8	-0.02	265.8798937355944
10.81	-0.02	266.77713462072154
10.82	-0.02	267.6883140837802
10.83	-0.02	268.6446569502676
10.84	-0.02	269.635999589999
10.85	-0.02	270.653403807591
10.86	-0.02	271.710510948256
10.87	-0.02	272.787416245845
10.88	-0.02	273.9308266866856
10.89	-0.02	275.0908965437073
10.9	-0.02	276.26775256829654
10.91	-0.02	277.50697722588313
10.92	-0.02	278.74586606077406
10.93	-0.02	280.0128187695842
10.94	-0.02	281.3024262508707
10.95	-0.02	282.63069511541795
10.96	-0.02	283.9377519047336
10.97	-0.02	285.29801275638613
10.98	-0.02	286.6793715232
10.99	-0.02	288.09653250922076
11.	-0.02	289.4726045070913
9.	0.	245.70098865716153
9.01	0.	246.24118151060088
9.02	0.	246.89184004073996
9.03	0.	247.65450516059974
9.04	0.	248.61243627643324
9.05	0.	249.780137409744
9.06	0.	251.10219033928826
9.07	0.	252.67457298585853
9.08	0.	254.5460364551966
9.09	0.	256.66509015005875
9.1	0.	259.0730815651299
9.11	0.	261.82823409445183
9.12	0.	264.94542313203567
9.13	0.	268.44344093651864
9.14	0.	272.3795014406254
9.15	0.	276.7955961842041
9.16	0.	281.7385175940502
9.17	0.	287.2725976524132
9.18	0.	293.46045012353034
9.19	0.	300.36687362330935
9.2	0.	308.12182778017785
9.21	0.	316.823071284936
9.22	0.	326.57907234591494
9.23	0.	337.56619994655705
9.24	0.	349.9537085425904
9.25	0.	363.9505017843571
9.26	0.	379.8371653965575
9.27	0.	397.9642148124363
9.28	0.	418.7525013668204
9.29	0.	442.7604474712379
9.3	0.	470.67043593339884
9.31	0.	503.48404234858265
9.32	0.	542.3271236047325
9.33	0.	588.9884724811657
9.34	0.	645.8335603140637
9.35	0.	716.3400665779526
9.36	0.	805.7078333555005
9.37	0.	921.9428604078217
9.38	0.	1078.143376188931
9.39	0.	1297.1702149421099
9.4	0.	1621.6761211503208
9.41	0.	2140.020150549806
9.42	0.	3061.965811041428
9.43	0.	4998.663120816039
9.44	0.	10415.454739785439
9.45	0.	36229.273800241135
9.46	0.	63356.68703138989
9.47	0.	10494.904159374484
9.48	0.	3067.6980180426144
9.49	0.	1225.408510561601
9.5	0.	563.9118598938696
9.51	0.	275.682317078013
9.52	0.	135.96182546719444
9.53	0.	64.65717881109748
9.54	0.	28.23522360518839
9.55	0.	10.975746509408971
9.56	0.	4.873933684626943
9.57	0.	5.59318672546709
9.58	0.	10.669246115504297
9.59	0.	18.657076229769768
9.6	0.	28.691287943357
9.61	0.	40.24714609577999
9.62	0.	53.015807021604
9.63	0.	66.8289420617073
9.64	0.	81.61313691361292
9.65	0.	97.33909634773656
9.66	0.	114.04381872546645
9.67	0.	131.8076987102448
9.68	0.	150.74301277284746
9.69	0.	170.94636989406843
9.7	0.	192.6241963826618
9.71	0.	215.98953939670082
9.72	0.	241.27348170415857
9.73	0.	268.75723095592446
9.74	0.	298.8371288925377
9.75	0.	331.9013292081838
9.76	0.	368.42154321290394
9.77	0.	408.97166466038254
9.78	0.	454.2901157967447
9.79	0.	505.16198183390287
9.8	0.	562.5533920179478
9.81	0.	627.6309071277092
9.82	0.	701.6517412215679
9.83	0.	786.067524652628
9.84	0.	882.3758132067194
9.85	0.	991.9737844287835
9.86	0.	1115.6787953352366
9.87	0.	1253.0278770815617
9.88	0.	1401.3454609882094
9.89	0.	1553.8063990250243
9.9	0.	1697.8413119606003
9.91	0.	1814.4131095440237
9.92	0.	1880.4896314760313
9.93	0.	1875.7444750828984
9.94	0.	1792.0677168956327
9.95	0.	1639.7025890344319
9.96	0.	1443.9607297238763
9.97	0.	1233.2449774687152
9.98	0.	1031.114374422501
9.99	0.	851.2801981643938
10.	0.	699.1363798985301
10.01	0.	574.6384270337314
10.02	0.	475.0190728803149
10.03	0.	396.6594200683538
10.04	0.	335.92540745943535
10.05	0.	289.456371424018
10.06	0.	254.65773596258208
10.07	0.	229.21973171501642
10.08	0.	211.43488641199565
10.09	0.	199.88813734806564
10.1	0.	193.46971428441515
10.11	0.	191.2543650096355
10.12	0.	192.53571983902688
10.13	0.	196.6851500224581
10.14	0.	203.1738229259264
10.15	0.	211.55927148731416
10.16	0.	221.41048706888319
10.17	0.	232.36842089115794
10.18	0.	244.04266847299334
10.19	0.	256.11017351715753
10.2	0.	268.20144704716705
10.21	0.	280.0441388090602
10.22	0.	291.3197495204778
10.23	0.	301.81384203368225
10.24	0.	311.2701443565467
10.25	0.	319.55742330934476
10.26	0.	326.46859517467584
10.27	0.	331.90970347501593
10.28	0.	336.0227118281625
10.29	0.	338.6221075495113
10.3	0.	339.8398308933107
10.31	0.	339.8533737756569
10.32	0.	338.7522037903528
10.33	0.	336.6709542362345
10.34	0.	333.8142249816062
10.35	0.	330.3469280737146
10.36	0.	326.4023090725416
10.37	0.	322.1182341378899
10.38	0.	317.6558933663936
10.39	0.	313.12254008461554
10.4	0.	308.64315082762556
10.41	0.	304.2647355830906
10.42	0.	300.0631107436145
10.43	0.	296.07967603761944
10.44	0.	292.3792844466803
10.45	0.	288.9688888832272
10.46	0.	285.82675470946276
10.47	0.	282.99229609044005
10.48	0.	280.46367986530396
10.49	0.	278.2291167099014
10.5	0.	276.25312267324944
10.51	0.	274.5424156358617
10.52	0.	273.06040147542615
10.53	0.	271.7980029714484
10.54	0.	270.76053118289803
10.55	0.	269.8464244214744
10.56	0.	269.14018135082273
10.57	0.	268.55158309206485
10.58	0.	268.08142430722654
10.59	0.	267.7224074752494
10.6	0.	267.46804993844086
10.61	0.	267.2900059653922
10.62	0.	267.1939852902849
10.63	0.	267.1479275776624
10.64	0.	267.17719839983465
10.65	0.	267.24639020458443
10.66	0.	267.3716266918786
10.67	0.	267.53535999785447
10.68	0.	267.75331384143783
10.69	0.	268.01214738334613
10.7	0.	268.30483514495546
10.71	0.	268.6377966795892
10.72	0.	269.00725804279153
10.73	0.	269.4184270996216
10.74	0.	269.8611481710641
10.75	0.	270.34370423717127
10.76	0.	270.87146036765915
10.77	0.	271.4230478553901
10.78	0.	272.03994107601335
10.79	0.	272.69973009898416
10.8	0.	273.36624122136664
10.81	0.	274.1022017694135
10.82	0.	274.8523890871373
10.83	0.	275.6482959902332
10.84	0.	276.4801935241558
10.85	0.	277.3388262213847
10.86	0.	278.2384197098176
10.87	0.	279.1598792310884
10.88	0.	280.14736055252496
10.89	0.	281.1538252441098
10.9	0.	282.17887367724023
10.91	0.	283.26752054020335
10.92	0.	284.35788639143686
10.93	0.	285.4785986359197
10.94	0.	286.6235736320632
10.95	0.	287.8100812767076
10.96	0.	288.97675252976717
10.97	0.	290.19929607817846
10.98	0.	291.44539423844424
10.99	0.	292.7298612960228
11.	0.	293.97536509929904
9.	0.02	245.37658404446685
9.01	0.02	245.89099616121422
9.02	0.02	246.51340687082075
9.03	0.02	247.2446371148189
9.04	0.02	248.16771827724048
9.05	0.02	249.2967214459952
9.06	0.02	250.57592339927302
9.07	0.02	252.1003646471119
9.08	0.02	253.9181413644778
9.09	0.02	255.97709250865753
9.1	0.02	258.31743034221984
9.11	0.02	260.99640623749025
9.12	0.02	264.0277774245311
9.13	0.02	267.428554750941
9.14	0.02	271.2540397117815
9.15	0.02	275.54393825018
9.16	0.02	280.3422985618887
9.17	0.02	285.7100175681615
9.18	0.02	291.70565891137
9.19	0.02	298.38889481336906
9.2	0.02	305.8831817791639
9.21	0.02	314.2783480365395
9.22	0.02	323.67258990815105
9.23	0.02	334.2292321519877
9.24	0.02	346.10061437605685
9.25	0.02	359.4734198863854
9.26	0.02	374.5987384003775
9.27	0.02	391.78732197138595
9.28	0.02	411.4058131385028
9.29	0.02	433.9367607549625
9.3	0.02	459.9558355534349
9.31	0.02	490.3082942883948
9.32	0.02	525.890180691858
9.33	0.02	568.1370099428318
9.34	0.02	618.8601183734075
9.35	0.02	680.6305724571951
9.36	0.02	757.1056966116063
9.37	0.02	853.5331745742236
9.38	0.02	977.7825459316549
9.39	0.02	1142.067220739824
9.4	0.02	1365.421849451166
9.41	0.02	1677.8574049234358
9.42	0.02	2123.8519213977825
9.43	0.02	2752.933240244063
9.44	0.02	3537.1384819891764
9.45	0.02	4092.6388628170016
9.46	0.02	3673.97603548627
9.47	0.02	2462.6364988494383
9.48	0.02	1398.0593470003848
9.49	0.02	754.0594777563418
9.5	0.02	402.23139923896366
9.51	0.02	211.7836515096953
9.52	0.02	107.6124982646297
9.53	0.02	50.63522902101555
9.54	0.02	20.457401251554458
9.55	0.02	6.093008499369532
9.56	0.02	1.4045486446371949
9.57	0.02	2.844406825469743
9.58	0.02	8.302145620061626
9.59	0.02	16.49900317028028
9.6	0.02	26.647066118574486
9.61	0.02	38.25664432521839
9.62	0.02	51.03378101050318
9.63	0.02	64.81383086500485
9.64	0.02	79.52081743455759
9.65	0.02	95.11709652951659
9.66	0.02	111.62635865373605
9.67	0.02	129.11366967760074
9.68	0.02	147.67018539790183
9.69	0.02	167.3631663072799
9.7	0.02	188.36540247223186
9.71	0.02	210.8443121516337
9.72	0.02	234.97265080597435
9.73	0.02	260.95633499922565
9.74	0.02	289.09147490637554
9.75	0.02	319.6371237761327
9.76	0.02	352.89485173759215
9.77	0.02	389.2128713798165
9.78	0.02	429.0290143189953
9.79	0.02	472.7326259506097
9.8	0.02	520.7613859191431
9.81	0.02	573.5848441528019
9.82	0.02	631.5456810955338
9.83	0.02	694.9179413660279
9.84	0.02	763.7212948600618
9.85	0.02	837.605950121586
9.86	0.02	915.5124908559633
9.87	0.02	995.3974164102012
9.88	0.02	1074.100627664829
9.89	0.02	1146.8349279759827
9.9	0.02	1207.397067840887
9.91	0.02	1248.7892958793354
9.92	0.02	1264.529580160369
9.93	0.02	1250.2422517683578
9.94	0.02	1205.1492688517494
9.95	0.02	1132.9367860534655
9.96	0.02	1041.1040930121771
9.97	0.02	938.1657215800778
9.98	0.02	832.7670197153964
9.99	0.02	731.5317542374247
10.	0.02	638.8419972561464
10.01	0.02	556.970359900576
10.02	0.02	486.609800425942
10.03	0.02	427.51086031991247
10.04	0.02	378.84122757968163
10.05	0.02	339.3737698358464
10.06	0.02	308.0872034433064
10.07	0.02	283.75305386568874
10.08	0.02	265.433185318359
10.09	0.02	252.22906385779257
10.1	0.02	243.38419560706237
10.11	0.02	238.2050084875679
10.12	0.02	236.1514839082083
10.13	0.02	236.70364126297244
10.14	0.02	239.41195155341805
10.15	0.02	243.89845330694178
10.16	0.02	249.7876149075294
10.17	0.02	256.7787612569844
10.18	0.02	264.53157297737556
10.19	0.02	272.788410317394
10.2	0.02	281.2402660067898
10.21	0.02	289.6833235088457
10.22	0.02	297.8639702360663
10.23	0.02	305.62678263443553
10.24	0.02	312.766612545585
10.25	0.02	319.1885981350749
10.26	0.02	324.7111365541226
10.27	0.02	329.2433680463691
10.28	0.02	332.90935707302594
10.29	0.02	335.49744232546925
10.3	0.02	337.0888949417931
10.31	0.02	337.80432442159747
10.32	0.02	337.66927158219687
10.33	0.02	336.75124221357925
10.34	0.02	335.1891815185409
10.35	0.02	333.0869964077612
10.36	0.02	330.52396658545524
10.37	0.02	327.5922226240379
10.38	0.02	324.41613607197763
10.39	0.02	321.0745558075274
10.4	0.02	317.6738993590005
10.41	0.02	314.24842000471523
10.42	0.02	310.8678350848704
10.43	0.02	307.57331957917245
10.44	0.02	304.43325262782844
10.45	0.02	301.46250047434626
10.46	0.02	298.64700219127275
10.47	0.02	296.03745129011054
10.48	0.02	293.64290452531645
10.49	0.02	291.46378278560405
10.5	0.02	289.47478038099854
10.51	0.02	287.69471976559635
10.52	0.02	286.09590426303555
10.53	0.02	284.67927244882964
10.54	0.02	283.45981595125926
10.55	0.02	282.33955440790885
10.56	0.02	281.4141378965986
10.57	0.02	280.5951348502425
10.58	0.02	279.889175381107
10.59	0.02	279.2926384754525
10.6	0.02	278.80222657248595
10.61	0.02	278.3908987366245
10.62	0.02	278.0667819965581
10.63	0.02	277.7978599826517
10.64	0.02	277.61135218668096
10.65	0.02	277.47089090394564
10.66	0.02	277.3932278091747
10.67	0.02	277.360107142079
10.68	0.02	277.3876608250441
10.69	0.02	277.4617081051446
10.7	0.02	277.57397297365856
10.71	0.02	277.73099470949336
10.72	0.02	277.92826009312887
10.73	0.02	278.1702244199521
10.74	0.02	278.44638706157997
10.75	0.02	278.76454274027907
10.76	0.02	279.1300360396505
10.77	0.02	279.52045513595783
10.78	0.02	279.97813748122013
10.79	0.02	280.4794038914272
10.8	0.02	280.98737975378117
10.81	0.02	281.5666422148479
10.82	0.02	282.160399498042
10.83	0.02	282.8003986346909
10.84	0.02	283.4772764658006
10.85	0.02	284.181455821174
10.86	0.02	284.9276974733579
10.87	0.02	285.6976927538671
10.88	0.02	286.5330100652633
10.89	0.02	287.3893956225001
10.9	0.02	288.2659157351771
10.91	0.02	289.2069549025848
10.92	0.02	290.15149936025097
10.93	0.02	291.12838071761183
10.94	0.02	292.1308207364269
10.95	0.02	293.1773889592375
10.96	0.02	294.2051710981104
10.97	0.02	295.29120561747715
10.98	0.02	296.40297167149953
10.99	0.02	297.5553980725373
11.	0.02	298.6707081411785
9.	0.04	244.65393645303388
9.01	0.04	245.11908785323948
9.02	0.04	245.6876755776086
9.03	0.04	246.35957350175553
9.04	0.04	247.21717860473464
9.05	0.04	248.27377552275055
9.06	0.04	249.4730552151488
9.07	0.04	250.90852260705083
9.08	0.04	252.6269964406868
9.09	0.04	254.57514741294503
9.1	0.04	256.7912646059775
9.11	0.04	259.33064587770593
9.12	0.04	262.2048910408306
9.13	0.04	265.427997108763
9.14	0.04	269.05177330265025
9.15	0.04	273.11179655559897
9.16	0.04	277.6471379192022
9.17	0.04	282.71250107349357
9.18	0.04	288.3590636352027
9.19	0.04	294.6372867476
9.2	0.04	301.6587718308517
9.21	0.04	309.49897420198954
9.22	0.04	318.23775053848186
9.23	0.04	328.0148111603617
9.24	0.04	338.95229526112917
9.25	0.04	351.1974667103536
9.26	0.04	364.9492364000621
9.27	0.04	380.44853755366375
9.28	0.04	397.9678783552027
9.29	0.04	417.8597455182106
9.3	0.04	440.51964993379534
9.31	0.04	466.5334373726155
9.32	0.04	496.4278482379789
9.33	0.04	531.0847412492329
9.34	0.04	571.4825644810751
9.35	0.04	618.8969509807392
9.36	0.04	674.9203278807302
9.37	0.04	741.4172927815156
9.38	0.04	820.5459598887018
9.39	0.04	914.5847764956206
9.4	0.04	1024.952287090607
9.41	0.04	1150.3190518838635
9.42	0.04	1282.1711640059725
9.43	0.04	1398.0996520566428
9.44	0.04	1456.7175673150095
9.45	0.04	1406.4088185446544
9.46	0.04	1226.1677766070154
9.47	0.04	959.936158607115
9.48	0.04	685.6771480697845
9.49	0.04	458.5028555523721
9.5	0.04	292.99392733962975
9.51	0.04	181.0747649669347
9.52	0.04	108.78063455530909
9.53	0.04	63.82822187079853
9.54	0.04	37.276531634834285
9.55	0.04	23.0561693625641
9.56	0.04	17.157772866671547
9.57	0.04	16.95459577146739
9.58	0.04	20.7285890605101
9.59	0.04	27.355355955420134
9.6	0.04	36.09260232769146
9.61	0.04	46.447686650793116
9.62	0.04	58.1059252885614
9.63	0.04	70.87477066809393
9.64	0.04	84.64784065520759
9.65	0.04	99.354904112309
9.66	0.04	114.98679372392678
9.67	0.04	131.57688176196095
9.68	0.04	149.18074888613393
9.69	0.04	167.8243968489379
9.7	0.04	187.6382234092138
9.71	0.04	208.7373706550801
9.72	0.04	231.23169157797656
9.73	0.04	255.25203370455625
9.74	0.04	281.00047120523675
9.75	0.04	308.62083817816347
9.76	0.04	338.2720771676039
9.77	0.04	370.12433736564617
9.78	0.04	404.39402910865533
9.79	0.04	441.2008748497245
9.8	0.04	480.65376110140966
9.81	0.04	522.8320751683639
9.82	0.04	567.6321987701817
9.83	0.04	614.8445794975481
9.84	0.04	664.011506126034
9.85	0.04	714.4094562691732
9.86	0.04	764.8580160367771
9.87	0.04	813.6883963399642
9.88	0.04	858.8699550847513
9.89	0.04	897.8174540380815
9.9	0.04	927.7082255320508
9.91	0.04	945.8489329866834
9.92	0.04	950.1320530178939
9.93	0.04	939.4117033438423
9.94	0.04	913.7530521775218
9.95	0.04	874.7280291922954
9.96	0.04	825.2927597640141
9.97	0.04	768.6280657461873
9.98	0.04	708.4454124874694
9.99	0.04	647.9345477663079
10.	0.04	589.6678275467237
10.01	0.04	535.4507944668353
10.02	0.04	486.3835570490344
10.03	0.04	443.05498458767914
10.04	0.04	405.61083302521604
10.05	0.04	373.7575166487878
10.06	0.04	347.29782465045594
10.07	0.04	325.6588413427117
10.08	0.04	308.4347712012138
10.09	0.04	295.12986187857695
10.1	0.04	285.2957917305395
10.11	0.04	278.4651508740097
10.12	0.04	274.2758712812501
10.13	0.04	272.3372741509558
10.14	0.04	272.3010216650886
10.15	0.04	273.87210933851895
10.16	0.04	276.7436235008363
10.17	0.04	280.6797554608023
10.18	0.04	285.3910186040708
10.19	0.04	290.6775388847479
10.2	0.04	296.2782630084301
10.21	0.04	302.04059406178493
10.22	0.04	307.75555958136215
10.23	0.04	313.3074248753158
10.24	0.04	318.5243595921392
10.25	0.04	323.3356391595458
10.26	0.04	327.57662331718814
10.27	0.04	331.16089713592964
10.28	0.04	334.2054758209682
10.29	0.04	336.48483388877173
10.3	0.04	338.052661140566
10.31	0.04	338.99806369578084
10.32	0.04	339.30868253594264
10.33	0.04	339.01094434642476
10.34	0.04	338.202159195437
10.35	0.04	336.9455352287053
10.36	0.04	335.2823630518113
10.37	0.04	333.2705277472145
10.38	0.04	331.0051005399465
10.39	0.04	328.54001492394536
10.4	0.04	325.9632695130763
10.41	0.04	323.29412714687754
10.42	0.04	320.5921528805217
10.43	0.04	317.8928833325817
10.44	0.04	315.2618769248771
10.45	0.04	312.7161492232874
10.46	0.04	310.24245703111296
10.47	0.04	307.89687696872136
10.48	0.04	305.69397096549346
10.49	0.04	303.64124714003424
10.5	0.04	301.71931224407217
10.51	0.04	299.9552528644793
10.52	0.04	298.32729093513865
10.53	0.04	296.84371978323856
10.54	0.04	295.527174068588
10.55	0.04	294.281859837631
10.56	0.04	293.2132894548499
10.57	0.04	292.234243221701
10.58	0.04	291.3566620714519
10.59	0.04	290.5805151995872
10.6	0.04	289.90569661961484
10.61	0.04	289.30671741757305
10.62	0.04	288.7944554916614
10.63	0.04	288.3374178360838
10.64	0.04	287.9651301566739
10.65	0.04	287.6407744034805
10.66	0.04	287.38227240204986
10.67	0.04	287.17117576411175
10.68	0.04	287.0244792765528
10.69	0.04	286.9276062148605
10.7	0.04	286.871459515838
10.71	0.04	286.863032383078
10.72	0.04	286.89739196030564
10.73	0.04	286.9784906899922
10.74	0.04	287.0956948657633
10.75	0.04	287.25651353121003
10.76	0.04	287.46636985266923
10.77	0.04	287.7019311291718
10.78	0.04	288.00647270385747
10.79	0.04	288.35511291928646
10.8	0.04	288.710279181033
10.81	0.04	289.1384352623844
10.82	0.04	289.58121021493696
10.83	0.04	290.0706181861238
10.84	0.04	290.5976177908293
10.85	0.04	291.15232610410834
10.86	0.04	291.7500067917664
10.87	0.04	292.37312029858595
10.88	0.04	293.0606427671595
10.89	0.04	293.7710722055429
10.9	0.04	294.5029438686303
10.91	0.04	295.2999586928695
10.92	0.04	296.1020061544863
10.93	0.04	296.93809893330376
10.94	0.04	297.8007490339394
10.95	0.04	298.7098549761887
10.96	0.04	299.6009130599519
10.97	0.04	300.5523225585248
10.98	0.04	301.5313657903329
10.99	0.04	302.5530890043876
11.	0.04	303.5392643396626
9.	0.06	243.547894805378
9.01	0.06	243.94199641425473
9.02	0.06	244.4331143945467
9.03	0.06	245.0199932091299
9.04	0.06	245.78404025646682
9.05	0.06	246.7374604912188
9.06	0.06	247.82314344363644
9.07	0.06	249.1325585144424
9.08	0.06	250.7107357033983
9.09	0.06	252.50280517788482
9.1	0.06	254.5445144719426
9.11	0.06	256.88843280537225
9.12	0.06	259.54321558140697
9.13	0.06	262.5189376730792
9.14	0.06	265.8627488031258
9.15	0.06	269.60477608776796
9.16	0.06	273.7775517616054
9.17	0.06	278.4277010468651
9.18	0.06	283.596812039401
9.19	0.06	289.32354194139833
9.2	0.06	295.70429290880344
9.21	0.06	302.796372683951
9.22	0.06	310.6568471529101
9.23	0.06	319.3962305135388
9.24	0.06	329.1000679168465
9.25	0.06	339.86868240747015
9.26	0.06	351.8399404375987
9.27	0.06	365.17487944497134
9.28	0.06	380.04122480993044
9.29	0.06	396.6509619532649
9.3	0.06	415.21226398266015
9.31	0.06	436.05147888775
9.32	0.06	459.34779075703
9.33	0.06	485.48989054716975
9.34	0.06	514.7720659836307
9.35	0.06	547.5021236219503
9.36	0.06	583.905482528549
9.37	0.06	623.9352647593321
9.38	0.06	667.1309450830939
9.39	0.06	712.3526383501735
9.4	0.06	757.1181743643814
9.41	0.06	797.0549926014847
9.42	0.06	825.2240977449102
9.43	0.06	832.5545955954931
9.44	0.06	810.1326606935438
9.45	0.06	752.242241148762
9.46	0.06	661.6553377182339
9.47	0.06	550.6054154323447
9.48	0.06	435.23349857117387
9.49	0.06	329.71869795641953
9.5	0.06	241.81443868305138
9.51	0.06	173.63088878692412
9.52	0.06	123.57779479018114
9.53	0.06	88.56819222819517
9.54	0.06	65.37705707876184
9.55	0.06	51.19138326526253
9.56	0.06	43.76608690677628
9.57	0.06	41.39836901677022
9.58	0.06	42.841067858079505
9.59	0.06	47.1947450188108
9.6	0.06	53.81129982984682
9.61	0.06	62.22346374885943
9.62	0.06	72.11081126227575
9.63	0.06	83.25919563798365
9.64	0.06	95.53234370647532
9.65	0.06	108.8246797411125
9.66	0.06	123.09089007420289
9.67	0.06	138.32897021680114
9.68	0.06	154.55509936075921
9.69	0.06	171.7514351790494
9.7	0.06	190.00554067233256
9.71	0.06	209.38199999964223
9.72	0.06	229.93213713028743
9.73	0.06	251.72136942978412
9.74	0.06	274.8742018932187
9.75	0.06	299.44424973893
9.76	0.06	325.48613188038723
9.77	0.06	353.0483548734705
9.78	0.06	382.2075127067294
9.79	0.06	412.9286641328254
9.8	0.06	445.1521314954995
9.81	0.06	478.78367672629304
9.82	0.06	513.5597036190422
9.83	0.06	549.1473702898229
9.84	0.06	585.0402611476205
9.85	0.06	620.5979058053149
9.86	0.06	654.9215573155583
9.87	0.06	686.9020905344689
9.88	0.06	715.3775693076352
9.89	0.06	738.9835449099495
9.9	0.06	756.379683010362
9.91	0.06	766.4311813839789
9.92	0.06	768.360355443629
9.93	0.06	761.833789646746
9.94	0.06	746.965983614038
9.95	0.06	724.5173490010267
9.96	0.06	695.8984747405364
9.97	0.06	662.4662594143475
9.98	0.06	626.0426663518568
9.99	0.06	588.2635446149783
10.	0.06	550.5995814276847
10.01	0.06	514.2323198373342
10.02	0.06	480.0428775556015
10.03	0.06	448.6834117768127
10.04	0.06	420.5440519859213
10.05	0.06	395.6609944193464
10.06	0.06	374.1974677400105
10.07	0.06	355.91434583202835
10.08	0.06	340.7155900877949
10.09	0.06	328.3672675810784
10.1	0.06	318.64278783358003
10.11	0.06	311.2530141477475
10.12	0.06	305.98775557603034
10.13	0.06	302.5752998851951
10.14	0.06	300.7660144844866
10.15	0.06	300.3483553399951
10.16	0.06	301.0851713142745
10.17	0.06	302.8050503656618
10.18	0.06	305.26806363381525
10.19	0.06	308.32674432066585
10.2	0.06	311.76138173962363
10.21	0.06	315.46173583184833
10.22	0.06	319.2537199919746
10.23	0.06	323.05218803196783
10.24	0.06	326.7104865944186
10.25	0.06	330.1767898469979
10.26	0.06	333.2997112011039
10.27	0.06	335.9986507366797
10.28	0.06	338.39006745166216
10.29	0.06	340.24111849422553
10.3	0.06	341.5908742369365
10.31	0.06	342.511381286007
10.32	0.06	342.96752799579576
10.33	0.06	342.96043543042566
10.34	0.06	342.5611948473895
10.35	0.06	341.8061210696319
10.36	0.06	340.7103405738536
10.37	0.06	339.3070290485374
10.38	0.06	337.66931968230483
10.39	0.06	335.8311484788645
10.4	0.06	333.86482180603576
10.41	0.06	331.7755134429516
10.42	0.06	329.6120997464791
10.43	0.06	327.40266210397795
10.44	0.06	325.2069913821453
10.45	0.06	323.0414369354517
10.46	0.06	320.8896316651573
10.47	0.06	318.8093073520792
10.48	0.06	316.81700453574666
10.49	0.06	314.9236889100785
10.5	0.06	313.1127333622253
10.51	0.06	311.4164521877732
10.52	0.06	309.8165249206132
10.53	0.06	308.32626941032026
10.54	0.06	306.9740480973828
10.55	0.06	305.664857321378
10.56	0.06	304.5126400381795
10.57	0.06	303.43061785611786
10.58	0.06	302.4352523429417
10.59	0.06	301.5296958492228
10.6	0.06	300.7167307037482
10.61	0.06	299.97233847203734
10.62	0.06	299.31015249303874
10.63	0.06	298.6993759104841
10.64	0.06	298.1720097548204
10.65	0.06	297.69105218892093
10.66	0.06	297.275900439378
10.67	0.06	296.9082329029934
10.68	0.06	296.6062035161573
10.69	0.06	296.3551471463793
10.7	0.06	296.1454725296334
10.71	0.06	295.98487774521226
10.72	0.06	295.86827247561484
10.73	0.06	295.7993186166094
10.74	0.06	295.76743787870674
10.75	0.06	295.7800425672941
10.76	0.06	295.8427375483146
10.77	0.06	295.93139973586614
10.78	0.06	296.09032722293153
10.79	0.06	296.2935241528418
10.8	0.06	296.5027458868743
10.81	0.06	296.78639158778134
10.82	0.06	297.0845279055122
10.83	0.06	297.4294669967761
10.84	0.06	297.812463861773
10.85	0.06	298.2233613216583
10.86	0.06	298.67790778715215
10.87	0.06	299.159321978302
10.88	0.06	299.7040099638562
10.89	0.06	300.2731814653425
10.9	0.06	300.86485387133234
10.91	0.06	301.5220008940473
10.92	0.06	302.1854510419623
10.93	0.06	302.8843768649659
10.94	0.06	303.6105710207568
10.95	0.06	304.3852850477215
10.96	0.06	305.14238821094597
10.97	0.06	305.9616666211437
10.98	0.06	306.8102110400669
10.99	0.06	307.7031873618528
11.	0.06	308.56190780369207
9.	0.08	242.08087988467648
9.01	0.08	242.38460075030548
9.02	0.08	242.77739498601753
9.03	0.08	243.2567539015287
9.04	0.08	243.9028112682283
9.05	0.08	244.726480451499
9.06	0.08	245.6697210996815
9.07	0.08	246.8215973023046
9.08	0.08	248.22498719856998
9.09	0.08	249.82327169480533
9.1	0.08	251.64925813054964
9.11	0.08	253.75228076584816
9.12	0.08	256.1375871861973
9.13	0.08	258.8108304050949
9.14	0.08	261.813851279873
9.15	0.08	265.1706534084037
9.16	0.08	268.90648868992645
9.17	0.08	273.0590707297116
9.18	0.08	277.6595377185648
9.19	0.08	282.73388541095073
9.2	0.08	288.3622717989418
9.21	0.08	294.58306319648
9.22	0.08	301.43001914664404
9.23	0.08	308.98416771965736
9.24	0.08	317.2951291926172
9.25	0.08	326.4183191840665
9.26	0.08	336.4347683499866
9.27	0.08	347.4335218172441
9.28	0.08	359.4916823544664
9.29	0.08	372.7048443730959
9.3	0.08	387.1346028343009
9.31	0.08	402.9148775854151
9.32	0.08	419.9900736447582
9.33	0.08	438.4398595977664
9.34	0.08	458.1794474826777
9.35	0.08	479.05138960456867
9.36	0.08	500.73859303766454
9.37	0.08	522.6215060438175
9.38	0.08	543.7428007462784
9.39	0.08	562.7593166693359
9.4	0.08	577.7225290448172
9.41	0.08	586.1589090586205
9.42	0.08	585.1487263105217
9.43	0.08	571.9628301168416
9.44	0.08	545.0740347063775
9.45	0.08	504.2564487543428
9.46	0.08	451.74305674732955
9.47	0.08	392.0697241691802
9.48	0.08	330.37446485230123
9.49	0.08	271.6927633781318
9.5	0.08	219.44064406902072
9.51	0.08	175.55879112315478
9.52	0.08	140.50080538002098
9.53	0.08	113.76425358553638
9.54	0.08	94.38986738679414
9.55	0.08	81.25419284296972
9.56	0.08	73.25942541172822
9.57	0.08	69.43808103556552
9.58	0.08	68.99826632184859
9.59	0.08	71.3078408215892
9.6	0.08	75.86677526393451
9.61	0.08	82.28109046858913
9.62	0.08	90.26248627656678
9.63	0.08	99.60345444430936
9.64	0.08	110.1578644551836
9.65	0.08	121.7987806016328
9.66	0.08	134.45517739697348
9.67	0.08	148.0973317436896
9.68	0.08	162.70799527494472
9.69	0.08	178.231379588182
9.7	0.08	194.71884848294297
9.71	0.08	212.19259445279602
9.72	0.08	230.6557587064839
9.73	0.08	250.12286374037564
9.74	0.08	270.66090791841384
9.75	0.08	292.2599850801059
9.76	0.08	314.9065587770729
9.77	0.08	338.5756123338459
9.78	0.08	363.2668349820001
9.79	0.08	388.8706583963396
9.8	0.08	415.2586167012169
9.81	0.08	442.2821707624281
9.82	0.08	469.65402370091306
9.83	0.08	497.0606134141804
9.84	0.08	524.0783157331646
9.85	0.08	550.235704601442
9.86	0.08	574.9120829812302
9.87	0.08	597.4025017589533
9.88	0.08	617.0545168811511
9.89	0.08	633.1212943451453
9.9	0.08	644.9196277076036
9.91	0.08	651.9276504588295
9.92	0.08	653.8293722969935
9.93	0.08	650.52888651863
9.94	0.08	642.0955655382247
9.95	0.08	628.9327968703587
9.96	0.08	611.815427433048
9.97	0.08	591.3621923799661
9.98	0.08	568.5705785261961
9.99	0.08	544.3352384159274
10.	0.08	519.5188818665832
10.01	0.08	494.8675537962751
10.02	0.08	471.0002571489721
10.03	0.08	448.4498508090975
10.04	0.08	427.6048613093168
10.05	0.08	408.5787940545995
10.06	0.08	391.6623349685616
10.07	0.08	376.7615954054344
10.08	0.08	363.937919532956
10.09	0.08	353.1065806907046
10.1	0.08	344.1808055607872
10.11	0.08	336.9936326971499
10.12	0.08	331.4472770432491
10.13	0.08	327.3638998734195
10.14	0.08	324.5762439128627
10.15	0.08	322.94517502882115
10.16	0.08	322.29570460504607
10.17	0.08	322.51433964205836
10.18	0.08	323.4061705137781
10.19	0.08	324.8701498502283
10.2	0.08	326.7227183260919
10.21	0.08	328.8900434410981
10.22	0.08	331.2272981939296
10.23	0.08	333.67492456986
10.24	0.08	336.10733783009994
10.25	0.08	338.48919825488144
10.26	0.08	340.68075923367593
10.27	0.08	342.6084146332682
10.28	0.08	344.3921903479426
10.29	0.08	345.79579452426344
10.3	0.08	346.8514256054575
10.31	0.08	347.62274152112116
10.32	0.08	348.06110085823275
10.33	0.08	348.1521634647225
10.34	0.08	347.9508234208043
10.35	0.08	347.47582007206006
10.36	0.08	346.7245537668504
10.37	0.08	345.7127776907247
10.38	0.08	344.4978119202105
10.39	0.08	343.09829477214817
10.4	0.08	341.5741880820036
10.41	0.08	339.91864663508403
10.42	0.08	338.17092400743456
10.43	0.08	336.3517080818789
10.44	0.08	334.5140654803084
10.45	0.08	332.67266431878187
10.46	0.08	330.80606799175496
10.47	0.08	328.97153003355277
10.48	0.08	327.1854870389835
10.49	0.08	325.4599998283795
10.5	0.08	323.779084513328
10.51	0.08	322.1780765458065
10.52	0.08	320.64026184646195
10.53	0.08	319.18212944922135
10.54	0.08	317.8361585006695
10.55	0.08	316.5069254019973
10.56	0.08	315.31544639723165
10.57	0.08	314.1746047401965
10.58	0.08	313.1045252850011
10.59	0.08	312.1109950441404
10.6	0.08	311.19922990925596
10.61	0.08	310.3464153373369
10.62	0.08	309.5687424906318
10.63	0.08	308.83608085699296
10.64	0.08	308.18287810591283
10.65	0.08	307.5720372617872
10.66	0.08	307.0245536874373
10.67	0.08	306.52239363620333
10.68	0.08	306.08502947659053
10.69	0.08	305.69789355702335
10.7	0.08	305.3511265676115
10.71	0.08	305.0532969831018
10.72	0.08	304.7993519076961
10.73	0.08	304.59282488967926
10.74	0.08	304.42334295294836
10.75	0.08	304.2983805084418
10.76	0.08	304.2238139663125
10.77	0.08	304.1748515593205
10.78	0.08	304.1968935732618
10.79	0.08	304.26292410767087
10.8	0.08	304.3340624505959
10.81	0.08	304.48069283880767
10.82	0.08	304.6413527463585
10.83	0.08	304.8486928869383
10.84	0.08	305.0942512838233
10.85	0.08	305.3676379963543
10.86	0.08	305.6850782716389
10.87	0.08	306.03054239284546
10.88	0.08	306.43791053802204
10.89	0.08	306.87105824058403
10.9	0.08	307.3275067800838
10.91	0.08	307.8494683595228
10.92	0.08	308.3787447941573
10.93	0.08	308.94464989761207
10.94	0.08	309.5382529873951
10.95	0.08	310.182178425859
10.96	0.08	310.8086378577667
10.97	0.08	311.4988260644861
10.98	0.08	312.21964715658964
10.99	0.08	312.98638883889566
11.	0.08	313.71989342050097
9.	0.1	240.2817337016965
9.01	0.1	240.47878881129822
9.02	0.1	240.75585020206114
9.03	0.1	241.10909772826975
9.04	0.1	241.6171895599327
9.05	0.1	242.2896270020335
9.06	0.1	243.06740746253146
9.07	0.1	244.03696411836955
9.08	0.1	245.23882314549266
9.09	0.1	246.61458205331434
9.1	0.1	248.19394344995973
9.11	0.1	250.02278539525486
9.12	0.1	252.1028202149034
9.13	0.1	254.4351954705156
9.14	0.1	257.056315291122
9.15	0.1	259.9840241500497
9.16	0.1	263.23634395708706
9.17	0.1	266.8422372511761
9.18	0.1	270.82276700508544
9.19	0.1	275.1919577845465
9.2	0.1	280.0146757411461
9.21	0.1	285.31203526966476
9.22	0.1	291.09711067994044
9.23	0.1	297.42518677869157
9.24	0.1	304.31568874242726
9.25	0.1	311.7875474940376
9.26	0.1	319.87722399645565
9.27	0.1	328.61967841400667
9.28	0.1	338.02762200888685
9.29	0.1	348.1184838356452
9.3	0.1	358.8630825486908
9.31	0.1	370.28392531651883
9.32	0.1	382.20864922735666
9.33	0.1	394.5774669183123
9.34	0.1	407.1685630477134
9.35	0.1	419.6981814145014
9.36	0.1	431.7669068438913
9.37	0.1	442.7750413412642
9.38	0.1	451.9624278363488
9.39	0.1	458.45538219413436
9.4	0.1	461.1818864655669
9.41	0.1	459.0223299134923
9.42	0.1	450.8710371422708
9.43	0.1	435.96802422704843
9.44	0.1	414.3206758338278
9.45	0.1	386.26780977492854
9.46	0.1	353.03494349897795
9.47	0.1	316.6816746148384
9.48	0.1	279.2690783251984
9.49	0.1	243.0250933599286
9.5	0.1	209.55870807535945
9.51	0.1	180.10059227663177
9.52	0.1	155.2576603664315
9.53	0.1	135.163143017573
9.54	0.1	119.65250797133477
9.55	0.1	108.35723770169012
9.56	0.1	100.80363324871995
9.57	0.1	96.50034355758062
9.58	0.1	95.00267948919911
9.59	0.1	95.9170781425326
9.6	0.1	98.90043343378846
9.61	0.1	103.655651186964
9.62	0.1	109.95336875765547
9.63	0.1	117.61800549902065
9.64	0.1	126.51540616037151
9.65	0.1	136.51552628703814
9.66	0.1	147.53701082963664
9.67	0.1	159.53517045480646
9.68	0.1	172.47044160968585
9.69	0.1	186.25973060516378
9.7	0.1	200.9286758030958
9.71	0.1	216.46850106352565
9.72	0.1	232.84703235062761
9.73	0.1	250.0434177598456
9.74	0.1	268.086221211238
9.75	0.1	286.92516458758763
9.76	0.1	306.506991840948
9.77	0.1	326.7677484481112
9.78	0.1	347.6713716593925
9.79	0.1	369.080950041775
9.8	0.1	390.8517190253858
9.81	0.1	412.83553935811085
9.82	0.1	434.77305826218895
9.83	0.1	456.4098031732632
9.84	0.1	477.42198462956384
9.85	0.1	497.48479408753917
9.86	0.1	516.177851209884
9.87	0.1	533.0496594535955
9.88	0.1	547.7304338010729
9.89	0.1	559.7884227355851
9.9	0.1	568.8476955703541
9.91	0.1	574.6493459052456
9.92	0.1	577.0559756280567
9.93	0.1	576.0477367670293
9.94	0.1	571.6522402388518
9.95	0.1	564.098355528047
9.96	0.1	553.861594474573
9.97	0.1	541.2234326517803
9.98	0.1	526.7816206715903
9.99	0.1	511.05272246629977
10.	0.1	494.5610878842144
10.01	0.1	477.77916670797464
10.02	0.1	461.1267520840474
10.03	0.1	445.0048606901408
10.04	0.1	429.73645521094556
10.05	0.1	415.4219385321008
10.06	0.1	402.3771606269347
10.07	0.1	390.55819538100224
10.08	0.1	380.09540944413027
10.09	0.1	370.97972862891856
10.1	0.1	363.20386898272693
10.11	0.1	356.67638907231543
10.12	0.1	351.3747535773097
10.13	0.1	347.1878106634456
10.14	0.1	344.0101952834741
10.15	0.1	341.7595185235893
10.16	0.1	340.3111385704285
10.17	0.1	339.5996284091412
10.18	0.1	339.46817045467435
10.19	0.1	339.85507998779224
10.2	0.1	340.60762459740624
10.21	0.1	341.68309558904014
10.22	0.1	342.9616229081147
10.23	0.1	344.40559850148594
10.24	0.1	345.90781719724197
10.25	0.1	347.4478768898135
10.26	0.1	348.8967393842191
10.27	0.1	350.18851723382085
10.28	0.1	351.4493318863811
10.29	0.1	352.44181825222785
10.3	0.1	353.19606147815927
10.31	0.1	353.7726852779892
10.32	0.1	354.11531348105024
10.33	0.1	354.20043518138016
10.34	0.1	354.07334709995257
10.35	0.1	353.74151897470273
10.36	0.1	353.19056906939414
10.37	0.1	352.42420528365557
10.38	0.1	351.4886961282249
10.39	0.1	350.3913383055583
10.4	0.1	349.1828956139625
10.41	0.1	347.8467991044338
10.42	0.1	346.41431715651214
10.43	0.1	344.89966042787364
10.44	0.1	343.34927665362255
10.45	0.1	341.77612356355405
10.46	0.1	340.1530085861421
10.47	0.1	338.5356391079276
10.48	0.1	336.93927772478355
10.49	0.1	335.3756750105794
10.5	0.1	333.8281833392648
10.51	0.1	332.33367010219865
10.52	0.1	330.87574258238914
10.53	0.1	329.47269384345964
10.54	0.1	328.15986825508185
10.55	0.1	326.84047445079796
10.56	0.1	325.64142995996104
10.57	0.1	324.47459694184806
10.58	0.1	323.36296064953416
10.59	0.1	322.31437369819287
10.6	0.1	321.3359903485365
10.61	0.1	320.40585522796596
10.62	0.1	319.5424170387992
10.63	0.1	318.7160653777878
10.64	0.1	317.96354356932903
10.65	0.1	317.2476313804798
10.66	0.1	316.59091730389065
10.67	0.1	315.97570040800633
10.68	0.1	315.42282399919105
10.69	0.1	314.9179062191387
10.7	0.1	314.45095896519155
10.71	0.1	314.0315105992386
10.72	0.1	313.6546756353219
10.73	0.1	313.32397009951245
10.74	0.1	313.02933291742147
10.75	0.1	312.77842265259886
10.76	0.1	312.5774548672256
10.77	0.1	312.40107235828293
10.78	0.1	312.2958421483531
10.79	0.1	312.2338177432702
10.8	0.1	312.1755190204743
10.81	0.1	312.1933578130891
10.82	0.1	312.22438368141883
10.83	0.1	312.30162914822046
10.84	0.1	312.41690804933165
10.85	0.1	312.5596439135589
10.86	0.1	312.7465371629814
10.87	0.1	312.9623046488954
10.88	0.1	313.2383616008061
10.89	0.1	313.5411981075841
10.9	0.1	313.86786748653645
10.91	0.1	314.25979454511076
10.92	0.1	314.65978671320977
10.93	0.1	315.0972830660673
10.94	0.1	315.56263071800316
10.95	0.1	316.07984293429433
10.96	0.1	316.57945022247895
10.97	0.1	317.1440741325645
10.98	0.1	317.74043702495396
10.99	0.1	318.38395091746946
11.	0.1	318.99497763287377

==> anc/Figure3_251MeV.dat <==
E_R(GeV)	Re[detF]	Im[detF]
10.1	0.005087136515399037	0.15455888046768274
10.11	-0.014157875555905301	0.15127571773075235
10.12	-0.03209353086066902	0.1447989531067162
10.13	-0.04805316437087649	0.13547368409207083
10.14	-0.06153050367280701	0.1238884602111032
10.15	-0.0723382802310435	0.11047044442106513
10.16	-0.08004487584694978	0.09580086799512924
10.17	-0.08459936854945	0.0806155823433319
10.18	-0.08611895050448651	0.06546276063215108
10.19	-0.08463306015806835	0.05088879757722673
10.2	-0.08045741794229676	0.03745098121638558
10.21	-0.07393586646214405	0.02558217906040351
10.22	-0.06551624785502959	0.015594424033988736
10.23	-0.05559372770888267	0.0077563012631482
10.24	-0.04472863371324556	0.0021176174393390196
10.25	-0.03322371390405237	-0.0013723687773543683
10.26	-0.021559753150294667	-0.0026595095725865697
10.27	-0.009965176915396314	-0.0018933080585522683
10.28	0.0010992324250197773	0.0007837423366715702
10.29	0.011477906111678215	0.005087210476458622
10.3	0.02098010548845197	0.01087118740581757
10.31	0.029450208130195527	0.01787444296162212
10.32	0.036791109746545106	0.025780607577921943
10.33	0.04300414886846122	0.03450545309223586
10.34	0.0480502657449562	0.04381880917029377
10.35	0.05198865867790758	0.05343695929487759
10.36	0.05486118960401852	0.06326862565790886
10.37	0.05677773901850481	0.07313792676188864
10.38	0.05779060308441624	0.08297384476289926
10.39	0.057989317295851585	0.09268686902658638
10.4	0.05743612827679251	0.1021656759617014
10.41	0.05628570608154818	0.11136728044602026
10.42	0.05459894871717608	0.12031747044849385
10.43	0.052409140955847144	0.12901955578404165
10.44	0.04987998978038741	0.13733543698644646
10.45	0.046945266160105144	0.1454269578024741
10.46	0.04374712407752564	0.15324813805399762
10.47	0.04034257105073942	0.16085020237123096
10.48	0.036749274922556814	0.16821026390391114
10.49	0.033061423051926074	0.17531842708430795
10.5	0.029075240056432593	0.1823660449460855

==> anc/Figure3_293MeV.dat <==
E_R(GeV)	Re[detF]	Im[detF]
10.1	-0.2798991245590963	0.5602809664508603
10.11	-0.3351107284816626	0.47916036823526886
10.12	-0.37050836354187594	0.39637743163682715
10.13	-0.3885930447355893	0.3159984189981347
10.14	-0.39131815566847106	0.24097214289396615
10.15	-0.3817947682086893	0.1732453542835709
10.16	-0.36298012955885295	0.11372133876345136
10.17	-0.3367596487135372	0.06362443520209378
10.18	-0.30608563678994394	0.022587019588974803
10.19	-0.2711653670000544	-0.00972838434101381
10.2	-0.23567143928974874	-0.03335621671440652
10.21	-0.19972184521626957	-0.049116107193056154
10.22	-0.16585275858308662	-0.05851534426598098
10.23	-0.13250311909959062	-0.062296366068734566
10.24	-0.10232916968043444	-0.05982309070856148
10.25	-0.07515578376627581	-0.05405989902190387
10.26	-0.05193107042984142	-0.04444178019306255
10.27	-0.030776849929702036	-0.03234333394783895
10.28	-0.013704393043453396	-0.01873226000056915
10.29	0.001154909814687583	-0.0038341741587919246
10.3	0.012679130242642856	0.01234481057697405
10.31	0.021671899433938883	0.02911119280325107
10.32	0.027101872406804204	0.04681866815325829
10.33	0.03207500175192241	0.06313420421627207
10.34	0.03537884592309207	0.08359434398912062
10.35	0.027032922083219738	0.10036153436121469
10.36	0.02729327948251397	0.11068705231640055
10.37	0.023370280096262176	0.12529138666717737
10.38	0.02092026630178083	0.13698036540635572
10.39	0.015890108661783038	0.15022315357338367
10.4	0.00883665180701118	0.16152129030021561
10.41	0.0010176399115419078	0.1728575039001445
10.42	-0.006398713825802309	0.18152155228323494
10.43	-0.013527321403927354	0.1897247266815335
10.44	-0.0213814155396937	0.19744338015028834
10.45	-0.029869122564174073	0.20527607451733465
10.46	-0.03908286273418166	0.21214668090762986
10.47	-0.04724218957826205	0.21785503946160756
10.48	-0.05528406358531387	0.22503684489183687
10.49	-0.06531877808113609	0.229132262820552
10.5	-0.0742312144539046	0.23384323665166593

==> anc/Figure3_352MeV_dash.dat <==
E_R(GeV)	Re[detF]	Im[detF]
10.1	-0.5261117157467691	1.1395985129628987
10.11	-0.6227022464829224	0.9889370180068081
10.12	-0.6739190388666676	0.8477380131624079
10.13	-0.7005429856715849	0.7073297034061674
10.14	-0.693880750523877	0.577461086483913
10.15	-0.6680589947112539	0.4801514935994875
10.16	-0.6585990183384304	0.3999346950364521
10.17	-0.6503825173576473	0.3283422996487316
10.18	-0.630039460839406	0.2345514088572295
10.19	-0.5841998178542079	0.1577227770934322
10.2	-0.5634307186224915	0.1485106719637308
10.21	-0.5484303423556548	0.2049473725872506
10.22	-0.5373641060173563	0.325065158083115
10.23	-0.5283974265712524	0.5068963075704911
10.24	-0.5196957209810046	0.7484731001684377
10.25	-0.509424406210269	1.0478278149961078
10.26	-0.4957488992227047	1.402992731172624
10.27	-0.47683461698196894	1.812000127817118
10.28	-0.4508469764517208	2.27288228404871
10.29	-0.41595139459561825	2.7836714789865287
10.3	-0.37031328837731936	3.342399991749696
10.31	-0.312098074760471	3.947100101457453
10.32	-0.23947117070875168	4.595804087228709
10.33	-0.1505979931858109	5.286544228182691
10.34	-0.04364395915530661	6.017352803438528
10.35	0.08322551441910275	6.786262092115342
10.36	0.23184501057375928	7.59130437333226
10.37	0.4040491123450044	8.430511926208409
10.38	0.6016724027691799	9.301917029862913
10.39	0.8265494648826275	10.203551963414897
10.4	1.0805148817217367	11.133449005983657
10.41	1.2413664633754389	10.569644883529467
10.42	1.3888078317981578	10.467833895763654
10.43	1.6025426089442745	10.666639068114968
10.44	1.7469428925949528	10.476350452004748
10.45	1.8539291341197297	10.38751364371992
10.46	1.955421784888141	10.413770028897517
10.47	2.1066417530084993	10.364869418387524
10.48	2.2162399513441295	10.26811563135762
10.49	2.29782468789716	10.224394434932005
10.5	2.393126284661728	10.184158098452992

==> anc/Figure3_352MeV_solid.dat <==
E_R(GeV)	Re[detF]	Im[detF]
10.1	-0.3655375748471971	1.020399627101056
10.11	-0.44966134757175413	0.9036644135325403
10.12	-0.5058954769696572	0.7929845315681239
10.13	-0.5422728305218497	0.6855167053672953
10.14	-0.5608680685982869	0.5851816541580299
10.15	-0.5658870407598557	0.49510398740889894
10.16	-0.5660305693264596	0.41666025852763494
10.17	-0.5602390316678374	0.3428122849196444
10.18	-0.550324443868644	0.2724345525309828
10.19	-0.5199394879020832	0.21324235189422583
10.2	-0.49346060921990836	0.16825527412238914
10.21	-0.46815271041121265	0.12856059984552645
10.22	-0.4460269362535937	0.09453720557343755
10.23	-0.4196276964747308	0.06052348829320286
10.24	-0.3831500606149637	0.02651059612061771
10.25	-0.3494760445159092	0.02196683117365835
10.26	-0.3271556541275404	-0.0008859984178214409
10.27	-0.296661817416176	-0.003917771821314084
10.28	-0.27176851342906705	-0.003797711494661584
10.29	-0.2518973511371892	-0.007167900825676907
10.3	-0.2329156883358074	-0.005147511407518993
10.31	-0.21731427658325184	-0.0009729664752936328
10.32	-0.2039902908871954	0.0034474451154820193
10.33	-0.19326052932137808	0.010788015953043023
10.34	-0.18593494197265986	0.015017187408082276
10.35	-0.1783686822588176	0.019110135765926146
10.36	-0.16813711935539521	0.020574782345216713
10.37	-0.16085205292495175	0.023522667633511855
10.38	-0.1523031230043949	0.02843921533582384
10.39	-0.14526600409875853	0.03852902006844361
10.4	-0.13917473492691745	0.04946398254204243
10.41	-0.13255797951962733	0.06150472809366765
10.42	-0.1349090997133098	0.06930476630978352
10.43	-0.13132566714404179	0.07954226939155527
10.44	-0.13624723186059756	0.08863814469683014
10.45	-0.13654589824797406	0.09479599623117235
10.46	-0.13678509259357421	0.10456075985712122
10.47	-0.13959866894698514	0.11232778103405756
10.48	-0.14126512165191266	0.1196323185142345
10.49	-0.14463195358930728	0.11858140303384658
10.5	-0.14516774379297004	0.11801267221291196

==> anc/Figure4_boxes.dat <==
	T(GeV)	(GeV)
1S	0.565988	0.393934
2S	0.240797	0.212059

==> anc/Figure4_lines_1S.dat <==
T(GeV)	Gamma_bbar(GeV)	E_b(GeV)
0.195	0.012	0.8467101602158689
0.251	0.03	0.7043964191274164
0.293	0.07	0.6503928339219964
0.352	0.136	0.5983312883728065
0.5	0.308	0.4486236099251357
0.7	0.586	0.3057569611608777

==> anc/Figure4_lines_2S.dat <==
T(GeV)	Gamma_bbar(GeV)	E_b(GeV)
0.195	0.13	0.36771016021586966
0.251	0.242	0.18539641912741622
0.293	0.41	0.10639283392199594
0.352	0.59	0.004331288372805275
0.5	1.052	0
0.7	2.412	0

==> anc/Figure4_lines_3S.dat <==
T(GeV)	Gamma_bbar(GeV)	E_b(GeV)
0.195	0.35	0.0637101602158694
0.214	0.426	0
0.251	0.606	0
0.293	0.91	0
0.33	1.683	0
0.352	1.769	0
0.5	2.155	0
0.7	2.412	0

==> anc/Figure4_lines_4S.dat <==
T(GeV)	Gamma_bbar(GeV)	E_b(GeV)
0.195	0.62	0
0.251	1.223	0
0.293	1.538	0
0.352	1.769	0
0.5	2.155	0
0.7	2.412	0

==> anc/Figure4_stars.dat <==
	T(GeV)	(GeV)
2S	0.7	2.41190851541762
3S	0.33	1.7428543050933225
4S	0.251	1.22277

==> anc/Figure5_195MeV.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.3	60.78889130361834
9.01	-0.3	60.74571639821763
9.02	-0.3	60.60869424958823
9.03	-0.3	60.46886105042773
9.04	-0.3	60.40148415581914
9.05	-0.3	60.279762051166884
9.06	-0.3	60.15548015688681
9.07	-0.3	59.98513660247696
9.08	-0.3	59.79881592104233
9.09	-0.3	59.592494440174384
9.1	-0.3	59.38314301240687
9.11	-0.3	59.111180431534024
9.12	-0.3	58.932957964046615
9.13	-0.3	58.62633594071602
9.14	-0.3	58.368925629483805
9.15	-0.3	58.06899261490515
9.16	-0.3	57.90377332461216
9.17	-0.3	57.48561410459407
9.18	-0.3	57.10048506699113
9.19	-0.3	56.83666676290481
9.2	-0.3	56.523507595053246
9.21	-0.3	56.20817448158709
9.22	-0.3	55.82903929526792
9.23	-0.3	55.525006358323246
9.24	-0.3	55.1306266862403
9.25	-0.3	54.78758717000656
9.26	-0.3	54.52796430807542
9.27	-0.3	54.041492762958526
9.28	-0.3	53.62678818782858
9.29	-0.3	53.21736871451879
9.3	-0.3	52.80711482639676
9.31	-0.3	52.3062613839854
9.32	-0.3	51.845393662960916
9.33	-0.3	51.38574797026597
9.34	-0.3	50.84713205693959
9.35	-0.3	50.28812178537435
9.36	-0.3	49.76710763315511
9.37	-0.3	49.23707223208488
9.38	-0.3	48.66746983702576
9.39	-0.3	48.09230249537563
9.4	-0.3	47.522912721470604
9.41	-0.3	46.88598284955842
9.42	-0.3	46.26135576251456
9.43	-0.3	45.64575152982739
9.44	-0.3	45.09306929660421
9.45	-0.3	44.22724403650983
9.46	-0.3	43.56653044318354
9.47	-0.3	42.992833651884006
9.48	-0.3	42.32572878541277
9.49	-0.3	41.76078485322013
9.5	-0.3	41.039637720339385
9.51	-0.3	41.135965118265574
9.52	-0.3	38.980422378519606
9.53	-0.3	38.37134795409455
9.54	-0.3	38.375227601260264
9.55	-0.3	37.83565530193318
9.56	-0.3	37.39434160780986
9.57	-0.3	36.942251134448064
9.58	-0.3	36.53345737582292
9.59	-0.3	36.17864209821148
9.6	-0.3	35.82604123951844
9.61	-0.3	35.55392346629167
9.62	-0.3	35.282346754456455
9.63	-0.3	35.13240379324195
9.64	-0.3	34.93217393009243
9.65	-0.3	34.816790137884006
9.66	-0.3	34.767750241999124
9.67	-0.3	34.73458348022862
9.68	-0.3	34.775769206643524
9.69	-0.3	34.81077535096205
9.7	-0.3	34.89891483124018
9.71	-0.3	35.045796776527396
9.72	-0.3	35.19212706170484
9.73	-0.3	35.37536203758135
9.74	-0.3	35.57795766287697
9.75	-0.3	35.823627604204574
9.76	-0.3	36.05863875771977
9.77	-0.3	36.34764398437975
9.78	-0.3	36.60521140991233
9.79	-0.3	36.90313475820319
9.8	-0.3	37.19000728825213
9.81	-0.3	37.47271496546869
9.82	-0.3	37.75509636726029
9.83	-0.3	38.014747571822
9.84	-0.3	38.27906712299226
9.85	-0.3	38.54319682585431
9.86	-0.3	38.757141030073
9.87	-0.3	39.010772323747645
9.88	-0.3	39.22537970313489
9.89	-0.3	39.43332909095017
9.9	-0.3	39.660255593224356
9.91	-0.3	39.84575321834134
9.92	-0.3	40.053140069101005
9.93	-0.3	40.25940212769381
9.94	-0.3	40.466824703390415
9.95	-0.3	40.70031306427089
9.96	-0.3	40.928764808119254
9.97	-0.3	41.17453732958456
9.98	-0.3	41.42909236097228
9.99	-0.3	41.709004094785996
10.	-0.3	42.01414515388927
10.01	-0.3	42.32151112230519
10.02	-0.3	42.67446507108042
10.03	-0.3	43.06024174624224
10.04	-0.3	43.45087879875529
10.05	-0.3	43.86819554029536
10.06	-0.3	44.27625714594099
10.07	-0.3	44.765801345972015
10.08	-0.3	45.25508811804651
10.09	-0.3	45.74693982645073
10.1	-0.3	46.241275598925945
10.11	-0.3	46.76686151626236
10.12	-0.3	47.30278857611369
10.13	-0.3	47.84556507448386
10.14	-0.3	48.38625921578709
10.15	-0.3	48.93452335983136
10.16	-0.3	49.480288789732086
10.17	-0.3	50.02439026491963
10.18	-0.3	50.577189340785466
10.19	-0.3	51.04852339598444
10.2	-0.3	51.573867859440064
10.21	-0.3	52.10998726585007
10.22	-0.3	52.68168317071718
10.23	-0.3	53.186268910945806
10.24	-0.3	53.6630569796845
10.25	-0.3	54.16737721670529
10.26	-0.3	54.63747431977275
10.27	-0.3	55.11449790545917
10.28	-0.3	55.56729399098826
10.29	-0.3	55.99583125865052
10.3	-0.3	56.42993138167041
10.31	-0.3	56.8396127710903
10.32	-0.3	57.2430143734624
10.33	-0.3	57.62217665112115
10.34	-0.3	57.95251696473206
10.35	-0.3	58.34493842471675
10.36	-0.3	58.679363327648645
10.37	-0.3	58.86832365826908
10.38	-0.3	59.337974034010664
10.39	-0.3	59.61721421908395
10.4	-0.3	59.87948395333115
10.41	-0.3	60.21099063247268
10.42	-0.3	60.5159741904373
10.43	-0.3	60.808796450344964
10.44	-0.3	61.24117645436286
10.45	-0.3	61.3604153941438
10.46	-0.3	64.02739696267652
10.47	-0.3	59.76768051396145
10.48	-0.3	58.19817431795054
10.49	-0.3	61.16095345724762
10.5	-0.3	60.999469040414056
10.51	-0.3	61.44759090493283
10.52	-0.3	61.612059384486805
10.53	-0.3	61.788443738796964
10.54	-0.3	61.95847035916846
10.55	-0.3	62.068269176602456
10.56	-0.3	62.129897019222334
10.57	-0.3	62.257627430170956
10.58	-0.3	62.35007394104774
10.59	-0.3	62.411704909943694
10.6	-0.3	62.498982905926034
10.61	-0.3	62.562156136435604
10.62	-0.3	62.69469101376928
10.63	-0.3	62.6431292366074
10.64	-0.3	62.68318636918476
10.65	-0.3	62.71944897386034
10.66	-0.3	62.7440149795996
10.67	-0.3	62.77862955301924
10.68	-0.3	62.77876101385111
10.69	-0.3	62.782884792147016
10.7	-0.3	62.7947787033735
10.71	-0.3	62.794459553545174
10.72	-0.3	62.78710634772227
10.73	-0.3	62.871284696474255
10.74	-0.3	62.69993935099972
10.75	-0.3	62.739518717189135
10.76	-0.3	62.71774643956628
10.77	-0.3	62.810877784947415
10.78	-0.3	62.5768318728213
10.79	-0.3	62.41842801361787
10.8	-0.3	62.54891021043929
10.81	-0.3	62.50665099691839
10.82	-0.3	62.50150485765142
10.83	-0.3	62.45533160935693
10.84	-0.3	62.42855190622723
10.85	-0.3	62.402350723437216
10.86	-0.3	62.37068673155278
10.87	-0.3	62.347911784556786
10.88	-0.3	62.1553966881223
10.89	-0.3	62.29782784515512
10.9	-0.3	62.2082610973958
10.91	-0.3	62.1711330007104
10.92	-0.3	62.14124034910252
10.93	-0.3	62.09655719469617
10.94	-0.3	62.071143784958124
10.95	-0.3	62.06747793928218
10.96	-0.3	61.9831947443616
10.97	-0.3	62.1292228564283
10.98	-0.3	62.253023618663796
10.99	-0.3	62.3102481210541
11.	-0.3	62.42677914741248
9.	-0.28	61.53898511490783
9.01	-0.28	61.52492968397628
9.02	-0.28	61.4174599328019
9.03	-0.28	61.308327911797655
9.04	-0.28	61.27394077561016
9.05	-0.28	61.18603466242029
9.06	-0.28	61.09710239731972
9.07	-0.28	60.963156841765276
9.08	-0.28	60.8144913773766
9.09	-0.28	60.647287672306895
9.1	-0.28	60.478499058810165
9.11	-0.28	60.2478267528183
9.12	-0.28	60.11372151539463
9.13	-0.28	59.85135355477099
9.14	-0.28	59.640179866537125
9.15	-0.28	59.387464290103175
9.16	-0.28	59.27344877203479
9.17	-0.28	58.904321598161815
9.18	-0.28	58.56895439165987
9.19	-0.28	58.359228992216934
9.2	-0.28	58.10028925767098
9.21	-0.28	57.84050937435519
9.22	-0.28	57.516576615440655
9.23	-0.28	57.2702869006682
9.24	-0.28	56.93207732110015
9.25	-0.28	56.647134954117476
9.26	-0.28	56.446869607078966
9.27	-0.28	56.01446110733804
9.28	-0.28	55.65431789354309
9.29	-0.28	55.29783255648067
9.3	-0.28	54.93885638690602
9.31	-0.28	54.48382359013045
9.32	-0.28	54.06635595275753
9.33	-0.28	53.645857482930516
9.34	-0.28	53.13915748406126
9.35	-0.28	52.605025513314814
9.36	-0.28	52.10355966985904
9.37	-0.28	51.584687319680896
9.38	-0.28	51.0162327633218
9.39	-0.28	50.43282348363762
9.4	-0.28	49.844512217781194
9.41	-0.28	49.176393112158145
9.42	-0.28	48.509089166744374
9.43	-0.28	47.839610891877285
9.44	-0.28	47.222852249363214
9.45	-0.28	46.27109406497885
9.46	-0.28	45.52312029011864
9.47	-0.28	44.85110131948765
9.48	-0.28	44.07379166437336
9.49	-0.28	43.39197640690641
9.5	-0.28	42.54383445678532
9.51	-0.28	42.51745304281479
9.52	-0.28	40.1817738490331
9.53	-0.28	39.466178370084975
9.54	-0.28	39.33615759376813
9.55	-0.28	38.65949448269481
9.56	-0.28	38.084025406879846
9.57	-0.28	37.4999144229368
9.58	-0.28	36.96515730539962
9.59	-0.28	36.48917915372214
9.6	-0.28	36.0198766052768
9.61	-0.28	35.640082918842594
9.62	-0.28	35.26880620836732
9.63	-0.28	35.025216154302264
9.64	-0.28	34.74131314557761
9.65	-0.28	34.548581203200015
9.66	-0.28	34.42939663735335
9.67	-0.28	34.33329399764412
9.68	-0.28	34.31740462169418
9.69	-0.28	34.30208147270122
9.7	-0.28	34.34544260462265
9.71	-0.28	34.451698916032086
9.72	-0.28	34.56056894073792
9.73	-0.28	34.71065885884846
9.74	-0.28	34.88057577624616
9.75	-0.28	35.09506809489096
9.76	-0.28	35.30125815809883
9.77	-0.28	35.5577429345003
9.78	-0.28	35.7823859297915
9.79	-0.28	36.043864612384134
9.8	-0.28	36.29174006452255
9.81	-0.28	36.53061786567727
9.82	-0.28	36.76411984159515
9.83	-0.28	36.970050876207175
9.84	-0.28	37.173253428978164
9.85	-0.28	37.372175221297965
9.86	-0.28	37.51505872782954
9.87	-0.28	37.69152202882436
9.88	-0.28	37.82641927393696
9.89	-0.28	37.95248148570149
9.9	-0.28	38.09421804223737
9.91	-0.28	38.19440239233322
9.92	-0.28	38.316990773502
9.93	-0.28	38.44127688162567
9.94	-0.28	38.57048914220806
9.95	-0.28	38.73126205252528
9.96	-0.28	38.895305404514126
9.97	-0.28	39.08407475637108
9.98	-0.28	39.29120428871676
9.99	-0.28	39.53293567939559
10.	-0.28	39.81009097658935
10.01	-0.28	40.10044555450358
10.02	-0.28	40.44537198941588
10.03	-0.28	40.83201590692861
10.04	-0.28	41.232901774940395
10.05	-0.28	41.66916845499495
10.06	-0.28	42.10465371547147
10.07	-0.28	42.625348497178436
10.08	-0.28	43.152361777509164
10.09	-0.28	43.68655807827963
10.1	-0.28	44.22835572521072
10.11	-0.28	44.80343450793808
10.12	-0.28	45.39105181800736
10.13	-0.28	45.98788095817382
10.14	-0.28	46.583629938134976
10.15	-0.28	47.18683116944409
10.16	-0.28	47.788514588097435
10.17	-0.28	48.38846518671353
10.18	-0.28	48.995937875663614
10.19	-0.28	49.522219231755784
10.2	-0.28	50.10054725378158
10.21	-0.28	50.68874124188081
10.22	-0.28	51.30949042083887
10.23	-0.28	51.86346611370993
10.24	-0.28	52.38825823369869
10.25	-0.28	52.9387001380643
10.26	-0.28	53.453620150436564
10.27	-0.28	53.97380248534408
10.28	-0.28	54.46920737378143
10.29	-0.28	54.93793872814479
10.3	-0.28	55.41061284216084
10.31	-0.28	55.857845494111125
10.32	-0.28	56.29697159148317
10.33	-0.28	56.71060015754559
10.34	-0.28	57.07443081024325
10.35	-0.28	57.49808633036644
10.36	-0.28	57.86326917989164
10.37	-0.28	58.0830290138004
10.38	-0.28	58.579187659105926
10.39	-0.28	58.885361018030515
10.4	-0.28	59.17275241632596
10.41	-0.28	59.52839283855939
10.42	-0.28	59.85688695086852
10.43	-0.28	60.172157157485145
10.44	-0.28	60.624926079371576
10.45	-0.28	60.7641838666388
10.46	-0.28	63.43247744025365
10.47	-0.28	59.23752464437571
10.48	-0.28	57.69157157657325
10.49	-0.28	60.65170362688246
10.5	-0.28	60.50936040973188
10.51	-0.28	60.971751616781425
10.52	-0.28	61.15183965496944
10.53	-0.28	61.34296966759166
10.54	-0.28	61.52728167546942
10.55	-0.28	61.651199251920346
10.56	-0.28	61.72649415185071
10.57	-0.28	61.86691182963183
10.58	-0.28	61.97205691098743
10.59	-0.28	62.0457143928148
10.6	-0.28	62.14447464538549
10.61	-0.28	62.21869817411744
10.62	-0.28	62.36163292637168
10.63	-0.28	62.32086883799036
10.64	-0.28	62.37082514350008
10.65	-0.28	62.41672635640042
10.66	-0.28	62.450500060798845
10.67	-0.28	62.49395978841223
10.68	-0.28	62.502687222509394
10.69	-0.28	62.5150863713273
10.7	-0.28	62.53475911582954
10.71	-0.28	62.54206674611721
10.72	-0.28	62.54204764361334
10.73	-0.28	62.63316800762421
10.74	-0.28	62.46895752643527
10.75	-0.28	62.515115891740464
10.76	-0.28	62.49967354681383
10.77	-0.28	62.59869493753415
10.78	-0.28	62.371170287148836
10.79	-0.28	62.21825569412469
10.8	-0.28	62.354717316531776
10.81	-0.28	62.31755700174248
10.82	-0.28	62.317599107428826
10.83	-0.28	62.27633624065571
10.84	-0.28	62.254340485787274
10.85	-0.28	62.232735044640144
10.86	-0.28	62.20552472639138
10.87	-0.28	62.187039388027245
10.88	-0.28	61.999016098548985
10.89	-0.28	62.145048875783175
10.9	-0.28	62.059481342683554
10.91	-0.28	62.02607755345384
10.92	-0.28	61.99974295866389
10.93	-0.28	61.95854711413601
10.94	-0.28	61.93634497799303
10.95	-0.28	61.93596477500767
10.96	-0.28	61.85403971679215
10.97	-0.28	62.000224354880395
10.98	-0.28	62.12875754719166
10.99	-0.28	62.189932500416575
11.	-0.28	62.30991770301096
9.	-0.26	62.28638895406384
9.01	-0.26	62.30301526517833
9.02	-0.26	62.22686263104741
9.03	-0.26	62.150396836719175
9.04	-0.26	62.151230606711046
9.05	-0.26	62.09963165584374
9.06	-0.26	62.04884811454633
9.07	-0.26	61.9544247307147
9.08	-0.26	61.84687654517847
9.09	-0.26	61.72266554783659
9.1	-0.26	61.59871169718891
9.11	-0.26	61.41404243887042
9.12	-0.26	61.32931109297713
9.13	-0.26	61.11695348004612
9.14	-0.26	60.95837941542614
9.15	-0.26	60.759874011496954
9.16	-0.26	60.70483502501541
9.17	-0.26	60.393212919854456
9.18	-0.26	60.11657716499679
9.19	-0.26	59.97103205712749
9.2	-0.26	59.77723848261914
9.21	-0.26	59.584895383583245
9.22	-0.26	59.328944082253
9.23	-0.26	59.154331760378824
9.24	-0.26	58.88711636909257
9.25	-0.26	58.67630673853648
9.26	-0.26	58.55263777435388
9.27	-0.26	58.19211811590174
9.28	-0.26	57.90546522671774
9.29	-0.26	57.6217381906966
9.3	-0.26	57.33466399236981
9.31	-0.26	56.94632483287995
9.32	-0.26	56.59362711019981
9.33	-0.26	56.23374231182268
9.34	-0.26	55.77988306320321
9.35	-0.26	55.29074564366512
9.36	-0.26	54.828169345818566
9.37	-0.26	54.33815144255101
9.38	-0.26	53.78631351222787
9.39	-0.26	53.20753890982168
9.4	-0.26	52.61007388306446
9.41	-0.26	51.9166309597654
9.42	-0.26	51.208466168141044
9.43	-0.26	50.48259916007635
9.44	-0.26	49.79487348690074
9.45	-0.26	48.743671497877486
9.46	-0.26	47.891658128935816
9.47	-0.26	47.10007390392654
9.48	-0.26	46.1866444205219
9.49	-0.26	45.358685772246496
9.5	-0.26	44.35065039056631
9.51	-0.26	44.16778473349679
9.52	-0.26	41.60895101233689
9.53	-0.26	40.75498787792809
9.54	-0.26	40.45451010875972
9.55	-0.26	39.60492802869959
9.56	-0.26	38.86109907282031
9.57	-0.26	38.11283930230661
9.58	-0.26	37.422828323059285
9.59	-0.26	36.79919170748385
9.6	-0.26	36.189948281555715
9.61	-0.26	35.68270814851061
9.62	-0.26	35.19552394649804
9.63	-0.26	34.845086253521494
9.64	-0.26	34.467914109706285
9.65	-0.26	34.19112356695101
9.66	-0.26	33.99785006417686
9.67	-0.26	33.83753155138302
9.68	-0.26	33.76551388643674
9.69	-0.26	33.70302353550509
9.7	-0.26	33.70659774223897
9.71	-0.26	33.7785414535945
9.72	-0.26	33.85756853300896
9.73	-0.26	33.983080549827044
9.74	-0.26	34.129445881619134
9.75	-0.26	34.32215412152151
9.76	-0.26	34.509040764146924
9.77	-0.26	34.7417745144849
9.78	-0.26	34.941676132811295
9.79	-0.26	35.17371322456951
9.8	-0.26	35.38805680158654
9.81	-0.26	35.58657537577933
9.82	-0.26	35.772393077186805
9.83	-0.26	35.923241940773465
9.84	-0.26	36.06095666640813
9.85	-0.26	36.187708878415606
9.86	-0.26	36.249415877132456
9.87	-0.26	36.33588921442388
9.88	-0.26	36.375997758908106
9.89	-0.26	36.403359643215154
9.9	-0.26	36.44150681066301
9.91	-0.26	36.437076602932756
9.92	-0.26	36.45554022056204
9.93	-0.26	36.479275411595054
9.94	-0.26	36.512988213410786
9.95	-0.26	36.58593611844762
9.96	-0.26	36.67324006734643
9.97	-0.26	36.79554985351183
9.98	-0.26	36.949127415216864
9.99	-0.26	37.14985844926876
10.	-0.26	37.39946973619877
10.01	-0.26	37.67652718121593
10.02	-0.26	38.019729005830314
10.03	-0.26	38.41587947787053
10.04	-0.26	38.83758422186404
10.05	-0.26	39.30503004184327
10.06	-0.26	39.78125459655984
10.07	-0.26	40.34683152900556
10.08	-0.26	40.92566655595096
10.09	-0.26	41.51619737074925
10.1	-0.26	42.119294490650056
10.11	-0.26	42.75707867295708
10.12	-0.26	43.40891651824209
10.13	-0.26	44.071629403047034
10.14	-0.26	44.73334571412545
10.15	-0.26	45.40146239106637
10.16	-0.26	46.0682212928835
10.17	-0.26	46.73230002754625
10.18	-0.26	47.401820589680945
10.19	-0.26	47.98953237570116
10.2	-0.26	48.62662824193179
10.21	-0.26	49.272002001254144
10.22	-0.26	49.946210795551394
10.23	-0.26	50.55340815876915
10.24	-0.26	51.12946688640144
10.25	-0.26	51.72883965243717
10.26	-0.26	52.29093633353575
10.27	-0.26	52.85625153609665
10.28	-0.26	53.395916040891755
10.29	-0.26	53.9061417176243
10.3	-0.26	54.41842801601061
10.31	-0.26	54.90402122813863
10.32	-0.26	55.37946549732513
10.33	-0.26	55.82797199599872
10.34	-0.26	56.225531616462185
10.35	-0.26	56.680558238361286
10.36	-0.26	57.07650137670808
10.37	-0.26	57.32690774393352
10.38	-0.26	57.84946849208259
10.39	-0.26	58.18232427033985
10.4	-0.26	58.49452914456742
10.41	-0.26	58.87397652709602
10.42	-0.26	59.22560523190763
10.43	-0.26	59.56291061918082
10.44	-0.26	60.03569382348773
10.45	-0.26	60.19445695123346
10.46	-0.26	62.864126538639255
10.47	-0.26	58.73216472819622
10.48	-0.26	57.20849616765397
10.49	-0.26	60.1665060387543
10.5	-0.26	60.04266600761907
10.51	-0.26	60.51890975518774
10.52	-0.26	60.71410124827863
10.53	-0.26	60.91947456958091
10.54	-0.26	61.11756968803899
10.55	-0.26	61.255092459177604
10.56	-0.26	61.343535536025776
10.57	-0.26	61.496135731686664
10.58	-0.26	61.613500795231175
10.59	-0.26	61.698698891027874
10.6	-0.26	61.80847109737321
10.61	-0.26	61.893284299176294
10.62	-0.26	62.046181952413065
10.63	-0.26	62.01574381496759
10.64	-0.26	62.07516535501047
10.65	-0.26	62.13027682430592
10.66	-0.26	62.172843619104704
10.67	-0.26	62.224746484750284
10.68	-0.26	62.24167307388633
10.69	-0.26	62.26196128024426
10.7	-0.26	62.28904527294657
10.71	-0.26	62.30361704604717
10.72	-0.26	62.3105787881772
10.73	-0.26	62.40830797909939
10.74	-0.26	62.25087740493901
10.75	-0.26	62.30329268968118
10.76	-0.26	62.293860938037696
10.77	-0.26	62.39848539121918
10.78	-0.26	62.1771633959216
10.79	-0.26	62.02938178752335
10.8	-0.26	62.17158523003064
10.81	-0.26	62.13925572877261
10.82	-0.26	62.14422697754987
10.83	-0.26	62.10761999693386
10.84	-0.26	62.09016007653052
10.85	-0.26	62.07291093469811
10.86	-0.26	62.04992123088004
10.87	-0.26	62.035500706951574
10.88	-0.26	61.851729013884835
10.89	-0.26	62.00117499088363
10.9	-0.26	61.91939258630338
10.91	-0.26	61.88951406875255
10.92	-0.26	61.86654682116642
10.93	-0.26	61.82865051024219
10.94	-0.26	61.809478283295014
10.95	-0.26	61.81221298895276
10.96	-0.26	61.732517895502944
10.97	-0.26	61.87859671314919
10.98	-0.26	62.01164955481494
10.99	-0.26	62.07663070747024
11.	-0.26	62.199946128644754
9.	-0.24	63.02507159812368
9.01	-0.24	63.07366581929011
9.02	-0.24	63.03032201309652
9.03	-0.24	62.988212465153644
9.04	-0.24	63.02621930123626
9.05	-0.24	63.0131481715709
9.06	-0.24	63.00305140747082
9.07	-0.24	62.95103132586537
9.08	-0.24	62.887839698055465
9.09	-0.24	62.81030485734006
9.1	-0.24	62.735299795594266
9.11	-0.24	62.6012406024521
9.12	-0.24	62.57108430413328
9.13	-0.24	62.4145201380432
9.14	-0.24	62.3150213430454
9.15	-0.24	62.17794474418001
9.16	-0.24	62.18999480324146
9.17	-0.24	61.94488823830638
9.18	-0.24	61.73663015417278
9.19	-0.24	61.666254572914056
9.2	-0.24	61.549692975451215
9.21	-0.24	61.43812236055444
9.22	-0.24	61.26472320158695
9.23	-0.24	61.17790056739951
9.24	-0.24	60.99911861241603
9.25	-0.24	60.88159034374904
9.26	-0.24	60.85542811084733
9.27	-0.24	60.58887287191841
9.28	-0.24	60.399544225142016
9.29	-0.24	60.2140006792176
9.3	-0.24	60.025778346690544
9.31	-0.24	59.732020108840324
9.32	-0.24	59.473213531077725
9.33	-0.24	59.20384084575491
9.34	-0.24	58.83272846858446
9.35	-0.24	58.41812110163753
9.36	-0.24	58.02356954299185
9.37	-0.24	57.58996568668665
9.38	-0.24	57.07987709979302
9.39	-0.24	56.52779209882
9.4	-0.24	55.939306400643034
9.41	-0.24	55.2334922326028
9.42	-0.24	54.4918207536779
9.43	-0.24	53.71071756826052
9.44	-0.24	52.94670979573089
9.45	-0.24	51.78121949034063
9.46	-0.24	50.80490381198859
9.47	-0.24	49.86663300854475
9.48	-0.24	48.782795363024135
9.49	-0.24	47.76907517792979
9.5	-0.24	46.556011707552024
9.51	-0.24	46.169761382822706
9.52	-0.24	43.32909931354544
9.53	-0.24	42.291881522501534
9.54	-0.24	41.77028665458669
9.55	-0.24	40.69861039181474
9.56	-0.24	39.73991427034752
9.57	-0.24	38.78440820780118
9.58	-0.24	37.90043401190168
9.59	-0.24	37.0948008152363
9.6	-0.24	36.31619676687888
9.61	-0.24	35.657117265845905
9.62	-0.24	35.03472919919283
9.63	-0.24	34.5624014768238
9.64	-0.24	34.081804481339134
9.65	-0.24	33.71469036465096
9.66	-0.24	33.44468710208327
9.67	-0.24	33.22094273311535
9.68	-0.24	33.096406578655575
9.69	-0.24	32.99312925452535
9.7	-0.24	32.96553092377204
9.71	-0.24	33.01341320337363
9.72	-0.24	33.07449748708839
9.73	-0.24	33.18846091813676
9.74	-0.24	33.32508310337048
9.75	-0.24	33.51016340824058
9.76	-0.24	33.69203238029052
9.77	-0.24	33.914492289091044
9.78	-0.24	34.102383855341344
9.79	-0.24	34.31623021042072
9.8	-0.24	34.506235036272585
9.81	-0.24	34.6709168224814
9.82	-0.24	34.812417545150545
9.83	-0.24	34.907905229035364
9.84	-0.24	34.97555287819917
9.85	-0.24	35.021635648547814
9.86	-0.24	34.98894662461403
9.87	-0.24	34.968089711976546
9.88	-0.24	34.89250779269552
9.89	-0.24	34.797501427742645
9.9	-0.24	34.705958236458564
9.91	-0.24	34.569406219763536
9.92	-0.24	34.456234148246125
9.93	-0.24	34.35312431015287
9.94	-0.24	34.2671335715212
9.95	-0.24	34.23151892314419
9.96	-0.24	34.22566512189796
9.97	-0.24	34.26956662221851
9.98	-0.24	34.362682890802255
9.99	-0.24	34.52043309119611
10.	-0.24	34.74520021061258
10.01	-0.24	35.016252595910245
10.02	-0.24	35.36846848820508
10.03	-0.24	35.787829758326474
10.04	-0.24	36.246299679692726
10.05	-0.24	36.76269155237599
10.06	-0.24	37.298339258563956
10.07	-0.24	37.92756027881497
10.08	-0.24	38.57690958524246
10.09	-0.24	39.24181449738798
10.1	-0.24	39.923557458320275
10.11	-0.24	40.64017970166583
10.12	-0.24	41.371129412443125
10.13	-0.24	42.113404404845824
10.14	-0.24	42.853357021097
10.15	-0.24	43.59730267039603
10.16	-0.24	44.3388655213571
10.17	-0.24	45.07560774087078
10.18	-0.24	45.81454725997968
10.19	-0.24	46.469930716611756
10.2	-0.24	47.17119352391818
10.21	-0.24	47.878336541620875
10.22	-0.24	48.609815458909935
10.23	-0.24	49.27337990512914
10.24	-0.24	49.90323218347215
10.25	-0.24	50.55358977900672
10.26	-0.24	51.164444953078636
10.27	-0.24	51.77609782064505
10.28	-0.24	52.360901639949105
10.29	-0.24	52.91317820082838
10.3	-0.24	53.46539635674091
10.31	-0.24	53.98946057492394
10.32	-0.24	54.50115410966101
10.33	-0.24	54.98431769471994
10.34	-0.24	55.415239268315425
10.35	-0.24	55.901212565410326
10.36	-0.24	56.32737936562535
10.37	-0.24	56.60775744198543
10.38	-0.24	57.156158302203174
10.39	-0.24	57.51500095184295
10.4	-0.24	57.85130203424301
10.41	-0.24	58.253845388241494
10.42	-0.24	58.6278697563823
10.43	-0.24	58.98645796880683
10.44	-0.24	59.47857463308628
10.45	-0.24	59.65603611679134
10.46	-0.24	62.327003614343155
10.47	-0.24	58.25566778122126
10.48	-0.24	56.752682529118665
10.49	-0.24	59.709046928916145
10.5	-0.24	59.60284164638874
10.51	-0.24	60.0923389798204
10.52	-0.24	60.30193245257077
10.53	-0.24	60.52087456506994
10.54	-0.24	60.732088527814355
10.55	-0.24	60.88254853535986
10.56	-0.24	60.983475133204934
10.57	-0.24	61.147618514333494
10.58	-0.24	61.276597593382846
10.59	-0.24	61.37273109023311
10.6	-0.24	61.492933394663424
10.61	-0.24	61.587770971777026
10.62	-0.24	61.75009753477234
10.63	-0.24	61.72941776055491
10.64	-0.24	61.79778334871964
10.65	-0.24	61.861593757863545
10.66	-0.24	61.91246174399428
10.67	-0.24	61.972333215749444
10.68	-0.24	61.99699340983349
10.69	-0.24	62.024719419642835
10.7	-0.24	62.05878732698814
10.71	-0.24	62.080203350288286
10.72	-0.24	62.09373880829376
10.73	-0.24	62.19769326963806
10.74	-0.24	62.046638427727856
10.75	-0.24	62.104942991120865
10.76	-0.24	62.1011596599178
10.77	-0.24	62.21106092229776
10.78	-0.24	61.99558309619958
10.79	-0.24	61.85254025076504
10.8	-0.24	62.000213712990295
10.81	-0.24	61.97241546642789
10.82	-0.24	61.98202625022606
10.83	-0.24	61.94979196844496
10.84	-0.24	61.93659242746638
10.85	-0.24	61.92343436706537
10.86	-0.24	61.90440774047886
10.87	-0.24	61.89380408878497
10.88	-0.24	61.714020623121144
10.89	-0.24	61.866671951229144
10.9	-0.24	61.78844034562147
10.91	-0.24	61.76186936244744
10.92	-0.24	61.742061147066224
10.93	-0.24	61.70725968337708
10.94	-0.24	61.69092027806193
10.95	-0.24	61.69658399614357
10.96	-0.24	61.61897868580271
10.97	-0.24	61.76467836861341
10.98	-0.24	61.902020686237435
10.99	-0.24	61.97064942788343
11.	-0.24	62.0971585102233
9.	-0.22	63.74827553876324
9.01	-0.22	63.8297596600992
9.02	-0.22	63.82034649856377
9.03	-0.22	63.81390107172194
9.04	-0.22	63.89063436776429
9.05	-0.22	63.91790966304625
9.06	-0.22	63.95063153482645
9.07	-0.22	63.9434939074291
9.08	-0.22	63.92750156243869
9.09	-0.22	63.899945165964546
9.1	-0.22	63.87763885093629
9.11	-0.22	63.79846945449367
9.12	-0.22	63.827792698440206
9.13	-0.22	63.7325772587928
9.14	-0.22	63.69847079911821
9.15	-0.22	63.62998404676926
9.16	-0.22	63.717274755439234
9.17	-0.22	63.54793545540326
9.18	-0.22	63.41808008434357
9.19	-0.22	63.4344681078417
9.2	-0.22	63.408107442208866
9.21	-0.22	63.39185251074832
9.22	-0.22	63.317176521101615
9.23	-0.22	63.33630884590643
9.24	-0.22	63.265993841980645
9.25	-0.22	63.26411412877374
9.26	-0.22	63.360312010252855
9.27	-0.22	63.214544914027634
9.28	-0.22	63.152038069040074
9.29	-0.22	63.096784727862214
9.3	-0.22	63.04214905813317
9.31	-0.22	62.87977153317118
9.32	-0.22	62.754122663267154
9.33	-0.22	62.616531009637825
9.34	-0.22	62.37056232381374
9.35	-0.22	62.07352655459107
9.36	-0.22	61.79059530111755
9.37	-0.22	61.45600131569096
9.38	-0.22	61.028014671822675
9.39	-0.22	60.539640223627316
9.4	-0.22	59.9924471047427
9.41	-0.22	59.299838565786416
9.42	-0.22	58.54255114319358
9.43	-0.22	57.715183694954206
9.44	-0.22	56.87419100270142
9.45	-0.22	55.57965157044515
9.46	-0.22	54.45522439661072
9.47	-0.22	53.3355926337793
9.48	-0.22	52.03530610109164
9.49	-0.22	50.78105679873504
9.5	-0.22	49.2994980366028
9.51	-0.22	48.64304369849206
9.52	-0.22	45.43833852222025
9.53	-0.22	44.152973075226086
9.54	-0.22	43.33836631955021
9.55	-0.22	41.97559670095519
9.56	-0.22	40.73756985720562
9.57	-0.22	39.516068073270645
9.58	-0.22	38.38634456676055
9.59	-0.22	37.353863057411985
9.6	-0.22	36.368549229817056
9.61	-0.22	35.5276473405554
9.62	-0.22	34.74737583560932
9.63	-0.22	34.13646594798835
9.64	-0.22	33.542326022442566
9.65	-0.22	33.079922374776075
9.66	-0.22	32.732869753127275
9.67	-0.22	32.44968198479579
9.68	-0.22	32.280066698401164
9.69	-0.22	32.14680046277042
9.7	-0.22	32.101465746508445
9.71	-0.22	32.14069868543766
9.72	-0.22	32.20130294070994
9.73	-0.22	32.322533141182504
9.74	-0.22	32.46934574663485
9.75	-0.22	32.66727556529837
9.76	-0.22	32.86485843466977
9.77	-0.22	33.097091024615096
9.78	-0.22	33.29224714391577
9.79	-0.22	33.505507629256414
9.8	-0.22	33.68621594422362
9.81	-0.22	33.82869332216254
9.82	-0.22	33.93326562496952
9.83	-0.22	33.975669341644306
9.84	-0.22	33.96939867451377
9.85	-0.22	33.925003400504615
9.86	-0.22	33.78094962241116
9.87	-0.22	33.62936237581717
9.88	-0.22	33.40891479178575
9.89	-0.22	33.15778724985194
9.9	-0.22	32.8988902007675
9.91	-0.22	32.59024195656454
9.92	-0.22	32.30544252394604
9.93	-0.22	32.03747126689915
9.94	-0.22	31.797208603763472
9.95	-0.22	31.624099904082776
9.96	-0.22	31.503043431670974
9.97	-0.22	31.453597844132265
9.98	-0.22	31.479103012261312
9.99	-0.22	31.59419385357736
10.	-0.22	31.801217838207442
10.01	-0.22	32.079843265138614
10.02	-0.22	32.45915261243297
10.03	-0.22	32.923420928424065
10.04	-0.22	33.442710798423
10.05	-0.22	34.03382937279825
10.06	-0.22	34.655005973343094
10.07	-0.22	35.37328189748096
10.08	-0.22	36.1176093238216
10.09	-0.22	36.879726003912495
10.1	-0.22	37.66134928717712
10.11	-0.22	38.47592932410892
10.12	-0.22	39.303056070704635
10.13	-0.22	40.140034353997606
10.14	-0.22	40.97132185131785
10.15	-0.22	41.80232981063731
10.16	-0.22	42.62832278849969
10.17	-0.22	43.44582007908741
10.18	-0.22	44.26085038209125
10.19	-0.22	44.98922421077789
10.2	-0.22	45.75902110406899
10.21	-0.22	46.53139769176063
10.22	-0.22	47.32280383950185
10.23	-0.22	48.04467600563718
10.24	-0.22	48.72964257125392
10.25	-0.22	49.431858981617765
10.26	-0.22	50.091900738993274
10.27	-0.22	50.749986270436764
10.28	-0.22	51.37973119598695
10.29	-0.22	51.97360428692172
10.3	-0.22	52.565119993526956
10.31	-0.22	53.12685785970646
10.32	-0.22	53.67388750716746
10.33	-0.22	54.190695731922546
10.34	-0.22	54.65386702551697
10.35	-0.22	55.169680538122776
10.36	-0.22	55.62488917881844
10.37	-0.22	55.93394867635463
10.38	-0.22	56.507093213422216
10.39	-0.22	56.89071280496351
10.4	-0.22	57.2499245766112
10.41	-0.22	57.67441638250605
10.42	-0.22	58.06968867564801
10.43	-0.22	58.448428061707894
10.44	-0.22	58.95885711984464
10.45	-0.22	59.15388780370758
10.46	-0.22	61.82591577651676
10.47	-0.22	57.81221124222262
10.48	-0.22	56.327949886575624
10.49	-0.22	59.28308648922317
10.5	-0.22	59.19340215550648
10.51	-0.22	59.69535983384632
10.52	-0.22	59.918457550851606
10.53	-0.22	60.15011238165108
10.54	-0.22	60.37361079188698
10.55	-0.22	60.53617863410238
10.56	-0.22	60.64877224780944
10.57	-0.22	60.82367982539779
10.58	-0.22	60.963534964502415
10.59	-0.22	61.069875559434045
10.6	-0.22	61.19981133181642
10.61	-0.22	61.30400059983278
10.62	-0.22	61.475122782924295
10.63	-0.22	61.46353604827881
10.64	-0.22	61.54023569295694
10.65	-0.22	61.612149467847395
10.66	-0.22	61.670748468188904
10.67	-0.22	61.73804070880118
10.68	-0.22	61.76989963500104
10.69	-0.22	61.804546844472576
10.7	-0.22	61.84511132466506
10.71	-0.22	61.872894296300736
10.72	-0.22	61.89254244096766
10.73	-0.22	62.0022882819283
10.74	-0.22	61.85715597168949
10.75	-0.22	61.920936795035786
10.76	-0.22	61.92239715921139
10.77	-0.22	62.037209963502704
10.78	-0.22	61.82717834601884
10.79	-0.22	61.68844274597837
10.8	-0.22	61.841280400947845
10.81	-0.22	61.817682818275564
10.82	-0.22	61.8316134443372
10.83	-0.22	61.80344044040946
10.84	-0.22	61.794198949771356
10.85	-0.22	61.78484144805635
10.86	-0.22	61.76949636455553
10.87	-0.22	61.762438964776834
10.88	-0.22	61.58635771368948
10.89	-0.22	61.7419875430463
10.9	-0.22	61.66705264532974
10.91	-0.22	61.64355321591084
10.92	-0.22	61.626678564076904
10.93	-0.22	61.59475078792628
10.94	-0.22	61.581031847465894
10.95	-0.22	61.589423934670194
10.96	-0.22	61.513756546394575
10.97	-0.22	61.65879367415344
10.98	-0.22	61.800178384971105
10.99	-0.22	61.872282046599466
11.	-0.22	62.001835899305895
9.	-0.2	64.44857730751265
9.01	-0.2	64.56341762114305
9.02	-0.2	64.58858489839056
9.03	-0.2	64.6186148902311
9.04	-0.2	64.73509952383377
9.05	-0.2	64.80399308525305
9.06	-0.2	64.88109701905805
9.07	-0.2	64.92073830937129
9.08	-0.2	64.95419037598441
9.09	-0.2	64.9793098330523
9.1	-0.2	65.01284023655471
9.11	-0.2	64.99224064131045
9.12	-0.2	65.08534809844298
9.13	-0.2	65.05647989019835
9.14	-0.2	65.0935640177002
9.15	-0.2	65.10038148568542
9.16	-0.2	65.27067736762625
9.17	-0.2	65.18615615342468
9.18	-0.2	65.14464242024901
9.19	-0.2	65.25950070129095
9.2	-0.2	65.33669540090241
9.21	-0.2	65.43101240559686
9.22	-0.2	65.47236372338311
9.23	-0.2	65.61724105205123
9.24	-0.2	65.67767895417587
9.25	-0.2	65.81680391038505
9.26	-0.2	66.06409290470926
9.27	-0.2	66.07087467204143
9.28	-0.2	66.1708431669759
9.29	-0.2	66.28556275579844
9.3	-0.2	66.4084297755172
9.31	-0.2	66.42516297344552
9.32	-0.2	66.48483670622599
9.33	-0.2	66.53527587521526
9.34	-0.2	66.47391038059082
9.35	-0.2	66.35660380171687
9.36	-0.2	66.25006417653053
9.37	-0.2	66.07989523040823
9.38	-0.2	65.79832346669559
9.39	-0.2	65.43514317955385
9.4	-0.2	64.98568340717227
9.41	-0.2	64.3543786492049
9.42	-0.2	63.619260776338024
9.43	-0.2	62.7706348070751
9.44	-0.2	61.86305928344848
9.45	-0.2	60.428609910212785
9.46	-0.2	59.12988291318118
9.47	-0.2	57.78488125927827
9.48	-0.2	56.20540244604578
9.49	-0.2	54.63304762043737
9.5	-0.2	52.79110852090477
9.51	-0.2	51.76629064705072
9.52	-0.2	48.07861551330309
9.53	-0.2	46.4484578617506
9.54	-0.2	45.23596584623708
9.55	-0.2	43.48285709575535
9.56	-0.2	41.87426429142872
9.57	-0.2	40.30536124395323
9.58	-0.2	38.85984926826547
9.59	-0.2	37.54166281916741
9.6	-0.2	36.302358163120424
9.61	-0.2	35.243247161499895
9.62	-0.2	34.27916267900568
9.63	-0.2	33.51208857132472
9.64	-0.2	32.795540449423505
9.65	-0.2	32.23562244606039
9.66	-0.2	31.81505551401962
9.67	-0.2	31.481138789274805
9.68	-0.2	31.279191269322006
9.69	-0.2	31.13256354859074
9.7	-0.2	31.089075006895264
9.71	-0.2	31.1415324670984
9.72	-0.2	31.226018457549056
9.73	-0.2	31.380513599780294
9.74	-0.2	31.565159051262572
9.75	-0.2	31.804546697050675
9.76	-0.2	32.047099023842144
9.77	-0.2	32.318205226418776
9.78	-0.2	32.54929578600077
9.79	-0.2	32.78915704146301
9.8	-0.2	32.984952667770294
9.81	-0.2	33.1256188217423
9.82	-0.2	33.20824611776573
9.83	-0.2	33.20559745276742
9.84	-0.2	33.12480334259898
9.85	-0.2	32.980249244521005
9.86	-0.2	32.70412779044241
9.87	-0.2	32.39078994070337
9.88	-0.2	31.984769563597816
9.89	-0.2	31.528884934696162
9.9	-0.2	31.04734617542374
9.91	-0.2	30.507252054139897
9.92	-0.2	29.99126821021658
9.93	-0.2	29.50206091870879
9.94	-0.2	29.056911386641218
9.95	-0.2	28.705067133906994
9.96	-0.2	28.438835121376258
9.97	-0.2	28.277641116938394
9.98	-0.2	28.229449977388278
9.99	-0.2	28.307333434061945
10.	-0.2	28.511966298128904
10.01	-0.2	28.822677696404234
10.02	-0.2	29.25923976974404
10.03	-0.2	29.802633648927937
10.04	-0.2	30.418865561383647
10.05	-0.2	31.12183992956499
10.06	-0.2	31.864560228824015
10.07	-0.2	32.70564552861925
10.08	-0.2	33.57613526414302
10.09	-0.2	34.46339691755153
10.1	-0.2	35.36980051793913
10.11	-0.2	36.30383229054762
10.12	-0.2	37.24547807830506
10.13	-0.2	38.19267744002794
10.14	-0.2	39.12803956038163
10.15	-0.2	40.05644814291171
10.16	-0.2	40.975187531657994
10.17	-0.2	41.879918354525024
10.18	-0.2	42.77591577552007
10.19	-0.2	43.580659194670986
10.2	-0.2	44.42139855910038
10.21	-0.2	45.26050792447928
10.22	-0.2	46.112602783077065
10.23	-0.2	46.892851465558344
10.24	-0.2	47.632459808727944
10.25	-0.2	48.38571396091321
10.26	-0.2	49.09376595214252
10.27	-0.2	49.79687784158648
10.28	-0.2	50.46994356610316
10.29	-0.2	51.10365526982244
10.3	-0.2	51.73262836244394
10.31	-0.2	52.3301163975744
10.32	-0.2	52.910538880258756
10.33	-0.2	53.45902844045788
10.34	-0.2	53.952455408629
10.35	-0.2	54.496204899878514
10.36	-0.2	54.97852856656074
10.37	-0.2	55.314277768373266
10.38	-0.2	55.91046403324077
10.39	-0.2	56.31707478180501
10.4	-0.2	56.6974923943285
10.41	-0.2	57.14230416294793
10.42	-0.2	57.557229686167716
10.43	-0.2	57.954577026802205
10.44	-0.2	58.481929959153454
10.45	-0.2	58.69305650149933
10.46	-0.2	61.365735471050236
10.47	-0.2	57.40601258513734
10.48	-0.2	55.938137878551956
10.49	-0.2	58.89239639566794
10.5	-0.2	58.81786390256646
10.51	-0.2	59.33128631729737
10.52	-0.2	59.566787378541434
10.53	-0.2	59.810111563607556
10.54	-0.2	60.044885134664796
10.55	-0.2	60.21856607996728
10.56	-0.2	60.341855206276804
10.57	-0.2	60.526605937927286
10.58	-0.2	60.676465036231676
10.59	-0.2	60.79215983006575
10.6	-0.2	60.93101652594777
10.61	-0.2	61.043776622439815
10.62	-0.2	61.22296131111316
10.63	-0.2	61.219704344245216
10.64	-0.2	61.3040392105978
10.65	-0.2	61.38337661753451
10.66	-0.2	61.4490584985015
10.67	-0.2	61.52315076731136
10.68	-0.2	61.561604736099525
10.69	-0.2	61.60259181746482
10.7	-0.2	61.649106196291925
10.71	-0.2	61.682722125575495
10.72	-0.2	61.70796881315924
10.73	-0.2	61.823022597970294
10.74	-0.2	61.68331149238509
10.75	-0.2	61.7521110134198
10.76	-0.2	61.758368674569674
10.77	-0.2	61.87768953697368
10.78	-0.2	61.67266763177332
10.79	-0.2	61.53777161580061
10.8	-0.2	61.69543421469784
10.81	-0.2	61.67567652381522
10.82	-0.2	61.69357802197774
10.83	-0.2	61.6691274591365
10.84	-0.2	61.6635156212821
10.85	-0.2	61.65764363426485
10.86	-0.2	61.645675339035435
10.87	-0.2	61.64187162782202
10.88	-0.2	61.469184707061586
10.89	-0.2	61.627547840043235
10.9	-0.2	61.55563650140831
10.91	-0.2	61.53495506184527
10.92	-0.2	61.52077199351283
10.93	-0.2	61.49148087740564
10.94	-0.2	61.48015540502909
10.95	-0.2	61.491061037907095
10.96	-0.2	61.417168487886826
10.97	-0.2	61.56125052934135
10.98	-0.2	61.70641428069537
10.99	-0.2	61.7818065707459
11.	-0.2	61.91424435112709
9.	-0.18	65.11798963193144
9.01	-0.18	65.26610671171086
9.02	-0.18	65.32593019853363
9.03	-0.18	65.392634436705
9.04	-0.18	65.54923344017364
9.05	-0.18	65.66031929874386
9.06	-0.18	65.78262820453605
9.07	-0.18	65.87016723051184
9.08	-0.18	65.95449063435103
9.09	-0.18	66.03412837594118
9.1	-0.18	66.12573916351292
9.11	-0.18	66.16647288210675
9.12	-0.18	66.32670967831837
9.13	-0.18	66.3682304896036
9.14	-0.18	66.48133585716859
9.15	-0.18	66.56922681972908
9.16	-0.18	66.82934438292972
9.17	-0.18	66.83788543940389
9.18	-0.18	66.89390717848534
9.19	-0.18	67.11832720830978
9.2	-0.18	67.31204096012681
9.21	-0.18	67.53207730865235
9.22	-0.18	67.70704700467194
9.23	-0.18	67.99821891921918
9.24	-0.18	68.21311572244876
9.25	-0.18	68.52081422699683
9.26	-0.18	68.95114286257997
9.27	-0.18	69.14674781779136
9.28	-0.18	69.45087779970923
9.29	-0.18	69.783149266202
9.3	-0.18	70.13753726945721
9.31	-0.18	70.3937721323735
9.32	-0.18	70.7065792936926
9.33	-0.18	71.0202985526087
9.34	-0.18	71.22560978616161
9.35	-0.18	71.37662953857952
9.36	-0.18	71.5417622729928
9.37	-0.18	71.63571720480505
9.38	-0.18	71.60242530082613
9.39	-0.18	71.46592902273474
9.4	-0.18	71.21187805209442
9.41	-0.18	70.73038905710898
9.42	-0.18	70.09291504034182
9.43	-0.18	69.28057758945134
9.44	-0.18	68.34189369482225
9.45	-0.18	66.77007809498551
9.46	-0.18	65.27311846800698
9.47	-0.18	63.64840271170445
9.48	-0.18	61.70307729589304
9.49	-0.18	59.6995711351891
9.5	-0.18	57.35946156319523
9.51	-0.18	55.81659273774412
9.52	-0.18	51.467198139518885
9.53	-0.18	49.34311931339133
9.54	-0.18	47.5747461479857
9.55	-0.18	45.284466656793015
9.56	-0.18	43.173234420441034
9.57	-0.18	41.14230145968501
9.58	-0.18	39.285486895859364
9.59	-0.18	37.604428363788415
9.6	-0.18	36.05201902575545
9.61	-0.18	34.73178084223122
9.62	-0.18	33.555843211033036
9.63	-0.18	32.61599818399446
9.64	-0.18	31.771698948735665
9.65	-0.18	31.117126778688544
9.66	-0.18	30.632670936488225
9.67	-0.18	30.263493791615552
9.68	-0.18	30.04902028350553
9.69	-0.18	29.912983396063687
9.7	-0.18	29.89832529381586
9.71	-0.18	29.9934791529001
9.72	-0.18	30.134221565384948
9.73	-0.18	30.356347952066443
9.74	-0.18	30.615629079893633
9.75	-0.18	30.93505563195169
9.76	-0.18	31.262712716286856
9.77	-0.18	31.613986159264787
9.78	-0.18	31.92302142322592
9.79	-0.18	32.23111365504339
9.8	-0.18	32.48143114379178
9.81	-0.18	32.65589751650357
9.82	-0.18	32.74602766739583
9.83	-0.18	32.7188922410527
9.84	-0.18	32.57234353013308
9.85	-0.18	32.32265811847519
9.86	-0.18	31.892341179449296
9.87	-0.18	31.378114930225273
9.88	-0.18	30.730513597084503
9.89	-0.18	29.99941494867754
9.9	-0.18	29.21273083059167
9.91	-0.18	28.35101022308157
9.92	-0.18	27.51266019769468
9.93	-0.18	26.716051079609215
9.94	-0.18	25.989545241482958
9.95	-0.18	25.398394335637555
9.96	-0.18	24.945316914830492
9.97	-0.18	24.650011471061504
9.98	-0.18	24.525737524121123
9.99	-0.18	24.58226286145925
10.	-0.18	24.81493931866711
10.01	-0.18	25.201166061703066
10.02	-0.18	25.744899554566853
10.03	-0.18	26.421023625403407
10.04	-0.18	27.187830808219275
10.05	-0.18	28.055191086820468
10.06	-0.18	28.967801864655865
10.07	-0.18	29.974844126192735
10.08	-0.18	31.00928580703099
10.09	-0.18	32.05370713981505
10.1	-0.18	33.111817350436155
10.11	-0.18	34.187157351356404
10.12	-0.18	35.26072477572375
10.13	-0.18	36.331755441295634
10.14	-0.18	37.381335644074575
10.15	-0.18	38.414486470210505
10.16	-0.18	39.43103213053833
10.17	-0.18	40.426077862050654
10.18	-0.18	41.40453281128295
10.19	-0.18	42.28567713725634
10.2	-0.18	43.19657559069303
10.21	-0.18	44.10087568342246
10.22	-0.18	45.011606362182384
10.23	-0.18	45.84763039736608
10.24	-0.18	46.638934270820386
10.25	-0.18	47.440131292911374
10.26	-0.18	48.19292014489739
10.27	-0.18	48.93773549924885
10.28	-0.18	49.650724328534324
10.29	-0.18	50.32091929634265
10.3	-0.18	50.98405795228017
10.31	-0.18	51.61403961653683
10.32	-0.18	52.224709693840346
10.33	-0.18	52.801823388891265
10.34	-0.18	53.322511212199174
10.35	-0.18	53.8913964051471
10.36	-0.18	54.39808112778993
10.37	-0.18	54.75775845795449
10.38	-0.18	55.3746237649934
10.39	-0.18	55.80181796726625
10.4	-0.18	56.20118045545207
10.41	-0.18	56.66417155839305
10.42	-0.18	57.0966828825417
10.43	-0.18	57.51066258331722
10.44	-0.18	58.05316644080698
10.45	-0.18	58.27855888746161
10.46	-0.18	60.95130104307572
10.47	-0.18	57.0412456268458
10.48	-0.18	55.58703110544099
10.49	-0.18	58.54068717477247
10.5	-0.18	58.479678582160595
10.51	-0.18	59.00336485854071
10.52	-0.18	59.24996329392485
10.53	-0.18	59.50372495800601
10.54	-0.18	59.748588892264166
10.55	-0.18	59.93222281628017
10.56	-0.18	60.065081294720045
10.57	-0.18	60.258612850336384
10.58	-0.18	60.41747038265619
10.59	-0.18	60.54154301397036
10.6	-0.18	60.688393429008606
10.61	-0.18	60.808836721743276
10.62	-0.18	60.995252439058
10.63	-0.18	60.999465683198714
10.64	-0.18	61.09064977102398
10.65	-0.18	61.17664853257289
10.66	-0.18	61.24868899048682
10.67	-0.18	61.32888936618211
10.68	-0.18	61.37326757898784
10.69	-0.18	61.41995023329504
10.7	-0.18	61.47181020233931
10.71	-0.18	61.510670079965244
10.72	-0.18	61.54094973104058
10.73	-0.18	61.66078009210329
10.74	-0.18	61.52594239011465
10.75	-0.18	61.59926003415608
10.76	-0.18	61.609828425942645
10.77	-0.18	61.73321700872645
10.78	-0.18	61.53273128444888
10.79	-0.18	61.40117272280861
10.8	-0.18	61.563288664416014
10.81	-0.18	61.54698118855316
10.82	-0.18	61.56847652397579
10.83	-0.18	61.54738334454315
10.84	-0.18	61.5450478595256
10.85	-0.18	61.54232293747307
10.86	-0.18	61.53340454236872
10.87	-0.18	61.53254101185613
10.88	-0.18	61.36291969831931
10.89	-0.18	61.52375347269689
10.9	-0.18	61.454574417932136
10.91	-0.18	61.436440683367444
10.92	-0.18	61.42469154350933
10.93	-0.18	61.397784956865756
10.94	-0.18	61.38861213830604
10.95	-0.18	61.40180302402972
10.96	-0.18	61.329511593385156
10.97	-0.18	61.47233802558167
10.98	-0.18	61.62100199124465
10.99	-0.18	61.69948357369526
11.	-0.18	61.83463298306713
9.	-0.16	65.74810914111791
9.01	-0.16	65.92879554760066
9.02	-0.16	66.02268207347551
9.03	-0.16	66.12553736510188
9.04	-0.16	66.32182381477537
9.05	-0.16	66.47483055556498
9.06	-0.16	66.64225570070505
9.07	-0.16	66.77783626390715
9.08	-0.16	66.91341243997967
9.09	-0.16	67.04829329308325
9.1	-0.16	67.1990318445871
9.11	-0.16	67.3026000787325
9.12	-0.16	67.53195120749595
9.13	-0.16	67.64649034052385
9.14	-0.16	67.83895673920058
9.15	-0.16	68.01214920835453
9.16	-0.16	68.36726932918283
9.17	-0.16	68.47554180927942
9.18	-0.16	68.63668745558755
9.19	-0.16	68.98016214742027
9.2	-0.16	69.3018749396049
9.21	-0.16	69.66145764811634
9.22	-0.16	69.98660459273391
9.23	-0.16	70.44394270612095
9.24	-0.16	70.83691416650316
9.25	-0.16	71.34139272031486
9.26	-0.16	71.98834044027004
9.27	-0.16	72.41209947019274
9.28	-0.16	72.96684567281088
9.29	-0.16	73.57125583778222
9.3	-0.16	74.22099040936921
9.31	-0.16	74.79039942359645
9.32	-0.16	75.4416700884096
9.33	-0.16	76.11650732723493
9.34	-0.16	76.69903114261615
9.35	-0.16	77.24209084035567
9.36	-0.16	77.81681567856819
9.37	-0.16	78.32501647125295
9.38	-0.16	78.69997268355475
9.39	-0.16	78.95674829726222
9.4	-0.16	79.06638582533887
9.41	-0.16	78.8962578555931
9.42	-0.16	78.5039874269404
9.43	-0.16	77.85191980381784
9.44	-0.16	76.97333808674725
9.45	-0.16	75.3034298361728
9.46	-0.16	73.60072602104398
9.47	-0.16	71.63448683624662
9.48	-0.16	69.20269164711979
9.49	-0.16	66.59771671079547
9.5	-0.16	63.54362617239064
9.51	-0.16	61.24354756325809
9.52	-0.16	55.95081347831865
9.53	-0.16	53.092540262939735
9.54	-0.16	50.52093199469151
9.55	-0.16	47.4691288284946
9.56	-0.16	44.659386894581516
9.57	-0.16	42.00261586893149
9.58	-0.16	39.603806690264534
9.59	-0.16	37.45976176828792
9.6	-0.16	35.52248161617279
9.61	-0.16	33.89335716387339
9.62	-0.16	32.47861993385335
9.63	-0.16	31.354213668900503
9.64	-0.16	30.384281632849472
9.65	-0.16	29.646615126052886
9.66	-0.16	29.11707468831928
9.67	-0.16	28.73732980309571
9.68	-0.16	28.53904564720416
9.69	-0.16	28.446162953066317
9.7	-0.16	28.49553159488736
9.71	-0.16	28.67098173025029
9.72	-0.16	28.908756314603586
9.73	-0.16	29.241688864150902
9.74	-0.16	29.6223305618052
9.75	-0.16	30.07169271315859
9.76	-0.16	30.537660317024283
9.77	-0.16	31.026108434645906
9.78	-0.16	31.473501054359183
9.79	-0.16	31.91287513542454
9.8	-0.16	32.28124481048276
9.81	-0.16	32.55152506437878
9.82	-0.16	32.706063174012954
9.83	-0.16	32.70161542325832
9.84	-0.16	32.52164915791616
9.85	-0.16	32.17898799390363
9.86	-0.16	31.579955472635458
9.87	-0.16	30.82163824169454
9.88	-0.16	29.85873233698898
9.89	-0.16	28.75092614528982
9.9	-0.16	27.534339545635895
9.91	-0.16	26.21073890543599
9.92	-0.16	24.906240587859134
9.93	-0.16	23.6660326946167
9.94	-0.16	22.53825881337809
9.95	-0.16	21.61504905930035
9.96	-0.16	20.914545405457105
9.97	-0.16	20.45734711739653
9.98	-0.16	20.262595290155268
9.99	-0.16	20.333314413623974
10.	-0.16	20.6515430799725
10.01	-0.16	21.189501384384005
10.02	-0.16	21.922469775098143
10.03	-0.16	22.814294328717136
10.04	-0.16	23.809422589773952
10.05	-0.16	24.912683547338357
10.06	-0.16	26.05645118611495
10.07	-0.16	27.28039692907511
10.08	-0.16	28.520035472501785
10.09	-0.16	29.753612953348952
10.1	-0.16	30.987834626331214
10.11	-0.16	32.22211404632394
10.12	-0.16	33.43963854332379
10.13	-0.16	34.64207706562631
10.14	-0.16	35.80969537159104
10.15	-0.16	36.94866939801497
10.16	-0.16	38.06199093773601
10.17	-0.16	39.14455471573744
10.18	-0.16	40.20146366823367
10.19	-0.16	41.15390920694948
10.2	-0.16	42.12949402333813
10.21	-0.16	43.09314534918063
10.22	-0.16	44.05661093690133
10.23	-0.16	44.942273558313
10.24	-0.16	45.77914037748548
10.25	-0.16	46.622329782753994
10.26	-0.16	47.414003844220545
10.27	-0.16	48.19489354270586
10.28	-0.16	48.942307995455984
10.29	-0.16	49.64377629182552
10.3	-0.16	50.336131204336866
10.31	-0.16	50.99385110706094
10.32	-0.16	51.630289011563505
10.33	-0.16	52.231770921074144
10.34	-0.16	52.77564171130808
10.35	-0.16	53.365901560775605
10.36	-0.16	53.89331543490103
10.37	-0.16	54.27335031011988
10.38	-0.16	54.90784165249512
10.39	-0.16	55.35256733052334
10.4	-0.16	55.768041974750076
10.41	-0.16	56.24654755869542
10.42	-0.16	56.694096076884705
10.43	-0.16	57.1222950201229
10.44	-0.16	57.677789110726465
10.45	-0.16	57.91526098015184
10.46	-0.16	60.58730215745664
10.47	-0.16	56.72194525816182
10.48	-0.16	55.27827433872185
10.49	-0.16	58.23152709601229
10.5	-0.16	58.18215985847769
10.51	-0.16	58.714707169702514
10.52	-0.16	58.970895925424294
10.53	-0.16	59.2336787242465
10.54	-0.16	59.48727688760107
10.55	-0.16	59.679542609841356
10.56	-0.16	59.82069391224366
10.57	-0.16	60.02180699762363
10.58	-0.16	60.18852795198601
10.59	-0.16	60.31988269772279
10.6	-0.16	60.47368885107194
10.61	-0.16	60.60082476113964
10.62	-0.16	60.79354528848883
10.63	-0.16	60.80427657755314
10.64	-0.16	60.90144030349959
10.65	-0.16	60.99325875191532
10.66	-0.16	61.070860697230785
10.67	-0.16	61.156409232062714
10.68	-0.16	61.20597676434514
10.69	-0.16	61.257650663830354
10.7	-0.16	61.31419707140424
10.71	-0.16	61.3576595555522
10.72	-0.16	61.392357802156354
10.73	-0.16	61.51638795321361
10.74	-0.16	61.38583181455536
10.75	-0.16	61.46312625461248
10.76	-0.16	61.47748077069216
10.77	-0.16	61.60446180738877
10.78	-0.16	61.408003767741484
10.79	-0.16	61.279248242781996
10.8	-0.16	61.445415130791545
10.81	-0.16	61.43214099979402
10.82	-0.16	61.456826716441014
10.83	-0.16	61.438701213881025
10.84	-0.16	61.439265443131205
10.85	-0.16	61.43932722731472
10.86	-0.16	61.433111135140585
10.87	-0.16	61.43485455037587
10.88	-0.16	61.267950559807026
10.89	-0.16	61.43097595078028
10.9	-0.16	61.36422095191102
10.91	-0.16	61.3483489554142
10.92	-0.16	61.33876144308002
10.93	-0.16	61.31397305543932
10.94	-0.16	61.30669933686151
10.95	-0.16	61.321934518179894
10.96	-0.16	61.251060567009254
10.97	-0.16	61.39232411609596
10.98	-0.16	61.54419497554048
10.99	-0.16	61.625554178701435
11.	-0.16	61.76323203637359
9.	-0.14	66.33031043501862
9.01	-0.14	66.54216334748358
9.02	-0.14	66.66877119560253
9.03	-0.14	66.80643856638319
9.04	-0.14	67.04108361109674
9.05	-0.14	67.23476260177601
9.06	-0.14	67.44614767008208
9.07	-0.14	67.62875491244874
9.08	-0.14	67.81470410349513
9.09	-0.14	68.00418070775314
9.1	-0.14	68.21359952056075
9.11	-0.14	68.37989174417876
9.12	-0.14	68.67856884162752
9.13	-0.14	68.86686184163806
9.14	-0.14	69.13997287642964
9.15	-0.14	69.40049325088683
9.16	-0.14	69.85338117280523
9.17	-0.14	70.06557935435252
9.18	-0.14	70.33679778523741
9.19	-0.14	70.80600191356703
9.2	-0.14	71.26430578290183
9.21	-0.14	71.77432433395845
9.22	-0.14	72.26333516249605
9.23	-0.14	72.90393038277698
9.24	-0.14	73.4961575641594
9.25	-0.14	74.22364437825478
9.26	-0.14	75.11955275355761
9.27	-0.14	75.81086225105079
9.28	-0.14	76.66436039552653
9.29	-0.14	77.59950358068471
9.3	-0.14	78.61554874404521
9.31	-0.14	79.58317033644556
9.32	-0.14	80.67505925549982
9.33	-0.14	81.83269822946401
9.34	-0.14	82.9356096988355
9.35	-0.14	84.037778345401
9.36	-0.14	85.21633751416877
9.37	-0.14	86.36002149166784
9.38	-0.14	87.39053335771925
9.39	-0.14	88.31131684251176
9.4	-0.14	89.07310236977715
9.41	-0.14	89.50834957147038
9.42	-0.14	89.6483056280633
9.43	-0.14	89.41820927459237
9.44	-0.14	88.81606303310562
9.45	-0.14	87.18233267091921
9.46	-0.14	85.32371744310589
9.47	-0.14	82.96380534015385
9.48	-0.14	79.87913456634568
9.49	-0.14	76.40580214281044
9.5	-0.14	72.28053794274717
9.51	-0.14	68.81762329307332
9.52	-0.14	62.11074234209274
9.53	-0.14	58.1098360611583
9.54	-0.14	54.32939035339808
9.55	-0.14	50.16039785235374
9.56	-0.14	46.35431429144001
9.57	-0.14	42.835026028310324
9.58	-0.14	39.716488207809974
9.59	-0.14	36.98319699478528
9.6	-0.14	34.57917310159675
9.61	-0.14	32.59423586587711
9.62	-0.14	30.92183747970436
9.63	-0.14	29.61290974818955
9.64	-0.14	28.533195495212496
9.65	-0.14	27.73782172968932
9.66	-0.14	27.195048431343526
9.67	-0.14	26.841273620932828
9.68	-0.14	26.698314483147914
9.69	-0.14	26.6902969890184
9.7	-0.14	26.84686461560899
9.71	-0.14	27.147594963389054
9.72	-0.14	27.530488050035217
9.73	-0.14	28.025074587175943
9.74	-0.14	28.582851158054893
9.75	-0.14	29.22317570416586
9.76	-0.14	29.894701272822964
9.77	-0.14	30.595954928587016
9.78	-0.14	31.26598196808697
9.79	-0.14	31.93008375967206
9.8	-0.14	32.51745004934305
9.81	-0.14	32.99038493391325
9.82	-0.14	33.317446677865604
9.83	-0.14	33.437962932468665
9.84	-0.14	33.31241693882325
9.85	-0.14	32.93777119845239
9.86	-0.14	32.19088421547651
9.87	-0.14	31.160496567150037
9.88	-0.14	29.797010379503742
9.89	-0.14	28.17069794334224
9.9	-0.14	26.334326257488456
9.91	-0.14	24.32599258233721
9.92	-0.14	22.322396722641546
9.93	-0.14	20.41705013862783
9.94	-0.14	18.693756628557924
9.95	-0.14	17.289111239808467
9.96	-0.14	16.24477642130163
9.97	-0.14	15.583875164400459
9.98	-0.14	15.334743008413046
9.99	-0.14	15.489639230770855
10.	-0.14	15.999454113058535
10.01	-0.14	16.82381782470765
10.02	-0.14	17.880342244974617
10.03	-0.14	19.11302432340299
10.04	-0.14	20.442925364942795
10.05	-0.14	21.870718116417443
10.06	-0.14	23.313107226339053
10.07	-0.14	24.803380524082247
10.08	-0.14	26.282491913570027
10.09	-0.14	27.726746068021477
10.1	-0.14	29.1491607161966
10.11	-0.14	30.5470443439321
10.12	-0.14	31.90756348263417
10.13	-0.14	33.23642343774235
10.14	-0.14	34.51409120568152
10.15	-0.14	35.749223426338
10.16	-0.14	36.94857403757198
10.17	-0.14	38.106902759497906
10.18	-0.14	39.230287278025706
10.19	-0.14	40.24181871737229
10.2	-0.14	41.27032767681119
10.21	-0.14	42.28191700475365
10.22	-0.14	43.28736295723037
10.23	-0.14	44.212186814861845
10.24	-0.14	45.084663797876864
10.25	-0.14	45.96056321021675
10.26	-0.14	46.78230526014582
10.27	-0.14	47.591045018266875
10.28	-0.14	48.3650599688488
10.29	-0.14	49.090567631684955
10.3	-0.14	49.80541104548396
10.31	-0.14	50.48452840270721
10.32	-0.14	51.14085789368022
10.33	-0.14	51.76121382329311
10.34	-0.14	52.32308323351947
10.35	-0.14	52.92998361420297
10.36	-0.14	53.473612611105764
10.37	-0.14	53.86962805346507
10.38	-0.14	54.518009076688166
10.39	-0.14	54.976579733054464
10.4	-0.14	55.40477444359279
10.41	-0.14	55.89561795621427
10.42	-0.14	56.35518740355245
10.43	-0.14	56.79476932048522
10.44	-0.14	57.360718547252155
10.45	-0.14	57.60774203963568
10.46	-0.14	60.27815355693236
10.47	-0.14	56.45190358542057
10.48	-0.14	55.01528117740826
10.49	-0.14	57.96825527824189
10.5	-0.14	57.928405382040005
10.51	-0.14	58.468219190956134
10.52	-0.14	58.73230066680075
10.53	-0.14	59.002513687946106
10.54	-0.14	59.263327945122185
10.55	-0.14	59.46275241386793
10.56	-0.14	59.610778222289376
10.57	-0.14	59.8181446325428
10.58	-0.14	59.99147171981445
10.59	-0.14	60.128901102167035
10.6	-0.14	60.288520909139336
10.61	-0.14	60.421262072285316
10.62	-0.14	60.61927228313347
10.63	-0.14	60.635482796610304
10.64	-0.14	60.737678682093694
10.65	-0.14	60.834400004131744
10.66	-0.14	60.91669880007524
10.67	-0.14	61.00677240268384
10.68	-0.14	61.06073415874738
10.69	-0.14	61.1166390726789
10.7	-0.14	61.17716220127734
10.71	-0.14	61.224537399899994
10.72	-0.14	61.26299441406097
10.73	-0.14	61.39060581298082
10.74	-0.14	61.263698964769084
10.75	-0.14	61.34439094655345
10.76	-0.14	61.36197128710897
10.77	-0.14	61.492037304606995
10.78	-0.14	61.29906638011269
10.79	-0.14	61.172549415698434
10.8	-0.14	61.342335810618636
10.81	-0.14	61.331653514080905
10.82	-0.14	61.35910220546082
10.83	-0.14	61.34353140328322
10.84	-0.14	61.34659714929441
10.85	-0.14	61.34906596598833
10.86	-0.14	61.345186021435026
10.87	-0.14	61.349184121840075
10.88	-0.14	61.184630725638286
10.89	-0.14	61.34955415310621
10.9	-0.14	61.284899883666284
10.91	-0.14	61.270988484541675
10.92	-0.14	61.26327646066832
10.93	-0.14	61.24032733249529
10.94	-0.14	61.234688556248486
10.95	-0.14	61.25171450019707
10.96	-0.14	61.18206462206931
10.97	-0.14	61.32145318227534
10.98	-0.14	61.476225192465016
10.99	-0.14	61.560238306722646
11.	-0.14	61.70025016538031
9.	-0.12	66.85598347552882
9.01	-0.12	67.09685987510711
9.02	-0.12	67.25404338374662
9.03	-0.12	67.42430052440774
9.04	-0.12	67.6949898605138
9.05	-0.12	67.92701371510145
9.06	-0.12	68.18001089422849
9.07	-0.12	68.40732102780149
9.08	-0.12	68.64132106498879
9.09	-0.12	68.88315398882145
9.1	-0.12	69.14904641119593
9.11	-0.12	69.37602300009671
9.12	-0.12	69.74207984263636
9.13	-0.12	70.00250872347765
9.14	-0.12	70.35493800462294
9.15	-0.12	70.70194667801645
9.16	-0.12	71.25214741942374
9.17	-0.12	71.56903185305029
9.18	-0.12	71.95150214714688
9.19	-0.12	72.54891791225094
9.2	-0.12	73.14788063132276
9.21	-0.12	73.81433531081083
9.22	-0.12	74.47571534748285
9.23	-0.12	75.3111289088698
9.24	-0.12	76.11814175274047
9.25	-0.12	77.08910617858515
9.26	-0.12	78.26067481242242
9.27	-0.12	79.25403065565524
9.28	-0.12	80.45048578376708
9.29	-0.12	81.7727980815744
9.3	-0.12	83.22669883431709
9.31	-0.12	84.6823971740313
9.32	-0.12	86.32784137699262
9.33	-0.12	88.10919482955507
9.34	-0.12	89.90654275382705
9.35	-0.12	91.78124317968417
9.36	-0.12	93.82456207795569
9.37	-0.12	95.91730796084146
9.38	-0.12	97.97426254357731
9.39	-0.12	99.98969674501443
9.4	-0.12	101.8918890116461
9.41	-0.12	103.46497776902555
9.42	-0.12	104.69584813852218
9.43	-0.12	105.44026487582278
9.44	-0.12	105.61878135706867
9.45	-0.12	104.40180422070759
9.46	-0.12	102.61445302165095
9.47	-0.12	99.88594544634819
9.48	-0.12	95.93325656802593
9.49	-0.12	91.15381294502991
9.5	-0.12	85.32176026218471
9.51	-0.12	79.95159817271778
9.52	-0.12	70.98071804545829
9.53	-0.12	65.09427243778045
9.54	-0.12	59.401588165737834
9.55	-0.12	53.527848733927286
9.56	-0.12	48.261873171440435
9.57	-0.12	43.53741048007345
9.58	-0.12	39.46342249642527
9.59	-0.12	35.99153844133343
9.6	-0.12	33.03937308685895
9.61	-0.12	30.665768502379326
9.62	-0.12	28.737955776959673
9.63	-0.12	27.26766180837346
9.64	-0.12	26.116530600547048
9.65	-0.12	25.308918678887423
9.66	-0.12	24.801758163955693
9.67	-0.12	24.524265544661333
9.68	-0.12	24.486500763669767
9.69	-0.12	24.61315201505939
9.7	-0.12	24.925986565117316
9.71	-0.12	25.401539351816538
9.72	-0.12	25.981494048446542
9.73	-0.12	26.692517616875236
9.74	-0.12	27.488458258596868
9.75	-0.12	28.38856619617623
9.76	-0.12	29.34470289007529
9.77	-0.12	30.352935785314138
9.78	-0.12	31.35707400778621
9.79	-0.12	32.37850043210196
9.8	-0.12	33.33981057385505
9.81	-0.12	34.19426767509732
9.82	-0.12	34.893607004027025
9.83	-0.12	35.35165583834185
9.84	-0.12	35.4938065775858
9.85	-0.12	35.27621495942869
9.86	-0.12	34.51802539304407
9.87	-0.12	33.27124718665181
9.88	-0.12	31.45145670131353
9.89	-0.12	29.126949974856046
9.9	-0.12	26.381198923394805
9.91	-0.12	23.32258739385222
9.92	-0.12	20.230866202043885
9.93	-0.12	17.296765405730728
9.94	-0.12	14.669462444147182
9.95	-0.12	12.543127620975833
9.96	-0.12	10.981448035928612
9.97	-0.12	10.009335523508582
9.98	-0.12	9.69975177332844
9.99	-0.12	10.061498263965397
10.	-0.12	10.966676812396038
10.01	-0.12	12.32853998655175
10.02	-0.12	13.925680644781902
10.03	-0.12	15.670821448339433
10.04	-0.12	17.455495670161138
10.05	-0.12	19.28747805477608
10.06	-0.12	21.07271344873003
10.07	-0.12	22.848953798905814
10.08	-0.12	24.569740473853365
10.09	-0.12	26.21437759864854
10.1	-0.12	27.80737734344899
10.11	-0.12	29.34661320695057
10.12	-0.12	30.82512308926758
10.13	-0.12	32.2541492279212
10.14	-0.12	33.61509617769123
10.15	-0.12	34.92096321923962
10.16	-0.12	36.18212038690055
10.17	-0.12	37.39226489153562
10.18	-0.12	38.559772021257565
10.19	-0.12	39.6093286493224
10.2	-0.12	40.67134253774526
10.21	-0.12	41.71287788380145
10.22	-0.12	42.743968810689154
10.23	-0.12	43.69257953624877
10.24	-0.12	44.586488871085116
10.25	-0.12	45.48230969929553
10.26	-0.12	46.32213017789637
10.27	-0.12	47.147829230267064
10.28	-0.12	47.93821678495239
10.29	-0.12	48.67848859170919
10.3	-0.12	49.40732885992111
10.31	-0.12	50.09994959906149
10.32	-0.12	50.76895088430645
10.33	-0.12	51.40149917876236
10.34	-0.12	51.97513405045248
10.35	-0.12	52.593035668724255
10.36	-0.12	53.14753249208888
10.37	-0.12	53.55440360774744
10.38	-0.12	54.21231485625164
10.39	-0.12	54.680449974628196
10.4	-0.12	55.11746505552311
10.41	-0.12	55.61700179832016
10.42	-0.12	56.08513982009293
10.43	-0.12	56.532886207161965
10.44	-0.12	57.10641493261066
10.45	-0.12	57.360146195760485
10.46	-0.12	60.02786268612749
10.47	-0.12	56.23456536586112
10.48	-0.12	54.80113573130448
10.49	-0.12	57.75389193476795
10.5	-0.12	57.721223371625875
10.51	-0.12	58.26652580574833
10.52	-0.12	58.53662903279055
10.53	-0.12	58.812532835289836
10.54	-0.12	59.07889064595739
10.55	-0.12	59.283857411718394
10.56	-0.12	59.43722121438804
10.57	-0.12	59.649394742414984
10.58	-0.12	59.82794602921752
10.59	-0.12	59.97015189911923
10.6	-0.12	60.134357640663005
10.61	-0.12	60.2715141694931
10.62	-0.12	60.47371446846692
10.63	-0.12	60.49430378502645
10.64	-0.12	60.60051152505533
10.65	-0.12	60.701131659707826
10.66	-0.12	60.78721271082621
10.67	-0.12	60.880945734433226
10.68	-0.12	60.93843380624904
10.69	-0.12	60.99775097102702
10.7	-0.12	61.0615169088511
10.71	-0.12	61.11207470075604
10.72	-0.12	61.15356664866364
10.73	-0.12	61.284106561080065
10.74	-0.12	61.16020394434345
10.75	-0.12	61.24367233470014
10.76	-0.12	61.263862812021465
10.77	-0.12	61.396489892546334
10.78	-0.12	61.20645767142529
10.79	-0.12	61.08157069393493
10.8	-0.12	61.25449782865423
10.81	-0.12	61.24596337735245
10.82	-0.12	61.275747127648906
10.83	-0.12	61.26227356879188
10.84	-0.12	61.267404730717466
10.85	-0.12	61.27190917295382
10.86	-0.12	61.270002875535745
10.87	-0.12	61.275860043919664
10.88	-0.12	61.1132530377549
10.89	-0.12	61.27979265161231
10.9	-0.12	61.216924405219075
10.91	-0.12	61.204632752642134
10.92	-0.12	61.19847409251811
10.93	-0.12	61.17709796480606
10.94	-0.12	61.17284998341015
10.95	-0.12	61.19137735459294
10.96	-0.12	61.122718569127976
10.97	-0.12	61.25993600013237
10.98	-0.12	61.417327635900904
10.99	-0.12	61.503744628791985
11.	-0.12	61.645846985530326
9.	-0.1	67.31680669747811
9.01	-0.1	67.58380835757552
9.02	-0.1	67.76859537042846
9.03	-0.1	67.96830561892443
9.04	-0.1	68.27169687582392
9.05	-0.1	68.53860303650026
9.06	-0.1	68.82959898997103
9.07	-0.1	69.09788375111127
9.08	-0.1	69.3760488471394
9.09	-0.1	69.66625197759276
9.1	-0.1	69.98445881362422
9.11	-0.1	70.26790920341182
9.12	-0.1	70.69693813695713
9.13	-0.1	71.02515484087893
9.14	-0.1	71.45249715657077
9.15	-0.1	71.88170678755161
9.16	-0.1	72.52481913151088
9.17	-0.1	72.94281760179847
9.18	-0.1	73.43286035385572
9.19	-0.1	74.15540765769651
9.2	-0.1	74.89288393116264
9.21	-0.1	75.71479827487978
9.22	-0.1	76.54930490582953
9.23	-0.1	77.58239031705062
9.24	-0.1	78.61018048592977
9.25	-0.1	79.83454701626752
9.26	-0.1	81.29696410879184
9.27	-0.1	82.61492137551005
9.28	-0.1	84.1861038735098
9.29	-0.1	85.93973775993186
9.3	-0.1	87.89174057025551
9.31	-0.1	89.91668569293168
9.32	-0.1	92.22437582479176
9.33	-0.1	94.77375562903892
9.34	-0.1	97.45530942989224
9.35	-0.1	100.35023344180337
9.36	-0.1	103.58073267080933
9.37	-0.1	107.03643231230946
9.38	-0.1	110.64430466528397
9.39	-0.1	114.40878697991238
9.4	-0.1	118.2517889540816
9.41	-0.1	121.90956291251257
9.42	-0.1	125.31368537413215
9.43	-0.1	128.20670336175868
9.44	-0.1	130.3530546984225
9.45	-0.1	130.59389266216655
9.46	-0.1	129.65448708340406
9.47	-0.1	126.91488035313697
9.48	-0.1	121.89594829309179
9.49	-0.1	115.05604546453658
9.5	-0.1	106.26821064158895
9.51	-0.1	97.46877441296853
9.52	-0.1	84.53476562438192
9.53	-0.1	75.2893815861268
9.54	-0.1	66.3801658435754
9.55	-0.1	57.78835005400565
9.56	-0.1	50.33011455987339
9.57	-0.1	43.91374323338328
9.58	-0.1	38.591668994241694
9.59	-0.1	34.22909161431464
9.6	-0.1	30.674466225303927
9.61	-0.1	27.918613508209166
9.62	-0.1	25.7792161603298
9.63	-0.1	24.208890660509436
9.64	-0.1	23.056902284404753
9.65	-0.1	22.30799005460257
9.66	-0.1	21.90433159409469
9.67	-0.1	21.766707858168864
9.68	-0.1	21.892456054649493
9.69	-0.1	22.207943957081866
9.7	-0.1	22.72728474848156
9.71	-0.1	23.426201301229714
9.72	-0.1	24.252568312656262
9.73	-0.1	25.231616295978355
9.74	-0.1	26.324094976691143
9.75	-0.1	27.552230528477224
9.76	-0.1	28.875512979783974
9.77	-0.1	30.29607330195859
9.78	-0.1	31.7683719167574
9.79	-0.1	33.320155059218045
9.8	-0.1	34.87657102664182
9.81	-0.1	36.39372010368416
9.82	-0.1	37.81466791061066
9.83	-0.1	39.02945656121787
9.84	-0.1	39.923038530611585
9.85	-0.1	40.374242023795475
9.86	-0.1	40.089961087442084
9.87	-0.1	39.00403324797413
9.88	-0.1	36.889071072868795
9.89	-0.1	33.72641352791507
9.9	-0.1	29.62684487020717
9.91	-0.1	24.845789905067864
9.92	-0.1	19.926005781564424
9.93	-0.1	15.320038349386744
9.94	-0.1	11.35358850195939
9.95	-0.1	8.262119589172851
9.96	-0.1	6.005934820943646
9.97	-0.1	4.371866180990084
9.98	-0.1	3.5210869382882564
9.99	-0.1	4.36545637748378
10.	-0.1	6.228991256361892
10.01	-0.1	8.598493572623939
10.02	-0.1	10.993149142721805
10.03	-0.1	13.356596575346881
10.04	-0.1	15.606842814480695
10.05	-0.1	17.81318402268047
10.06	-0.1	19.894104711616286
10.07	-0.1	21.875590799218017
10.08	-0.1	23.74771915809857
10.09	-0.1	25.54440611708372
10.1	-0.1	27.22224971628496
10.11	-0.1	28.834793377666546
10.12	-0.1	30.38927297435093
10.13	-0.1	31.834209818035124
10.14	-0.1	33.25604428086129
10.15	-0.1	34.56020190695569
10.16	-0.1	35.868944253762415
10.17	-0.1	37.067227033160755
10.18	-0.1	38.26746778964887
10.19	-0.1	39.30393482928308
10.2	-0.1	40.39026860579307
10.21	-0.1	41.421964131419294
10.22	-0.1	42.46703102658344
10.23	-0.1	43.413572727487555
10.24	-0.1	44.31096031696648
10.25	-0.1	45.2142239809905
10.26	-0.1	46.050752735243236
10.27	-0.1	46.887391523427205
10.28	-0.1	47.67639145877211
10.29	-0.1	48.42236306574825
10.3	-0.1	49.156268321624225
10.31	-0.1	49.8500381000543
10.32	-0.1	50.52657701226497
10.33	-0.1	51.16190733386661
10.34	-0.1	51.739736182791425
10.35	-0.1	52.36421650207051
10.36	-0.1	52.92166869784236
10.37	-0.1	53.334105771287376
10.38	-0.1	53.997756957068766
10.39	-0.1	54.46907961035904
10.4	-0.1	54.91132154858066
10.41	-0.1	55.41620163111385
10.42	-0.1	55.88775898738006
10.43	-0.1	56.34074840733703
10.44	-0.1	56.91932403275134
10.45	-0.1	57.17547374096793
10.46	-0.1	59.83979155911367
10.47	-0.1	56.07351747249686
10.48	-0.1	54.63804658507621
10.49	-0.1	57.59076971911133
10.5	-0.1	57.563735831263145
10.51	-0.1	58.11168318094934
10.52	-0.1	58.385474959348144
10.53	-0.1	58.66634051557603
10.54	-0.1	58.935986793633944
10.55	-0.1	59.143884966770514
10.56	-0.1	59.30196834590872
10.57	-0.1	59.517664331544886
10.58	-0.1	59.69868822116344
10.59	-0.1	59.844795920396734
10.6	-0.1	60.013290258180156
10.61	-0.1	60.152557686237365
10.62	-0.1	60.35724902336139
10.63	-0.1	60.382324260776784
10.64	-0.1	60.49149282451964
10.65	-0.1	60.59356994205708
10.66	-0.1	60.68305091108079
10.67	-0.1	60.78066205184144
10.68	-0.1	60.839756090329175
10.69	-0.1	60.900828304883284
10.7	-0.1	60.96830006763218
10.71	-0.1	61.02177962863028
10.72	-0.1	61.06409757581092
10.73	-0.1	61.19681114666922
10.74	-0.1	61.0766366886927
10.75	-0.1	61.162070461510304
10.76	-0.1	61.18277213102821
10.77	-0.1	61.31792927144834
10.78	-0.1	61.13157127347837
10.79	-0.1	61.007013951825115
10.8	-0.1	61.181298293868004
10.81	-0.1	61.17529087272886
10.82	-0.1	61.208158419529
10.83	-0.1	61.1953548367314
10.84	-0.1	61.20097143067603
10.85	-0.1	61.2081285485686
10.86	-0.1	61.20893064748676
10.87	-0.1	61.21521641733875
10.88	-0.1	61.05303097420195
10.89	-0.1	61.221889548699565
10.9	-0.1	61.161606739291706
10.91	-0.1	61.14963361197795
10.92	-0.1	61.14351342316229
10.93	-0.1	61.12431068551648
10.94	-0.1	61.12244964141949
10.95	-0.1	61.14144221773217
10.96	-0.1	61.0721767142008
10.97	-0.1	61.207539417596514
10.98	-0.1	61.368632283157
10.99	-0.1	61.45686936590449
11.	-0.1	61.59927881908676
9.	-0.08	67.705043432532
9.01	-0.08	67.99453764588553
9.02	-0.08	68.2031470586293
9.03	-0.08	68.42827378566106
9.04	-0.08	68.76000579013674
9.05	-0.08	69.05719865212221
9.06	-0.08	69.3813068944617
9.07	-0.08	69.68541299019805
9.08	-0.08	70.00225740684228
9.09	-0.08	70.33503921935866
9.1	-0.08	70.6993637943048
9.11	-0.08	71.03278623996881
9.12	-0.08	71.51775255781372
9.13	-0.08	71.90645538311338
9.14	-0.08	72.40092879267044
9.15	-0.08	72.90421068141023
9.16	-0.08	73.63137038673383
9.17	-0.08	74.14189709489607
9.18	-0.08	74.73011991134655
9.19	-0.08	75.56802856882439
9.2	-0.08	76.43420550956932
9.21	-0.08	77.40174836480716
9.22	-0.08	78.3999771318293
9.23	-0.08	79.6217580248085
9.24	-0.08	80.86277668297944
9.25	-0.08	82.33475832623712
9.26	-0.08	84.08503756574795
9.27	-0.08	85.72974726842133
9.28	-0.08	87.68414568244334
9.29	-0.08	89.88715781176944
9.3	-0.08	92.36872775184557
9.31	-0.08	95.01360934057269
9.32	-0.08	98.06101503605011
9.33	-0.08	101.49347101601121
9.34	-0.08	105.2265597566387
9.35	-0.08	109.38118513357055
9.36	-0.08	114.13910484624365
9.37	-0.08	119.4346321677673
9.38	-0.08	125.25424439636981
9.39	-0.08	131.6718331560254
9.4	-0.08	138.67358380055242
9.41	-0.08	146.01321882613942
9.42	-0.08	153.62630128864458
9.43	-0.08	161.14838426460403
9.44	-0.08	168.10337972094982
9.45	-0.08	172.70165357508816
9.46	-0.08	175.19403426644027
9.47	-0.08	174.16738497410861
9.48	-0.08	168.3714220573409
9.49	-0.08	158.12453497669233
9.5	-0.08	143.5464592706404
9.51	-0.08	127.68327259089857
9.52	-0.08	106.87682107639105
9.53	-0.08	91.00807969679084
9.54	-0.08	76.27345107283689
9.55	-0.08	63.15293551723094
9.56	-0.08	52.35784331747693
9.57	-0.08	43.60507441758895
9.58	-0.08	36.72861182828972
9.59	-0.08	31.378107765676525
9.6	-0.08	27.245383266152146
9.61	-0.08	24.191089562276463
9.62	-0.08	21.949830072461566
9.63	-0.08	20.392476165837667
9.64	-0.08	19.347411869951586
9.65	-0.08	18.753324257942925
9.66	-0.08	18.53649174263504
9.67	-0.08	18.609966304670532
9.68	-0.08	18.95935685190484
9.69	-0.08	19.51483424658699
9.7	-0.08	20.284356299774757
9.71	-0.08	21.24592361600311
9.72	-0.08	22.35630673102589
9.73	-0.08	23.641523898867273
9.74	-0.08	25.074190987465872
9.75	-0.08	26.68372207938699
9.76	-0.08	28.443266996316293
9.77	-0.08	30.372753799465922
9.78	-0.08	32.447816505616736
9.79	-0.08	34.72184586230037
9.8	-0.08	37.14598255194619
9.81	-0.08	39.7134173040227
9.82	-0.08	42.40024017560905
9.83	-0.08	45.12007008476201
9.84	-0.08	47.77117287724816
9.85	-0.08	50.166285189596636
9.86	-0.08	51.862399065493136
9.87	-0.08	52.51396789690961
9.88	-0.08	51.398236357519515
9.89	-0.08	47.938208106234235
9.9	-0.08	41.94884566602134
9.91	-0.08	33.85858357309503
9.92	-0.08	25.0355977221833
9.93	-0.08	16.89579498910015
9.94	-0.08	10.42541368874162
9.95	-0.08	5.979975404875239
9.96	-0.08	3.3212977994346664
9.97	-0.08	2.016726275283498
9.98	-0.08	1.6819029648197448
9.99	-0.08	2.0453255952714926
10.	-0.08	3.107147401079338
10.01	-0.08	5.25190016938782
10.02	-0.08	8.85007327571169
10.03	-0.08	13.585015855776486
10.04	-0.08	17.741848712620694
10.05	-0.08	21.523049497421738
10.06	-0.08	24.74519758163673
10.07	-0.08	27.247962497822982
10.08	-0.08	28.887367217342593
10.09	-0.08	30.71132987907027
10.1	-0.08	32.394638853244345
10.11	-0.08	33.18843293043297
10.12	-0.08	34.87674518010692
10.13	-0.08	35.40482562628526
10.14	-0.08	36.694690037643355
10.15	-0.08	37.49258882843312
10.16	-0.08	38.335277228372604
10.17	-0.08	39.28127786361461
10.18	-0.08	40.03200353405744
10.19	-0.08	40.873731215849794
10.2	-0.08	41.63956512272174
10.21	-0.08	42.46936448665747
10.22	-0.08	43.35845569156736
10.23	-0.08	44.05833915149975
10.24	-0.08	44.96301853778168
10.25	-0.08	45.59255961814313
10.26	-0.08	46.49659266911189
10.27	-0.08	47.107170234535324
10.28	-0.08	47.90046621111504
10.29	-0.08	48.568317148734565
10.3	-0.08	49.23229386872512
10.31	-0.08	49.95565877912347
10.32	-0.08	50.53112565314592
10.33	-0.08	51.179211148358014
10.34	-0.08	51.71979280246233
10.35	-0.08	52.313191515661615
10.36	-0.08	52.89897271277157
10.37	-0.08	53.25771470915596
10.38	-0.08	53.922530771117216
10.39	-0.08	54.41031198949489
10.4	-0.08	54.81287020629576
10.41	-0.08	55.32903960635241
10.42	-0.08	55.80294362253575
10.43	-0.08	56.23420182934884
10.44	-0.08	56.82743794895257
10.45	-0.08	57.074830476331826
10.46	-0.08	59.72212012571058
10.47	-0.08	55.99057377621974
10.48	-0.08	54.5404426066489
10.49	-0.08	57.48128883806132
10.5	-0.08	57.47047541204492
10.51	-0.08	58.02318428446361
10.52	-0.08	58.275255413850296
10.53	-0.08	58.57254624828278
10.54	-0.08	58.86312938772476
10.55	-0.08	59.031336390111946
10.56	-0.08	59.20826158150356
10.57	-0.08	59.44655398666011
10.58	-0.08	59.58010581582337
10.59	-0.08	59.749880866452926
10.6	-0.08	59.937758269913665
10.61	-0.08	60.06098479245189
10.62	-0.08	60.2582769918943
10.63	-0.08	60.30297951437164
10.64	-0.08	60.44083219248159
10.65	-0.08	60.48164723521329
10.66	-0.08	60.59983972873369
10.67	-0.08	60.717746455495394
10.68	-0.08	60.76832004874959
10.69	-0.08	60.80913917377191
10.7	-0.08	60.89789082364403
10.71	-0.08	60.97859588093282
10.72	-0.08	60.93921208980018
10.73	-0.08	61.1185415520292
10.74	-0.08	61.01781827330199
10.75	-0.08	61.1438924385561
10.76	-0.08	61.08058856802021
10.77	-0.08	61.250033553081174
10.78	-0.08	61.08409872153404
10.79	-0.08	61.0200844348492
10.8	-0.08	61.093999982615905
10.81	-0.08	61.11537288986098
10.82	-0.08	61.169385116404555
10.83	-0.08	61.22968532320737
10.84	-0.08	61.12236790308758
10.85	-0.08	61.154476712968375
10.86	-0.08	61.17649756460929
10.87	-0.08	61.27292125192898
10.88	-0.08	60.97982034647765
10.89	-0.08	61.172753469818424
10.9	-0.08	61.1335380937722
10.91	-0.08	61.27821242959711
10.92	-0.08	61.07147479701188
10.93	-0.08	61.0778342282028
10.94	-0.08	61.09505407421711
10.95	-0.08	61.21968034962628
10.96	-0.08	60.9964829219089
10.97	-0.08	61.15838316106682
10.98	-0.08	61.338137921259104
10.99	-0.08	61.4836501843591
11.	-0.08	61.51043022441353
9.	-0.06	68.01384483152226
9.01	-0.06	68.32152447578716
9.02	-0.06	68.54942850513595
9.03	-0.06	68.7951008017992
9.04	-0.06	69.1498623244559
9.05	-0.06	69.47168357238706
9.06	-0.06	69.82281559037762
9.07	-0.06	70.15623482769068
9.08	-0.06	70.5047413108152
9.09	-0.06	70.87256736148872
9.1	-0.06	71.27483117236167
9.11	-0.06	71.64947481230966
9.12	-0.06	72.18074111101423
9.13	-0.06	72.61966997348554
9.14	-0.06	73.170072835755
9.15	-0.06	73.73535833642907
9.16	-0.06	74.53306797216082
9.17	-0.06	75.12223513168205
9.18	-0.06	75.79313257820311
9.19	-0.06	76.7293408900955
9.2	-0.06	77.70588002843449
9.21	-0.06	78.799159555134
9.22	-0.06	79.93986959540277
9.23	-0.06	81.32722104532758
9.24	-0.06	82.75720091874625
9.25	-0.06	84.45093284277876
9.26	-0.06	86.46192512242868
9.27	-0.06	88.40701532907242
9.28	-0.06	90.71874661418862
9.29	-0.06	93.34798387183046
9.3	-0.06	96.34123959312963
9.31	-0.06	99.59849142874478
9.32	-0.06	103.39428098622899
9.33	-0.06	107.74517353797741
9.34	-0.06	112.60797086171367
9.35	-0.06	118.16672384233074
9.36	-0.06	124.69965210844576
9.37	-0.06	132.24108580625347
9.38	-0.06	140.9206125899979
9.39	-0.06	151.00531271796595
9.4	-0.06	162.7279627985743
9.41	-0.06	176.1040082782316
9.42	-0.06	191.40090481842995
9.43	-0.06	208.50683169831242
9.44	-0.06	226.9908581511963
9.45	-0.06	244.2534540378616
9.46	-0.06	259.2643730144001
9.47	-0.06	267.8906216848933
9.48	-0.06	265.2137350682867
9.49	-0.06	249.3965283574181
9.5	-0.06	220.94683511720442
9.51	-0.06	187.01582236915587
9.52	-0.06	147.37153051106512
9.53	-0.06	116.59309592476012
9.54	-0.06	90.44134784713454
9.55	-0.06	69.5663305108605
9.56	-0.06	53.7932926646136
9.57	-0.06	42.01653855825806
9.58	-0.06	33.41128897447776
9.59	-0.06	27.145300878176716
9.6	-0.06	22.609801223952537
9.61	-0.06	19.454818482486164
9.62	-0.06	17.299147578907824
9.63	-0.06	15.91724170007175
9.64	-0.06	15.11372524889377
9.65	-0.06	14.782389896846407
9.66	-0.06	14.837146508658325
9.67	-0.06	15.187160627785875
9.68	-0.06	15.809958533031892
9.69	-0.06	16.642446445903307
9.7	-0.06	17.689212306088844
9.71	-0.06	18.933818450874412
9.72	-0.06	20.344061942307462
9.73	-0.06	21.949013447025607
9.74	-0.06	23.73706820153709
9.75	-0.06	25.748585636879163
9.76	-0.06	27.975906732804837
9.77	-0.06	30.46825737143681
9.78	-0.06	33.23453667911051
9.79	-0.06	36.378260093422185
9.8	-0.06	39.91304790763877
9.81	-0.06	43.93019144866312
9.82	-0.06	48.536040213833544
9.83	-0.06	53.82068475350026
9.84	-0.06	59.944428236900855
9.85	-0.06	66.98745129010507
9.86	-0.06	74.7943198598224
9.87	-0.06	83.08977010620448
9.88	-0.06	90.3405879416752
9.89	-0.06	93.52278301463973
9.9	-0.06	88.55638296969761
9.91	-0.06	72.94220441186424
9.92	-0.06	51.01185696948217
9.93	-0.06	30.398919657099093
9.94	-0.06	15.65335863480455
9.95	-0.06	6.876750790268889
9.96	-0.06	2.3440467101182665
9.97	-0.06	0.4215335467728585
9.98	-0.06	0.03417869826538568
9.99	-0.06	0.6031319214332063
10.	-0.06	1.9034156911335725
10.01	-0.06	3.902087465714839
10.02	-0.06	6.647702169297547
10.03	-0.06	10.01207726741901
10.04	-0.06	13.550517473785236
10.05	-0.06	17.173513155685715
10.06	-0.06	20.51818467218794
10.07	-0.06	23.53086971419166
10.08	-0.06	26.134814705921244
10.09	-0.06	28.352831922949882
10.1	-0.06	30.27573188481149
10.11	-0.06	31.944544317476264
10.12	-0.06	33.413248329863
10.13	-0.06	34.73490430418133
10.14	-0.06	35.87222823047527
10.15	-0.06	36.99599770610729
10.16	-0.06	38.05507565198645
10.17	-0.06	39.0330135119387
10.18	-0.06	39.97241602201233
10.19	-0.06	40.799077829000666
10.2	-0.06	41.66137214026112
10.21	-0.06	42.517200828802736
10.22	-0.06	43.383511003174725
10.23	-0.06	44.183954548599814
10.24	-0.06	44.94882271795942
10.25	-0.06	45.72881775499177
10.26	-0.06	46.4702081346638
10.27	-0.06	47.211661714244606
10.28	-0.06	47.93139847067013
10.29	-0.06	48.61121740821141
10.3	-0.06	49.28787834018948
10.31	-0.06	49.93741232453693
10.32	-0.06	50.570244936701876
10.33	-0.06	51.172647412713836
10.34	-0.06	51.721554140770095
10.35	-0.06	52.319041790266795
10.36	-0.06	52.857687609913924
10.37	-0.06	53.25178030717313
10.38	-0.06	53.8997424283979
10.39	-0.06	54.36039985301914
10.4	-0.06	54.79112255965249
10.41	-0.06	55.28687373372676
10.42	-0.06	55.753088699732274
10.43	-0.06	56.19960534320214
10.44	-0.06	56.77311591070537
10.45	-0.06	57.025009747859684
10.46	-0.06	59.67483311649395
10.47	-0.06	55.938678025104245
10.48	-0.06	54.48599729221691
10.49	-0.06	57.436065126489595
10.5	-0.06	57.40794425799699
10.51	-0.06	57.956534821241775
10.52	-0.06	58.23094768622156
10.53	-0.06	58.51133085492751
10.54	-0.06	58.78243458655854
10.55	-0.06	58.992391305561576
10.56	-0.06	59.1508477129326
10.57	-0.06	59.36739915214251
10.58	-0.06	59.551742946346884
10.59	-0.06	59.69907521090133
10.6	-0.06	59.8687150527199
10.61	-0.06	60.01090519540272
10.62	-0.06	60.21788110296652
10.63	-0.06	60.244240319336996
10.64	-0.06	60.35574033455083
10.65	-0.06	60.46094833067151
10.66	-0.06	60.552119831598965
10.67	-0.06	60.651309626835435
10.68	-0.06	60.71361306626977
10.69	-0.06	60.777353369856186
10.7	-0.06	60.846133788466254
10.71	-0.06	60.901713338517126
10.72	-0.06	60.947288573110455
10.73	-0.06	61.08209192454658
10.74	-0.06	60.963344548628214
10.75	-0.06	61.05128540295852
10.76	-0.06	61.074864321854825
10.77	-0.06	61.21169226018786
10.78	-0.06	61.02756472602756
10.79	-0.06	60.90358007926133
10.8	-0.06	61.082241319426885
10.81	-0.06	61.07738870044748
10.82	-0.06	61.111994119607495
10.83	-0.06	61.10178302194285
10.84	-0.06	61.10974042797782
10.85	-0.06	61.118184851217116
10.86	-0.06	61.1205520196964
10.87	-0.06	61.129325360768185
10.88	-0.06	60.96937808930987
10.89	-0.06	61.13927728044958
10.9	-0.06	61.08052974723581
10.91	-0.06	61.070755033238726
10.92	-0.06	61.066411497073126
10.93	-0.06	61.04825770734436
10.94	-0.06	61.047540770249896
10.95	-0.06	61.06866778857206
10.96	-0.06	61.00066726237714
10.97	-0.06	61.12978710211239
10.98	-0.06	61.29422746556681
10.99	-0.06	61.38642196594388
11.	-0.06	61.53220519198016
9.	-0.04	68.23753920604747
9.01	-0.04	68.55852255606182
9.02	-0.04	68.80055464611505
9.03	-0.04	69.06118586677526
9.04	-0.04	69.43284633403957
9.05	-0.04	69.77271718124506
9.06	-0.04	70.14373764494034
9.07	-0.04	70.49877526999876
9.08	-0.04	70.87057861443337
9.09	-0.04	71.26436951484756
9.1	-0.04	71.69462770580269
9.11	-0.04	72.09972281216638
9.12	-0.04	72.66529822780652
9.13	-0.04	73.14149531022072
9.14	-0.04	73.73348055861847
9.15	-0.04	74.34504071505604
9.16	-0.04	75.19545784719247
9.17	-0.04	75.84432883818556
9.18	-0.04	76.57653310517358
9.19	-0.04	77.58687886496911
9.2	-0.04	78.64701078616962
9.21	-0.04	79.83601891231305
9.22	-0.04	81.08583963187536
9.23	-0.04	82.60084065216672
9.24	-0.04	84.17760762637279
9.25	-0.04	86.04515697408694
9.26	-0.04	88.26236763063383
9.27	-0.04	90.44800811746099
9.28	-0.04	93.04929074784873
9.29	-0.04	96.0290222428262
9.3	-0.04	99.44969876220004
9.31	-0.04	103.2281544176854
9.32	-0.04	107.67441521941129
9.33	-0.04	112.84325953353475
9.34	-0.04	118.741679399084
9.35	-0.04	125.6312907464718
9.36	-0.04	133.91360299462252
9.37	-0.04	143.77409305751192
9.38	-0.04	155.5767645229924
9.39	-0.04	169.9431850515097
9.4	-0.04	187.64508097824992
9.41	-0.04	209.4696021171668
9.42	-0.04	236.91695045277703
9.43	-0.04	271.63941759590284
9.44	-0.04	315.62825943395313
9.45	-0.04	368.413157367135
9.46	-0.04	429.90842722469245
9.47	-0.04	490.13828026131614
9.48	-0.04	524.6795701135235
9.49	-0.04	506.22351413439156
9.5	-0.04	428.95034827333734
9.51	-0.04	327.55528135241315
9.52	-0.04	228.56807485780234
9.53	-0.04	158.9156927788663
9.54	-0.04	109.43970423987358
9.55	-0.04	75.85055853140375
9.56	-0.04	53.43713288079499
9.57	-0.04	38.38089609123615
9.58	-0.04	28.300316311156863
9.59	-0.04	21.500758452642692
9.6	-0.04	16.929986900052164
9.61	-0.04	13.975804272487787
9.62	-0.04	12.138154723032109
9.63	-0.04	11.10564077359495
9.64	-0.04	10.668216394039918
9.65	-0.04	10.687550080351668
9.66	-0.04	11.073912622469253
9.67	-0.04	11.73911805186109
9.68	-0.04	12.658307905915573
9.69	-0.04	13.777782382744814
9.7	-0.04	15.102180020406621
9.71	-0.04	16.62297434199156
9.72	-0.04	18.319584094443947
9.73	-0.04	20.225325869071984
9.74	-0.04	22.34551164812347
9.75	-0.04	24.732388709312318
9.76	-0.04	27.39892028327384
9.77	-0.04	30.428405697880233
9.78	-0.04	33.86766770350833
9.79	-0.04	37.884091338239074
9.8	-0.04	42.579367763306884
9.81	-0.04	48.193461893659105
9.82	-0.04	55.06622002106012
9.83	-0.04	63.67410010340741
9.84	-0.04	74.8906459849145
9.85	-0.04	90.02221575886517
9.86	-0.04	111.3144849519987
9.87	-0.04	143.2280579231124
9.88	-0.04	193.0699844018999
9.89	-0.04	271.0698446611345
9.9	-0.04	368.5912959174026
9.91	-0.04	372.48874962868035
9.92	-0.04	226.0787328966915
9.93	-0.04	103.64928042050408
9.94	-0.04	45.26581538356694
9.95	-0.04	19.924895682434773
9.96	-0.04	8.833596510090933
9.97	-0.04	4.200503392632106
9.98	-0.04	2.6367620296126515
9.99	-0.04	2.7284919375032572
10.	-0.04	3.8275125994070804
10.01	-0.04	5.633527591857778
10.02	-0.04	8.0123032002053
10.03	-0.04	10.80223253288242
10.04	-0.04	13.7660197818348
10.05	-0.04	16.86146088782167
10.06	-0.04	19.858449877880364
10.07	-0.04	22.706699980298264
10.08	-0.04	25.294961223637394
10.09	-0.04	27.603951024170573
10.1	-0.04	29.645676114820773
10.11	-0.04	31.46473553486101
10.12	-0.04	33.08305830062946
10.13	-0.04	34.53910898928677
10.14	-0.04	35.82331305502207
10.15	-0.04	37.024250692122116
10.16	-0.04	38.14890076925718
10.17	-0.04	39.187924540754814
10.18	-0.04	40.17374296536002
10.19	-0.04	41.030538960667315
10.2	-0.04	41.912986425222996
10.21	-0.04	42.78124242406336
10.22	-0.04	43.651886751230556
10.23	-0.04	44.450168767567014
10.24	-0.04	45.206517082868004
10.25	-0.04	45.97847967782598
10.26	-0.04	46.706693886191125
10.27	-0.04	47.433770423622995
10.28	-0.04	48.13745659898954
10.29	-0.04	48.800773627218696
10.3	-0.04	49.461934211880106
10.31	-0.04	50.096037076129875
10.32	-0.04	50.71386893009406
10.33	-0.04	51.30206823659178
10.34	-0.04	51.83725062657062
10.35	-0.04	52.422282717884364
10.36	-0.04	52.948821288399934
10.37	-0.04	53.33144055467802
10.38	-0.04	53.96975353239373
10.39	-0.04	54.4208238662122
10.4	-0.04	54.84292169598653
10.41	-0.04	55.33073547052319
10.42	-0.04	55.789735112023806
10.43	-0.04	56.22971955736742
10.44	-0.04	56.79753527907528
10.45	-0.04	57.04319604432711
10.46	-0.04	59.68582743235134
10.47	-0.04	55.95390979610863
10.48	-0.04	54.486828657729966
10.49	-0.04	57.436788887308744
10.5	-0.04	57.404985990670184
10.51	-0.04	57.95092312254926
10.52	-0.04	58.22294221691365
10.53	-0.04	58.50086823400974
10.54	-0.04	58.76986091661437
10.55	-0.04	58.97821799742088
10.56	-0.04	59.13491400587989
10.57	-0.04	59.3496151778877
10.58	-0.04	59.53331392151798
10.59	-0.04	59.67954916427993
10.6	-0.04	59.84794512914861
10.61	-0.04	59.98944987783657
10.62	-0.04	60.19599338452297
10.63	-0.04	60.22145630626893
10.64	-0.04	60.33226256424939
10.65	-0.04	60.437565307387615
10.66	-0.04	60.52835132158447
10.67	-0.04	60.62684800886358
10.68	-0.04	60.68920991612884
10.69	-0.04	60.75322460410558
10.7	-0.04	60.821526704024514
10.71	-0.04	60.876737968464624
10.72	-0.04	60.922819690478484
10.73	-0.04	61.05787115501071
10.74	-0.04	60.93860083704605
10.75	-0.04	61.02655978735563
10.76	-0.04	61.050912120960014
10.77	-0.04	61.18790785034052
10.78	-0.04	61.00353352386125
10.79	-0.04	60.878869144101294
10.8	-0.04	61.05946798572285
10.81	-0.04	61.05446020067064
10.82	-0.04	61.08865672434781
10.83	-0.04	61.07909352645709
10.84	-0.04	61.08812856258698
10.85	-0.04	61.0964092944125
10.86	-0.04	61.09824929900854
10.87	-0.04	61.10781227351976
10.88	-0.04	60.94906940988085
10.89	-0.04	61.118709156968706
10.9	-0.04	61.05934042380583
10.91	-0.04	61.050380946827374
10.92	-0.04	61.04741443573654
10.93	-0.04	61.02914884761827
10.94	-0.04	61.02747380177126
10.95	-0.04	61.049370305856144
10.96	-0.04	60.98275134506716
10.97	-0.04	61.10814149652201
10.98	-0.04	61.27250094603448
10.99	-0.04	61.36609884874785
11.	-0.04	61.5145931253259
9.	-0.02	68.37188630224279
9.01	-0.02	68.70085326352878
9.02	-0.02	68.95135812240089
9.03	-0.02	69.2208135569094
9.04	-0.02	69.60261185414011
9.05	-0.02	69.95324327192048
9.06	-0.02	70.33620553047875
9.07	-0.02	70.70424330773743
9.08	-0.02	71.08992614870205
9.09	-0.02	71.49938925373388
9.1	-0.02	71.94630572745152
9.11	-0.02	72.3694845458129
9.12	-0.02	72.95550508359496
9.13	-0.02	73.45385278020389
9.14	-0.02	74.07053954763718
9.15	-0.02	74.70967499590454
9.16	-0.02	75.59140780033151
9.17	-0.02	76.27686663348184
9.18	-0.02	77.04415517144201
9.19	-0.02	78.09851715070313
9.2	-0.02	79.20831801015478
9.21	-0.02	80.4543572522932
9.22	-0.02	81.76935481548611
9.23	-0.02	83.36100555284919
9.24	-0.02	85.0262798907395
9.25	-0.02	86.99948466212334
9.26	-0.02	89.34281320492231
9.27	-0.02	91.67702619649917
9.28	-0.02	94.45869495017347
9.29	-0.02	97.65954574330294
9.3	-0.02	101.35309547836002
9.31	-0.02	105.46909955644541
9.32	-0.02	110.34386307550659
9.33	-0.02	116.06216604170609
9.34	-0.02	122.67270368895738
9.35	-0.02	130.50247406958144
9.36	-0.02	140.0622987562935
9.37	-0.02	151.68359478420123
9.38	-0.02	165.9743625102976
9.39	-0.02	183.95744454543419
9.4	-0.02	207.0960024634025
9.41	-0.02	237.35427040758142
9.42	-0.02	278.4843664203456
9.43	-0.02	336.4546294143534
9.44	-0.02	422.07978424040135
9.45	-0.02	552.8724692837776
9.46	-0.02	767.4887020883384
9.47	-0.02	1127.6414908079087
9.48	-0.02	1642.9974660518474
9.49	-0.02	1890.9906565816416
9.5	-0.02	1357.6954170030215
9.51	-0.02	741.5164446627772
9.52	-0.02	388.46845579431977
9.53	-0.02	217.09644506677847
9.54	-0.02	127.47176800519537
9.55	-0.02	78.11697120744873
9.56	-0.02	49.54978828013738
9.57	-0.02	32.31053329636447
9.58	-0.02	21.701115731499044
9.59	-0.02	15.04983004052021
9.6	-0.02	10.902494630973894
9.61	-0.02	8.440833625167883
9.62	-0.02	7.099045617260363
9.63	-0.02	6.5231231148791835
9.64	-0.02	6.5070597819365155
9.65	-0.02	6.901860589341614
9.66	-0.02	7.6241953043497945
9.67	-0.02	8.59462936638882
9.68	-0.02	9.79137031930084
9.69	-0.02	11.170676628508271
9.7	-0.02	12.74009267371948
9.71	-0.02	14.49926220928175
9.72	-0.02	16.43761770639679
9.73	-0.02	18.59201474937988
9.74	-0.02	20.982124669018717
9.75	-0.02	23.668675466213372
9.76	-0.02	26.679974307981244
9.77	-0.02	30.126310807486007
9.78	-0.02	34.08069182910711
9.79	-0.02	38.75848540577494
9.8	-0.02	44.327111513196826
9.81	-0.02	51.139568316431955
9.82	-0.02	59.72077476473699
9.83	-0.02	70.8690728841636
9.84	-0.02	86.10081172422552
9.85	-0.02	108.01505327010099
9.86	-0.02	141.8951937304972
9.87	-0.02	200.53357104603825
9.88	-0.02	318.84666951288716
9.89	-0.02	634.3189050995543
9.9	-0.02	2215.7244645264605
9.91	-0.02	55757.7737770972
9.92	-0.02	1438.3492002266487
9.93	-0.02	316.1601026625932
9.94	-0.02	117.99947151111105
9.95	-0.02	55.52250328175912
9.96	-0.02	30.187425124718317
9.97	-0.02	18.79186314661066
9.98	-0.02	13.505786551611386
9.99	-0.02	11.349175479080852
10.	-0.02	10.954954865521014
10.01	-0.02	11.641923946456632
10.02	-0.02	13.070241950666341
10.03	-0.02	14.974612243282364
10.04	-0.02	17.13135877481427
10.05	-0.02	19.48473952099917
10.06	-0.02	21.854088708115732
10.07	-0.02	24.211064445181357
10.08	-0.02	26.440807135466486
10.09	-0.02	28.505261417510305
10.1	-0.02	30.389730136556405
10.11	-0.02	32.118919339421595
10.12	-0.02	33.68992845899621
10.13	-0.02	35.12258129675067
10.14	-0.02	36.416837800414676
10.15	-0.02	37.611084418794356
10.16	-0.02	38.72374033092432
10.17	-0.02	39.759755423332955
10.18	-0.02	40.74045603532354
10.19	-0.02	41.589131288078796
10.2	-0.02	42.45836935553108
10.21	-0.02	43.31089826982072
10.22	-0.02	44.163996694124414
10.23	-0.02	44.940924283566524
10.24	-0.02	45.673781713953545
10.25	-0.02	46.42207333599883
10.26	-0.02	47.125410425355774
10.27	-0.02	47.827425137160866
10.28	-0.02	48.50558707427332
10.29	-0.02	49.14417047431221
10.3	-0.02	49.78153803440409
10.31	-0.02	50.392578236106424
10.32	-0.02	50.98833611461897
10.33	-0.02	51.55567043050328
10.34	-0.02	52.07089648326651
10.35	-0.02	52.63753753463807
10.36	-0.02	53.14651324705164
10.37	-0.02	53.512144315420926
10.38	-0.02	54.13605597980536
10.39	-0.02	54.57296806746051
10.4	-0.02	54.98205277564626
10.41	-0.02	55.457915091290026
10.42	-0.02	55.90584032519983
10.43	-0.02	56.335522715270955
10.44	-0.02	56.89436290555575
10.45	-0.02	57.13051342561571
10.46	-0.02	59.76475967293667
10.47	-0.02	56.03004451911734
10.48	-0.02	54.543766859762236
10.49	-0.02	57.493484658542194
10.5	-0.02	57.4553707069461
10.51	-0.02	57.996550530484946
10.52	-0.02	58.263798437492
10.53	-0.02	58.53732947807209
10.54	-0.02	58.80229976022575
10.55	-0.02	59.00696129882799
10.56	-0.02	59.16014881363758
10.57	-0.02	59.37144101599484
10.58	-0.02	59.552582182977915
10.59	-0.02	59.69615828709934
10.6	-0.02	59.86213932419036
10.61	-0.02	60.001445418768995
10.62	-0.02	60.20601146395939
10.63	-0.02	60.22957255111898
10.64	-0.02	60.33866888654865
10.65	-0.02	60.44243864847583
10.66	-0.02	60.53180873491427
10.67	-0.02	60.62904292175884
10.68	-0.02	60.690244706424565
10.69	-0.02	60.75319061432799
10.7	-0.02	60.82052611202284
10.71	-0.02	60.874864096792834
10.72	-0.02	60.92013862677844
10.73	-0.02	61.05448878532711
10.74	-0.02	60.93452480986208
10.75	-0.02	61.021900940432445
10.76	-0.02	61.04566782611352
10.77	-0.02	61.182278471285294
10.78	-0.02	60.9977019053425
10.79	-0.02	60.871530191812155
10.8	-0.02	61.05276758502249
10.81	-0.02	61.04736747344753
10.82	-0.02	61.081419509980236
10.83	-0.02	61.071633123842595
10.84	-0.02	61.0804963417844
10.85	-0.02	61.08861817515102
10.86	-0.02	61.090307500011235
10.87	-0.02	61.09978069419923
10.88	-0.02	60.940961817970816
10.89	-0.02	61.11051809706309
10.9	-0.02	61.05107312937385
10.91	-0.02	61.042083146249766
10.92	-0.02	61.03911442970606
10.93	-0.02	61.02085465170424
10.94	-0.02	61.019020102501614
10.95	-0.02	61.04103472773134
10.96	-0.02	60.97437449932196
10.97	-0.02	61.095997694529835
10.98	-0.02	61.26118977261217
10.99	-0.02	61.355908993351214
11.	-0.02	61.50544895455855
9.	0.	68.41427598679142
9.01	0.	68.74563364019377
9.02	0.	68.99865136065884
9.03	0.	69.27045582226897
9.04	0.	69.65523660786074
9.05	0.	70.00889548766541
9.06	0.	70.39534357980371
9.07	0.	70.76718193955656
9.08	0.	71.15666486112731
9.09	0.	71.57073935897273
9.1	0.	72.02209833966667
9.11	0.	72.44998039071349
9.12	0.	73.04139069268776
9.13	0.	73.54539399706165
9.14	0.	74.16828017898622
9.15	0.	74.81438199435638
9.16	0.	75.70374992169938
9.17	0.	76.39994655590468
9.18	0.	77.17296553238855
9.19	0.	78.23732271327309
9.2	0.	79.35815661789366
9.21	0.	80.6167641304965
9.22	0.	81.94593741337708
9.23	0.	83.5544031611074
9.24	0.	85.23890695971868
9.25	0.	87.23561539666719
9.26	0.	89.6070075638138
9.27	0.	91.97489071378456
9.28	0.	94.79773134085524
9.29	0.	98.05052320936575
9.3	0.	101.80897169202677
9.31	0.	106.00652025777569
9.32	0.	110.98750337672827
9.33	0.	116.84550403249217
9.34	0.	123.64248830858094
9.35	0.	131.7258789256243
9.36	0.	141.6461473372493
9.37	0.	153.78470262685767
9.38	0.	168.84415576180618
9.39	0.	188.00739886024908
9.4	0.	213.04495632944668
9.41	0.	246.4881207895431
9.42	0.	293.3252751022414
9.43	0.	362.3212328058738
9.44	0.	471.48523913737966
9.45	0.	659.4561760164426
9.46	0.	1040.9689117539149
9.47	0.	2051.8295382846604
9.48	0.	6865.589859884565
9.49	0.	1.2435820667581644e6
9.5	0.	6680.068517237326
9.51	0.	1363.5177831520023
9.52	0.	506.02566728916986
9.53	0.	237.6751536743606
9.54	0.	125.63981321977334
9.55	0.	70.9753706513475
9.56	0.	41.620009307454914
9.57	0.	24.872929860771134
9.58	0.	15.044614541776678
9.59	0.	9.168089752855293
9.6	0.	5.7238346962233315
9.61	0.	3.8540962490897175
9.62	0.	3.013168989225292
9.63	0.	2.859228641398958
9.64	0.	3.2038518022540057
9.65	0.	3.9071512765969154
9.66	0.	4.897029317965284
9.67	0.	6.104450737469955
9.68	0.	7.51328387387705
9.69	0.	9.086857039767724
9.7	0.	10.836899490056243
9.71	0.	12.76893580911387
9.72	0.	14.87873172016344
9.73	0.	17.204155668143255
9.74	0.	19.773712395325628
9.75	0.	22.64973345863189
9.76	0.	25.865227512521177
9.77	0.	29.540902854686152
9.78	0.	33.75076827975667
9.79	0.	38.716490287296054
9.8	0.	44.603932401174276
9.81	0.	51.757088219686324
9.82	0.	60.665440983643606
9.83	0.	72.02233042690037
9.84	0.	87.07427431879987
9.85	0.	107.69681161376363
9.86	0.	137.0207368720067
9.87	0.	180.96528504241098
9.88	0.	248.40922850809693
9.89	0.	349.9153914538061
9.9	0.	470.5796437443722
9.91	0.	504.1139305377705
9.92	0.	379.62014605665746
9.93	0.	230.47814607497702
9.94	0.	135.2107227402551
9.95	0.	83.13358608818308
9.96	0.	54.63507436036042
9.97	0.	38.771836020175876
9.98	0.	29.75106305615253
9.99	0.	24.71292927095857
10.	0.	22.106897680628204
10.01	0.	21.03253012639759
10.02	0.	21.01687216038031
10.03	0.	21.687595802791744
10.04	0.	22.782797630750277
10.05	0.	24.20566541587924
10.06	0.	25.774965313061713
10.07	0.	27.465910401879125
10.08	0.	29.15150496471459
10.09	0.	30.781953926003617
10.1	0.	32.32889498706533
10.11	0.	33.80137797800343
10.12	0.	35.1772137904042
10.13	0.	36.46012862508731
10.14	0.	37.64891417327061
10.15	0.	38.75167156552541
10.16	0.	39.78493016209214
10.17	0.	40.75716261388218
10.18	0.	41.68265123904781
10.19	0.	42.482653300955704
10.2	0.	43.30463667785095
10.21	0.	44.112685852617304
10.22	0.	44.924497351044224
10.23	0.	45.659857195113474
10.24	0.	46.35227964594845
10.25	0.	47.06181016029019
10.26	0.	47.727271005770746
10.27	0.	48.39283091783189
10.28	0.	49.03513627215881
10.29	0.	49.63994521596885
10.3	0.	50.24514176108399
10.31	0.	50.825320853403525
10.32	0.	51.39194503679834
10.33	0.	51.9318030664161
10.34	0.	52.420816045290394
10.35	0.	52.96335667355113
10.36	0.	53.44930189250075
10.37	0.	53.7925948204845
10.38	0.	54.397492752108874
10.39	0.	54.81570118288688
10.4	0.	55.207581194411375
10.41	0.	55.66751530518442
10.42	0.	56.10056341608887
10.43	0.	56.51634551101853
10.44	0.	57.06295725093129
10.45	0.	57.28642594762068
10.46	0.	59.9112811681305
10.47	0.	56.166698890716525
10.48	0.	54.656543594318045
10.49	0.	57.605997351268314
10.5	0.	57.55885262810145
10.51	0.	58.09320331757971
10.52	0.	58.35349136031595
10.53	0.	58.62057724207685
10.54	0.	58.879574250348114
10.55	0.	59.078653036664136
10.56	0.	59.22651511435719
10.57	0.	59.43270722761718
10.58	0.	59.609666178376806
10.59	0.	59.7490477067266
10.6	0.	59.911164681151945
10.61	0.	60.04689722830298
10.62	0.	60.248201040970564
10.63	0.	60.26855902353278
10.64	0.	60.37476756126328
10.65	0.	60.47584102770822
10.66	0.	60.562723347981155
10.67	0.	60.65767672953893
10.68	0.	60.71673489811504
10.69	0.	60.77766940914433
10.7	0.	60.8431692578994
10.71	0.	60.895793151916656
10.72	0.	60.93945541282249
10.73	0.	61.07234888313448
10.74	0.	60.95093157338973
10.75	0.	61.03702600981742
10.76	0.	61.05952282095272
10.77	0.	61.195128934106755
10.78	0.	61.009710277385416
10.79	0.	60.88137745484903
10.8	0.	61.062703070800154
10.81	0.	61.05638373871478
10.82	0.	61.08979145805942
10.83	0.	61.07928894992677
10.84	0.	61.087500439457486
10.85	0.	61.09501887043206
10.86	0.	61.09614333022147
10.87	0.	61.10510848478008
10.88	0.	60.94577321300297
10.89	0.	61.11490541723786
10.9	0.	61.05502626302084
10.91	0.	61.04564890501548
10.92	0.	61.042322282214954
10.93	0.	61.02373417226887
10.94	0.	61.02146269116985
10.95	0.	61.043298416745685
10.96	0.	60.976354023921765
10.97	0.	61.09390167151274
10.98	0.	61.259597354064276
10.99	0.	61.3551746192157
11.	0.	61.505494263871356
9.	0.02	68.36385433835572
9.01	0.02	68.69192142130676
9.02	0.02	68.94139369076059
9.03	0.02	69.20896499438503
9.04	0.02	69.58944600651964
9.05	0.02	69.93825791401098
9.06	0.02	70.31957231038955
9.07	0.02	70.6858247265786
9.08	0.02	71.0688188764913
9.09	0.02	71.4761965473041
9.1	0.02	71.91950549834749
9.11	0.02	72.33839358897231
9.12	0.02	72.9197651557674
9.13	0.02	73.4125007039175
9.14	0.02	74.02258213277898
9.15	0.02	74.65444945982526
9.16	0.02	75.5270683273056
9.17	0.02	76.20727167856742
9.18	0.02	76.95576637540691
9.19	0.02	77.99491715771907
9.2	0.02	79.0867274817808
9.21	0.02	80.31170454846946
9.22	0.02	81.60192806926153
9.23	0.02	83.16471140842121
9.24	0.02	84.79584939256492
9.25	0.02	86.72966145337992
9.26	0.02	89.02558563159988
9.27	0.02	91.30518482187259
9.28	0.02	94.02066444728928
9.29	0.02	97.14370768626036
9.3	0.02	100.74208019809618
9.31	0.02	104.74179988707024
9.32	0.02	109.47367884301197
9.33	0.02	115.01404363641005
9.34	0.02	121.40186227090692
9.35	0.02	128.94671166961265
9.36	0.02	138.144895374568
9.37	0.02	149.29031376681186
9.38	0.02	162.95164898609156
9.39	0.02	180.07401902572494
9.4	0.02	202.02151081682834
9.41	0.02	230.55594162044721
9.42	0.02	269.1111230932604
9.43	0.02	323.0265105343729
9.44	0.02	401.8400749837017
9.45	0.02	520.6734896476659
9.46	0.02	710.3843766494358
9.47	0.02	1017.3366485638438
9.48	0.02	1426.2025862724015
9.49	0.02	1581.728151941548
9.5	0.02	1128.860648004858
9.51	0.02	618.1575997239236
9.52	0.02	324.60641859970696
9.53	0.02	174.21171374020582
9.54	0.02	97.76907820629268
9.55	0.02	56.19209322468184
9.56	0.02	32.51181972222815
9.57	0.02	18.582595393269422
9.58	0.02	10.303659815036355
9.59	0.02	5.363716553807796
9.6	0.02	2.546312393686504
9.61	0.02	1.1080775743180218
9.62	0.02	0.582643408569198
9.63	0.02	0.6768972492554688
9.64	0.02	1.217691300331471
9.65	0.02	2.084980738577925
9.66	0.02	3.2152556644085104
9.67	0.02	4.546292874460553
9.68	0.02	6.066924047747921
9.69	0.02	7.741788616721767
9.7	0.02	9.586544083781767
9.71	0.02	11.60848439995216
9.72	0.02	13.80499007584953
9.73	0.02	16.21161758333145
9.74	0.02	18.859263497116658
9.75	0.02	21.804440566736154
9.76	0.02	25.073689832862968
9.77	0.02	28.781226900730758
9.78	0.02	32.97841619838858
9.79	0.02	37.85490795988885
9.8	0.02	43.51738981506425
9.81	0.02	50.205238999720024
9.82	0.02	58.218384826006265
9.83	0.02	67.89490015304486
9.84	0.02	79.79434913328294
9.85	0.02	94.46675060161395
9.86	0.02	112.3410371821843
9.87	0.02	133.8794187795475
9.88	0.02	157.7990959701673
9.89	0.02	180.5880434029279
9.9	0.02	195.0986041062996
9.91	0.02	192.7823041091527
9.92	0.02	172.58860825287536
9.93	0.02	142.11539584449872
9.94	0.02	111.2778399422993
9.95	0.02	85.86042543056898
9.96	0.02	66.80125805817185
9.97	0.02	53.330161458313114
9.98	0.02	44.0525797932809
9.99	0.02	37.836830270012065
10.	0.02	33.82631732157353
10.01	0.02	31.352391997677064
10.02	0.02	30.047014774113443
10.03	0.02	29.548248753081655
10.04	0.02	29.6002654219405
10.05	0.02	30.09179748378036
10.06	0.02	30.840781217438877
10.07	0.02	31.827430264479894
10.08	0.02	32.91020072780604
10.09	0.02	34.032717709073346
10.1	0.02	35.15788704810182
10.11	0.02	36.285628184779185
10.12	0.02	37.379956903718394
10.13	0.02	38.43242884949943
10.14	0.02	39.43712354256414
10.15	0.02	40.38468143906058
10.16	0.02	41.285275367136016
10.17	0.02	42.145446140794135
10.18	0.02	42.97443782850368
10.19	0.02	43.690115906907195
10.2	0.02	44.43513502853457
10.21	0.02	45.173245331511076
10.22	0.02	45.922161588172706
10.23	0.02	46.597278448410115
10.24	0.02	47.23322386730794
10.25	0.02	47.88994566437459
10.26	0.02	48.50515670667106
10.27	0.02	49.12338455011539
10.28	0.02	49.71993601790627
10.29	0.02	50.28222198461561
10.3	0.02	50.84727146623031
10.31	0.02	51.38917071133903
10.32	0.02	51.91994414403587
10.33	0.02	52.42607700471516
10.34	0.02	52.882971129940785
10.35	0.02	53.39602938635728
10.36	0.02	53.85378684680886
10.37	0.02	54.169703379698355
10.38	0.02	54.75124766949831
10.39	0.02	55.146459055338035
10.4	0.02	55.517169120046205
10.41	0.02	55.95741159805777
10.42	0.02	56.37198055212689
10.43	0.02	56.77044865355754
10.44	0.02	57.30174443646956
10.45	0.02	57.50952065736821
10.46	0.02	60.124112578515366
10.47	0.02	56.36278275013124
10.48	0.02	54.824252232893244
10.49	0.02	57.77344663655793
10.5	0.02	57.71465054157652
10.51	0.02	58.240172637739555
10.52	0.02	58.49138609240029
10.53	0.02	58.75004147694356
10.54	0.02	59.00117045576089
10.55	0.02	59.19283053473195
10.56	0.02	59.33360127328673
10.57	0.02	59.533049174988356
10.58	0.02	59.7042452594679
10.59	0.02	59.83793152506163
10.6	0.02	59.99476670592776
10.61	0.02	60.125576993998585
10.62	0.02	60.32236073409941
10.63	0.02	60.338236321744446
10.64	0.02	60.44039068555178
10.65	0.02	60.537637579533325
10.66	0.02	60.62097421728631
10.67	0.02	60.71263727332633
10.68	0.02	60.76858149114527
10.69	0.02	60.826579043257965
10.7	0.02	60.889381131793
10.71	0.02	60.9394531238926
10.72	0.02	60.98070713834939
10.73	0.02	61.11139644810814
10.74	0.02	60.98776728956047
10.75	0.02	61.07188283552528
10.76	0.02	61.09243979156985
10.77	0.02	61.22642976312504
10.78	0.02	61.03952517630574
10.79	0.02	60.90838540494951
10.8	0.02	61.089260218876376
10.81	0.02	61.08149917616413
10.82	0.02	61.11375257772898
10.83	0.02	61.102046667560444
10.84	0.02	61.10913777213499
10.85	0.02	61.115605567107195
10.86	0.02	61.11573657736334
10.87	0.02	61.12378152817966
10.88	0.02	60.96350359513528
10.89	0.02	61.13186814889622
10.9	0.02	61.071178676343465
10.91	0.02	61.06106408153492
10.92	0.02	61.05704665557808
10.93	0.02	61.03780270405121
10.94	0.02	61.034791535616854
10.95	0.02	61.056153993713785
10.96	0.02	60.98870244722387
10.97	0.02	61.1018762258634
10.98	0.02	61.26771696893405
10.99	0.02	61.36388008067997
11.	0.02	61.51474089308233
9.	0.04	68.22156592771496
9.01	0.04	68.54076367203761
9.02	0.04	68.78074739579321
9.03	0.04	69.03763842139074
9.04	0.04	69.40668818311099
9.05	0.04	69.74295233568596
9.06	0.04	70.11071036581559
9.07	0.04	70.46221530731381
9.08	0.04	70.82869590983479
9.09	0.04	71.218367426148
9.1	0.04	71.64149052313498
9.11	0.04	72.03810373755526
9.12	0.04	72.59449881575067
9.13	0.04	73.05961962006734
9.14	0.04	73.63857826868423
9.15	0.04	74.23582194290401
9.16	0.04	75.06829748896287
9.17	0.04	75.70688814550236
9.18	0.04	76.40209898916756
9.19	0.04	77.38260117745041
9.2	0.04	78.40748627970856
9.21	0.04	79.55529920498321
9.22	0.04	80.75675387124143
9.23	0.04	82.21552057952094
9.24	0.04	83.72593864958972
9.25	0.04	85.51715302415758
9.26	0.04	87.64275322395095
9.27	0.04	89.72327490988891
9.28	0.04	92.19762302549194
9.29	0.04	95.02889025944917
9.3	0.04	98.26887738026663
9.31	0.04	101.82791485956852
9.32	0.04	106.00652389768034
9.33	0.04	110.84491161864239
9.34	0.04	116.33400067056509
9.35	0.04	122.70629845078837
9.36	0.04	130.34263925458083
9.37	0.04	139.36893299332684
9.38	0.04	150.0954148490059
9.39	0.04	163.03489131269893
9.4	0.04	178.8443048452993
9.41	0.04	198.07522993708704
9.42	0.04	221.93630398458507
9.43	0.04	251.58901505225379
9.44	0.04	288.29959116560076
9.45	0.04	331.1551430994643
9.46	0.04	377.7833544713481
9.47	0.04	419.7949029438032
9.48	0.04	436.2393898712837
9.49	0.04	407.8292167107679
9.5	0.04	334.38030854217277
9.51	0.04	246.2059995279067
9.52	0.04	168.42192390615918
9.53	0.04	107.65336709918591
9.54	0.04	68.3660280651067
9.55	0.04	42.55839594870584
9.56	0.04	25.896640254180443
9.57	0.04	15.20830812082044
9.58	0.04	8.456306000013251
9.59	0.04	4.247290535958756
9.6	0.04	1.789433977599702
9.61	0.04	0.5155249847296669
9.62	0.04	0.055374641747725904
9.63	0.04	0.1805806884554089
9.64	0.04	0.7233471717695705
9.65	0.04	1.588448550206036
9.66	0.04	2.7157574400597273
9.67	0.04	4.044719601957611
9.68	0.04	5.567411949238709
9.69	0.04	7.24364531459222
9.7	0.04	9.09232041904496
9.71	0.04	11.118176201984145
9.72	0.04	13.315918942355868
9.73	0.04	15.716002104116315
9.74	0.04	18.34647162217918
9.75	0.04	21.252868851180434
9.76	0.04	24.447961347332445
9.77	0.04	28.02989432340936
9.78	0.04	32.0168312698363
9.79	0.04	36.552488838563534
9.8	0.04	41.671407266448554
9.81	0.04	47.50029990995051
9.82	0.04	54.164879232559926
9.83	0.04	61.73425502261816
9.84	0.04	70.35269443937258
9.85	0.04	79.98813497039345
9.86	0.04	90.32384169065494
9.87	0.04	101.07391288620225
9.88	0.04	111.0235254602467
9.89	0.04	118.79559757246109
9.9	0.04	122.78105106247426
9.91	0.04	121.4659288143131
9.92	0.04	115.0748531690027
9.93	0.04	104.79073585930757
9.94	0.04	92.6123491450013
9.95	0.04	80.52090266712634
9.96	0.04	69.60053366869401
9.97	0.04	60.46616417305155
9.98	0.04	53.16744731061171
9.99	0.04	47.56353741612985
10.	0.04	43.424892954358704
10.01	0.04	40.43083843364277
10.02	0.04	38.43264595151152
10.03	0.04	37.17546341878593
10.04	0.04	36.46729109751367
10.05	0.04	36.225635321766916
10.06	0.04	36.28970827397011
10.07	0.04	36.66056458046587
10.08	0.04	37.19088915744316
10.09	0.04	37.82673410369501
10.1	0.04	38.528236374392
10.11	0.04	39.29344638578313
10.12	0.04	40.078337067735234
10.13	0.04	40.86676639707185
10.14	0.04	41.648722934418096
10.15	0.04	42.40566252150286
10.16	0.04	43.14101945659192
10.17	0.04	43.8580720729437
10.18	0.04	44.562491847453614
10.19	0.04	45.16807641375861
10.2	0.04	45.814107360202826
10.21	0.04	46.4628493750989
10.22	0.04	47.131917572540424
10.23	0.04	47.73176333239799
10.24	0.04	48.297996363463206
10.25	0.04	48.89021701219116
10.26	0.04	49.44470515444642
10.27	0.04	50.00628241887388
10.28	0.04	50.54853063811261
10.29	0.04	51.060638831091225
10.3	0.04	51.57854953273458
10.31	0.04	52.075635914011244
10.32	0.04	52.56460025972509
10.33	0.04	53.03144981284231
10.34	0.04	53.45095983627304
10.35	0.04	53.92971695285817
10.36	0.04	54.35465388262497
10.37	0.04	54.63865329937518
10.38	0.04	55.19292545265853
10.39	0.04	55.561241659157325
10.4	0.04	55.90716900692313
10.41	0.04	56.324282730011504
10.42	0.04	56.71707074033876
10.43	0.04	57.09508556066395
10.44	0.04	57.608219591224234
10.45	0.04	57.79752127873434
10.46	0.04	60.40115018378534
10.47	0.04	56.61648751859765
10.48	0.04	55.045345816151524
10.49	0.04	57.994333306074694
10.5	0.04	57.921413255808865
10.51	0.04	58.43622152823007
10.52	0.04	58.67635717210295
10.53	0.04	58.92469732331639
10.54	0.04	59.16615433535863
10.55	0.04	59.34864282160543
10.56	0.04	59.48063345387951
10.57	0.04	59.671763552742824
10.58	0.04	59.83567796904388
10.59	0.04	59.96222514044881
10.6	0.04	60.112412419978654
10.61	0.04	60.236997873419114
10.62	0.04	60.428045275094576
10.63	0.04	60.4381987283876
10.64	0.04	60.53516555481316
10.65	0.04	60.62749064692089
10.66	0.04	60.706250469642285
10.67	0.04	60.79364004029137
10.68	0.04	60.84552255100542
10.69	0.04	60.8996794433332
10.7	0.04	60.95894045503002
10.71	0.04	61.00564071903375
10.72	0.04	61.04370523567475
10.73	0.04	61.171456437959726
10.74	0.04	61.044870840127665
10.75	0.04	61.12632251222395
10.76	0.04	61.14428203846046
10.77	0.04	61.276054713981424
10.78	0.04	61.087029655841256
10.79	0.04	60.95244972152141
10.8	0.04	61.1323398700574
10.81	0.04	61.12262255649518
10.82	0.04	61.15321815160704
10.83	0.04	61.139827693543545
10.84	0.04	61.14533449298442
10.85	0.04	61.15030889424675
10.86	0.04	61.14902129751894
10.87	0.04	61.155738547376345
10.88	0.04	60.994095595954555
10.89	0.04	61.16135184579396
10.9	0.04	61.09947880036962
10.91	0.04	61.088280677441645
10.92	0.04	61.08324334691614
10.93	0.04	61.06302135823621
10.94	0.04	61.05896913440003
10.95	0.04	61.07956610960961
10.96	0.04	61.01138578082115
10.97	0.04	61.11989714681284
10.98	0.04	61.28552458297663
10.99	0.04	61.38199990942176
11.	0.04	61.53316393287789
9.	0.06	67.99010843455031
9.01	0.06	68.2951444180075
9.02	0.06	68.52001715156122
9.03	0.06	68.76014805830793
9.04	0.06	69.11105197189643
9.05	0.06	69.42754232801713
9.06	0.06	69.77386206186367
9.07	0.06	70.10207512826351
9.08	0.06	70.44273086915943
9.09	0.06	70.804503154861
9.1	0.06	71.19625901228697
9.11	0.06	71.55842194233402
9.12	0.06	72.07620320105735
9.13	0.06	72.49887640428787
9.14	0.06	73.03018473116897
9.15	0.06	73.57452597377005
9.16	0.06	74.34601307128634
9.17	0.06	74.92031149612208
9.18	0.06	75.53714747342644
9.19	0.06	76.42997440985145
9.2	0.06	77.35539339269188
9.21	0.06	78.38908671084332
9.22	0.06	79.46004366184889
9.23	0.06	80.76657667187881
9.24	0.06	82.10154047539945
9.25	0.06	83.68647728870839
9.26	0.06	85.56745703750846
9.27	0.06	87.36430748085012
9.28	0.06	89.49804164786059
9.29	0.06	91.9207184852707
9.3	0.06	94.6645176453538
9.31	0.06	97.62163569174986
9.32	0.06	101.05530938555344
9.33	0.06	104.96480017821158
9.34	0.06	109.28913709559673
9.35	0.06	114.17917934750459
9.36	0.06	119.89629132870917
9.37	0.06	126.41106132421439
9.38	0.06	133.80983915915252
9.39	0.06	142.2624414912066
9.4	0.06	151.93206225148046
9.41	0.06	162.66671057758938
9.42	0.06	174.6047037796265
9.43	0.06	187.43647852835193
9.44	0.06	200.55116458789809
9.45	0.06	211.76063700542372
9.46	0.06	218.97474907834697
9.47	0.06	219.99399674535317
9.48	0.06	210.7969432658714
9.49	0.06	190.98970011017445
9.5	0.06	162.00449696676665
9.51	0.06	130.4091104195474
9.52	0.06	99.89700081432191
9.53	0.06	70.81176695789988
9.54	0.06	49.92611460431085
9.55	0.06	34.05742527827557
9.56	0.06	22.59048235992821
9.57	0.06	14.5118384971864
9.58	0.06	8.994309943380026
9.59	0.06	5.31002559723368
9.6	0.06	3.0226127692412867
9.61	0.06	1.7360342366661061
9.62	0.06	1.1722878894847453
9.63	0.06	1.1751588680594083
9.64	0.06	1.5770740106563137
9.65	0.06	2.312716447954036
9.66	0.06	3.323323713087758
9.67	0.06	4.547401056618208
9.68	0.06	5.980052466413243
9.69	0.06	7.572249743737736
9.7	0.06	9.346202825269476
9.71	0.06	11.30108363850696
9.72	0.06	13.42621376224768
9.73	0.06	15.745587681428132
9.74	0.06	18.281481773746474
9.75	0.06	21.066643875386085
9.76	0.06	24.09778612909799
9.77	0.06	27.455723197245753
9.78	0.06	31.127287565772733
9.79	0.06	35.21673285108246
9.8	0.06	39.70378944302919
9.81	0.06	44.64073809347922
9.82	0.06	50.056336128286276
9.83	0.06	55.900519756515806
9.84	0.06	62.17812702063314
9.85	0.06	68.73861912616601
9.86	0.06	75.24146560037107
9.87	0.06	81.53148069488311
9.88	0.06	86.92216426791386
9.89	0.06	90.93731411811157
9.9	0.06	93.13055638599576
9.91	0.06	92.98476226573145
9.92	0.06	90.6934447684654
9.93	0.06	86.51563817875501
9.94	0.06	81.03062007847915
9.95	0.06	74.97901852194077
9.96	0.06	68.85483108253291
9.97	0.06	63.13140672412407
9.98	0.06	58.04724547781688
9.99	0.06	53.73122096237801
10.	0.06	50.21752556086481
10.01	0.06	47.39415483975409
10.02	0.06	45.27910269367585
10.03	0.06	43.727853877807135
10.04	0.06	42.62407816512846
10.05	0.06	41.93335052982924
10.06	0.06	41.53029426315842
10.07	0.06	41.449293396135396
10.08	0.06	41.547433096415475
10.09	0.06	41.78187546516685
10.1	0.06	42.11625027024687
10.11	0.06	42.55341190597704
10.12	0.06	43.046788936827156
10.13	0.06	43.57694007532765
10.14	0.06	44.132131684405536
10.15	0.06	44.69030509387459
10.16	0.06	45.24952236455008
10.17	0.06	45.81051202516825
10.18	0.06	46.376870806479886
10.19	0.06	46.858390172128495
10.2	0.06	47.39275039960404
10.21	0.06	47.94022868428181
10.22	0.06	48.518566239001345
10.23	0.06	49.0330472851315
10.24	0.06	49.520325023327835
10.25	0.06	50.03967331161525
10.26	0.06	50.52573540886603
10.27	0.06	51.023649958611195
10.28	0.06	51.50504075560018
10.29	0.06	51.96098051371138
10.3	0.06	52.42620697138327
10.31	0.06	52.87323651842964
10.32	0.06	53.31553506140936
10.33	0.06	53.73852049729686
10.34	0.06	54.116265661703
10.35	0.06	54.556677028999715
10.36	0.06	54.94486847141154
10.37	0.06	55.19306596783342
10.38	0.06	55.71670441215186
10.39	0.06	56.05474621406539
10.4	0.06	56.372739773656384
10.41	0.06	56.76371123905037
10.42	0.06	57.13180374197073
10.43	0.06	57.48657923133265
10.44	0.06	57.97901705777155
10.45	0.06	58.14735252742746
10.46	0.06	60.739526130088315
10.47	0.06	56.92533833404072
10.48	0.06	55.317680630629155
10.49	0.06	58.26658103682498
10.5	0.06	58.17725574907062
10.51	0.06	58.679615729536266
10.52	0.06	58.90681677612298
10.53	0.06	59.14308957516985
10.54	0.06	59.37319152887007
10.55	0.06	59.54486666439567
10.56	0.06	59.6664906821046
10.57	0.06	59.84782264735465
10.58	0.06	60.00301931209871
10.59	0.06	60.121060331250085
10.6	0.06	60.26330320347442
10.61	0.06	60.38042483278231
10.62	0.06	60.56457685847775
10.63	0.06	60.56782277840697
10.64	0.06	60.65851657571431
10.65	0.06	60.744870346437324
10.66	0.06	60.81806162473378
10.67	0.06	60.90023195314061
10.68	0.06	60.9471383632296
10.69	0.06	60.9965819430386
10.7	0.06	61.051486225446986
10.71	0.06	61.094021236222304
10.72	0.06	61.12813841653715
10.73	0.06	61.25223886476761
10.74	0.06	61.12197284010801
10.75	0.06	61.20009435386876
10.76	0.06	61.2148163808958
10.77	0.06	61.34378586843357
10.78	0.06	61.15202035297828
10.79	0.06	61.01338438265994
10.8	0.06	61.19176549681843
10.81	0.06	61.17958885155277
10.82	0.06	61.20803357804442
10.83	0.06	61.19248711173285
10.84	0.06	61.19595442568094
10.85	0.06	61.199000767948355
10.86	0.06	61.19587656609325
10.87	0.06	61.20086581100723
10.88	0.06	61.03744238033871
10.89	0.06	61.20325498599169
10.9	0.06	61.139830951944006
10.91	0.06	61.12720845644152
10.92	0.06	61.12082715021421
10.93	0.06	61.0993104732408
10.94	0.06	61.09391994980197
10.95	0.06	61.113463068197646
10.96	0.06	61.04433548122772
10.97	0.06	61.147906923812236
10.98	0.06	61.31296559937747
10.99	0.06	61.40948029674464
11.	0.06	61.56071064702982
9.	0.08	67.6738036683422
9.01	0.08	67.95983615410223
9.02	0.08	68.16447873810004
9.03	0.08	68.38234213720362
9.04	0.08	68.7090364923501
9.05	0.08	68.99926475153316
9.06	0.08	69.31710348818926
9.07	0.08	69.61443532645968
9.08	0.08	69.9210523738408
9.09	0.08	70.2459873206467
9.1	0.08	70.59665083004747
9.11	0.08	70.91386621553576
9.12	0.08	71.38136262621887
9.13	0.08	71.74903097996024
9.14	0.08	72.2188371468766
9.15	0.08	72.69513368129913
9.16	0.08	73.38854975841089
9.17	0.08	73.8802168837402
9.18	0.08	74.39887577772566
9.19	0.08	75.1813625992804
9.2	0.08	75.98242562660839
9.21	0.08	76.87434127816545
9.22	0.08	77.78438023889059
9.23	0.08	78.90444708965975
9.24	0.08	80.02643412764199
9.25	0.08	81.36297014199113
9.26	0.08	82.95226314265308
9.27	0.08	84.41491536784568
9.28	0.08	86.15225423981828
9.29	0.08	88.10586661104787
9.3	0.08	90.28911283028503
9.31	0.08	92.57911222232978
9.32	0.08	95.20399838796418
9.33	0.08	98.1292124446171
9.34	0.08	101.25449301010158
9.35	0.08	104.66915029719273
9.36	0.08	108.54773230523581
9.37	0.08	112.76697210017022
9.38	0.08	117.29052850906639
9.39	0.08	122.12035951734973
9.4	0.08	127.22399320945469
9.41	0.08	132.25374890434747
9.42	0.08	137.12678952369544
9.43	0.08	141.42459305949077
9.44	0.08	144.66838656184171
9.45	0.08	145.5632797878356
9.46	0.08	143.4560988555849
9.47	0.08	138.3434454499048
9.48	0.08	129.08339458767182
9.49	0.08	116.41311411776672
9.5	0.08	100.75100026554817
9.51	0.08	84.92283053557055
9.52	0.08	69.10086561074381
9.53	0.08	52.27210296905876
9.54	0.08	39.95923210496234
9.55	0.08	29.61852521158041
9.56	0.08	21.521081026289835
9.57	0.08	15.356097428368244
9.58	0.08	10.831432064091986
9.59	0.08	7.590541900799194
9.6	0.08	5.433454957184291
9.61	0.08	4.099919323862423
9.62	0.08	3.3900650671778587
9.63	0.08	3.220546868515098
9.64	0.08	3.424310357442303
9.65	0.08	3.9710043844944276
9.66	0.08	4.804975281909987
9.67	0.08	5.864419795489065
9.68	0.08	7.149202090444238
9.69	0.08	8.600381836776647
9.7	0.08	10.244604516021587
9.71	0.08	12.074398751447415
9.72	0.08	14.072907143308582
9.73	0.08	16.257879898464086
9.74	0.08	18.645199851891295
9.75	0.08	21.25573054634968
9.76	0.08	24.071459449782243
9.77	0.08	27.159543753576436
9.78	0.08	30.482964264045297
9.79	0.08	34.119864586148836
9.8	0.08	38.01755927240509
9.81	0.08	42.191205916634686
9.82	0.08	46.63024099570964
9.83	0.08	51.25028386477899
9.84	0.08	56.03300616594891
9.85	0.08	60.8401218891177
9.86	0.08	65.41462462582976
9.87	0.08	69.7342253849276
9.88	0.08	73.37675813374472
9.89	0.08	76.1705761237578
9.9	0.08	77.97316615867699
9.91	0.08	78.5070321581283
9.92	0.08	77.91724713896647
9.93	0.08	76.24899911621613
9.94	0.08	73.71244030705238
9.95	0.08	70.63577210494934
9.96	0.08	67.22422332130309
9.97	0.08	63.758915281655504
9.98	0.08	60.42280181748643
9.99	0.08	57.36619645049445
10.	0.08	54.686499162828284
10.01	0.08	52.353199281942665
10.02	0.08	50.466735179861814
10.03	0.08	48.9534401034671
10.04	0.08	47.75192955820204
10.05	0.08	46.870061688031015
10.06	0.08	46.2165148351765
10.07	0.08	45.860800372384915
10.08	0.08	45.66929668694899
10.09	0.08	45.614649492238925
10.1	0.08	45.66798679071882
10.11	0.08	45.841370864308736
10.12	0.08	46.08985749343137
10.13	0.08	46.39421793600802
10.14	0.08	46.743499832551464
10.15	0.08	47.11604000188085
10.16	0.08	47.506359828725245
10.17	0.08	47.91405310989554
10.18	0.08	48.34211737853282
10.19	0.08	48.69685763659337
10.2	0.08	49.116101407386715
10.21	0.08	49.55811081673425
10.22	0.08	50.041219937699104
10.23	0.08	50.46559165746493
10.24	0.08	50.86913080594507
10.25	0.08	51.31099461087043
10.26	0.08	51.724121821388856
10.27	0.08	52.15406561165498
10.28	0.08	52.57039988307927
10.29	0.08	52.966177399934104
10.3	0.08	53.37490809517661
10.31	0.08	53.76818158222773
10.32	0.08	54.16028789240021
10.33	0.08	54.53600498057188
10.34	0.08	54.86866227398506
10.35	0.08	55.267610859122016
10.36	0.08	55.615974822365736
10.37	0.08	55.82526033482725
10.38	0.08	56.31556444701084
10.39	0.08	56.62056662009366
10.4	0.08	56.90802138008288
10.41	0.08	57.27033656701165
10.42	0.08	57.61127495409958
10.43	0.08	57.94044115112724
10.44	0.08	58.41001593350265
10.45	0.08	58.55523448019797
10.46	0.08	61.13569387919444
10.47	0.08	57.286267414172535
10.48	0.08	55.63857791077902
10.49	0.08	58.587594386405016
10.5	0.08	58.47981065568862
10.51	0.08	58.968169276385574
10.52	0.08	59.18075520520995
10.53	0.08	59.4033687239031
10.54	0.08	59.62057908857384
10.55	0.08	59.77993442277489
10.56	0.08	59.889729933763086
10.57	0.08	60.059897121471415
10.58	0.08	60.20504182568674
10.59	0.08	60.31330414910388
10.6	0.08	60.446392171109096
10.61	0.08	60.55488993342817
10.62	0.08	60.731058898166175
10.63	0.08	60.72627988678927
10.64	0.08	60.80967580015983
10.65	0.08	60.88906551085973
10.66	0.08	60.955747181099916
10.67	0.08	61.0317998618128
10.68	0.08	61.07285896171851
10.69	0.08	61.11675640269983
10.7	0.08	61.16652420606821
10.71	0.08	61.20413430403598
10.72	0.08	61.233577212338176
10.73	0.08	61.35334247166333
10.74	0.08	61.218698995061175
10.75	0.08	61.29284868945413
10.76	0.08	61.30371596961368
10.77	0.08	61.42931652126756
10.78	0.08	61.234210144160414
10.79	0.08	61.09092421098301
10.8	0.08	61.26728558409268
10.81	0.08	61.25216181293542
10.82	0.08	61.27797664607779
10.83	0.08	61.25981583541435
10.84	0.08	61.26080068124702
10.85	0.08	61.26149560432889
10.86	0.08	61.25612710668565
10.87	0.08	61.25899786420542
10.88	0.08	61.09338813310366
10.89	0.08	61.257429514928276
10.9	0.08	61.19209526364806
10.91	0.08	61.17771502166953
10.92	0.08	61.16967254526931
10.93	0.08	61.14655144294622
10.94	0.08	61.139531392644834
10.95	0.08	61.15773778356125
10.96	0.08	61.087449108286904
10.97	0.08	61.18581555872541
10.98	0.08	61.349954791183585
10.99	0.08	61.44623849036874
11.	0.08	61.597300543995026
9.	0.1	67.27839640040185
9.01	0.1	67.5411688908476
9.02	0.1	67.7211134233408
9.03	0.1	67.91193869367254
9.04	0.1	68.20919628985156
9.05	0.1	68.46761776952523
9.06	0.1	68.75100271521154
9.07	0.1	69.01107633932754
9.08	0.1	69.27682586424744
9.09	0.1	69.55756343830187
9.1	0.1	69.85922780022007
9.11	0.1	70.12308043415196
9.12	0.1	70.53104650130564
9.13	0.1	70.83393872136712
9.14	0.1	71.23164240177611
9.15	0.1	71.62853327666951
9.16	0.1	72.23129308556727
9.17	0.1	72.62714340926709
9.18	0.1	73.03398818779628
9.19	0.1	73.69083240514802
9.2	0.1	74.35139002066343
9.21	0.1	75.08434567437104
9.22	0.1	75.81559019895815
9.23	0.1	76.73021921683367
9.24	0.1	77.62012880525371
9.25	0.1	78.68874755923387
9.26	0.1	79.96718642279134
9.27	0.1	81.07905667063004
9.28	0.1	82.40647070462339
9.29	0.1	83.88315700620052
9.3	0.1	85.50734860916656
9.31	0.1	87.14711207439711
9.32	0.1	89.00270556457882
9.33	0.1	91.01797607715051
9.34	0.1	93.07123503732923
9.35	0.1	95.21628660903481
9.36	0.1	97.57870378997526
9.37	0.1	99.99924353643314
9.38	0.1	102.40056613188116
9.39	0.1	104.73652707821255
9.4	0.1	106.94395085842545
9.41	0.1	108.69483143885562
9.42	0.1	109.95033756833685
9.43	0.1	110.44359139140268
9.44	0.1	109.96874459582163
9.45	0.1	107.79252976541721
9.46	0.1	103.80498282022963
9.47	0.1	98.47132565212334
9.48	0.1	91.20625600424253
9.49	0.1	82.6341751372074
9.5	0.1	72.7622575019789
9.51	0.1	63.38143071593851
9.52	0.1	53.65567100054933
9.53	0.1	42.55624181047571
9.54	0.1	34.64658642200877
9.55	0.1	27.49162719205637
9.56	0.1	21.58202134200858
9.57	0.1	16.813434076477556
9.58	0.1	13.10691262043648
9.59	0.1	10.289360987506736
9.6	0.1	8.298092794645752
9.61	0.1	6.9661816059163195
9.62	0.1	6.151815936278059
9.63	0.1	5.8368735972769485
9.64	0.1	5.855428068289778
9.65	0.1	6.213981671472543
9.66	0.1	6.86260875775098
9.67	0.1	7.741163337385066
9.68	0.1	8.856663523106908
9.69	0.1	10.141283056665067
9.7	0.1	11.627733289225858
9.71	0.1	13.302422810315683
9.72	0.1	15.143018994681082
9.73	0.1	17.162344871228676
9.74	0.1	19.37084196576887
9.75	0.1	21.779874294319644
9.76	0.1	24.359648966935865
9.77	0.1	27.16872145340603
9.78	0.1	30.153938878060483
9.79	0.1	33.37908532149842
9.8	0.1	36.77513679103443
9.81	0.1	40.3427112430143
9.82	0.1	44.06027274115198
9.83	0.1	47.84151611348883
9.84	0.1	51.67736483942912
9.85	0.1	55.45956070568729
9.86	0.1	58.998688669340915
9.87	0.1	62.34462806452684
9.88	0.1	65.19782146894224
9.89	0.1	67.50018038417241
9.9	0.1	69.20884899501604
9.91	0.1	70.13019962052685
9.92	0.1	70.38130412148512
9.93	0.1	69.94343189932313
9.94	0.1	68.90417912841048
9.95	0.1	67.43310269047392
9.96	0.1	65.60671851552094
9.97	0.1	63.59134940098566
9.98	0.1	61.502535804449096
9.99	0.1	59.4600339164398
10.	0.1	57.55601818219132
10.01	0.1	55.7802150893338
10.02	0.1	54.261438572885396
10.03	0.1	52.961018241958854
10.04	0.1	51.84741921956633
10.05	0.1	50.95603769313811
10.06	0.1	50.220136429610086
10.07	0.1	49.73860465200809
10.08	0.1	49.386717783591685
10.09	0.1	49.15245476124377
10.1	0.1	49.01545113882601
10.11	0.1	48.99859753663554
10.12	0.1	49.0608670457975
10.13	0.1	49.18538746589458
10.14	0.1	49.36376577211336
10.15	0.1	49.57720583873089
10.16	0.1	49.818301484546815
10.17	0.1	50.086882650565975
10.18	0.1	50.38660452529819
10.19	0.1	50.620959993234926
10.2	0.1	50.92943578930074
10.21	0.1	51.26851066075607
10.22	0.1	51.65767025532984
10.23	0.1	51.992185270320086
10.24	0.1	52.311491241509216
10.25	0.1	52.674945492839974
10.26	0.1	53.01382502059972
10.27	0.1	53.374246328495516
10.28	0.1	53.72375476127578
10.29	0.1	54.057470675057
10.3	0.1	54.40772834147772
10.31	0.1	54.745188844450986
10.32	0.1	55.08500758198515
10.33	0.1	55.411324084821395
10.34	0.1	55.69671618407726
10.35	0.1	56.05209483005243
10.36	0.1	56.35846833071729
10.37	0.1	56.52657662271011
10.38	0.1	56.98156977668054
10.39	0.1	57.251440779326146
10.4	0.1	57.50635206494625
10.41	0.1	57.838046339091605
10.42	0.1	58.14987432523049
10.43	0.1	58.45152058507681
10.44	0.1	58.89647252601775
10.45	0.1	59.01680074117251
10.46	0.1	61.585535251315925
10.47	0.1	57.69570511542476
10.48	0.1	56.00490101173746
10.49	0.1	58.95433107336321
10.5	0.1	58.82629254751315
10.51	0.1	59.299302029373166
10.52	0.1	59.49579226874724
10.53	0.1	59.703336942414055
10.54	0.1	59.90628654950895
10.55	0.1	60.051970729806065
10.56	0.1	60.148619053946426
10.57	0.1	60.30638561314472
10.58	0.1	60.4402623465579
10.59	0.1	60.53758305723468
10.6	0.1	60.66040601865062
10.61	0.1	60.75921199649892
10.62	0.1	60.9263938335435
10.63	0.1	60.912552498258684
10.64	0.1	60.987697338500965
10.65	0.1	61.05919715927805
10.66	0.1	61.1184886503184
10.67	0.1	61.18758143067432
10.68	0.1	61.22197387048263
10.69	0.1	61.25954015775269
10.7	0.1	61.303435009820575
10.71	0.1	61.335401275795604
10.72	0.1	61.35948048160678
10.73	0.1	61.47426049953696
10.74	0.1	61.334575365993274
10.75	0.1	61.404141607541455
10.76	0.1	61.41056471908405
10.77	0.1	61.53225532848713
10.78	0.1	61.333231913997594
10.79	0.1	61.18472837419465
10.8	0.1	61.358576852157064
10.81	0.1	61.34003702744793
10.82	0.1	61.36276039430188
10.83	0.1	61.341543269888234
10.84	0.1	61.339617980810914
10.85	0.1	61.33755235014259
10.86	0.1	61.32954501764166
10.87	0.1	61.329919174944024
10.88	0.1	61.1617294930084
10.89	0.1	61.32368210249871
10.9	0.1	61.2560887767618
10.91	0.1	61.239626873418665
10.92	0.1	61.229614778690404
10.93	0.1	61.20458802271626
10.94	0.1	61.19565497777784
10.95	0.1	61.2122488743167
10.96	0.1	61.1405912190863
10.97	0.1	61.23350137992596
10.98	0.1	61.396376966348654
10.99	0.1	61.4921632863237
11.	0.1	61.64282591403262

==> anc/Figure5_293MeV.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.5	3.9452368825652657
9.01	-0.5	3.931431592953259
9.02	-0.5	3.918280752043726
9.03	-0.5	3.903132257563176
9.04	-0.5	3.8914405668298264
9.05	-0.5	3.879010825263047
9.06	-0.5	3.868738964574869
9.07	-0.5	3.858304326861828
9.08	-0.5	3.8483560818799845
9.09	-0.5	3.837658241523783
9.1	-0.5	3.8286618102991037
9.11	-0.5	3.82295287798893
9.12	-0.5	3.815299364219894
9.13	-0.5	3.7997333452432867
9.14	-0.5	3.800654335535988
9.15	-0.5	3.7967659285217836
9.16	-0.5	3.793326859962482
9.17	-0.5	3.7922594152057605
9.18	-0.5	3.784610669874481
9.19	-0.5	3.779219894709206
9.2	-0.5	3.779867076379027
9.21	-0.5	3.776864468097036
9.22	-0.5	3.7766824585440975
9.23	-0.5	3.7734767027129754
9.24	-0.5	3.774701490539166
9.25	-0.5	3.774731910487633
9.26	-0.5	3.771173838434507
9.27	-0.5	3.7725314920672277
9.28	-0.5	3.7729724588709495
9.29	-0.5	3.7731587327926954
9.3	-0.5	3.7727538622281287
9.31	-0.5	3.7713845114450044
9.32	-0.5	3.773421673095034
9.33	-0.5	3.773413432234465
9.34	-0.5	3.772777144472039
9.35	-0.5	3.770910996351252
9.36	-0.5	3.771470971116388
9.37	-0.5	3.770621856588697
9.38	-0.5	3.7688511170001613
9.39	-0.5	3.7652562068617206
9.4	-0.5	3.764801711807663
9.41	-0.5	3.76259180731057
9.42	-0.5	3.7602660640576877
9.43	-0.5	3.757014129559055
9.44	-0.5	3.753803531161794
9.45	-0.5	3.7496946441401553
9.46	-0.5	3.7440270554387745
9.47	-0.5	3.7420621736237845
9.48	-0.5	3.740408622095469
9.49	-0.5	3.734834185220703
9.5	-0.5	3.729347348678775
9.51	-0.5	3.7248202815197735
9.52	-0.5	3.720807021207908
9.53	-0.5	3.7145490727799726
9.54	-0.5	3.7118900247553657
9.55	-0.5	3.7067014742883826
9.56	-0.5	3.7047504568393936
9.57	-0.5	3.699361640517924
9.58	-0.5	3.6984908633757314
9.59	-0.5	3.69637190859575
9.6	-0.5	3.6948620401339074
9.61	-0.5	3.69203624533123
9.62	-0.5	3.6939290194805525
9.63	-0.5	3.6943536543147886
9.64	-0.5	3.6960480397627578
9.65	-0.5	3.6968743607572456
9.66	-0.5	3.7022014725852452
9.67	-0.5	3.7066021954044235
9.68	-0.5	3.711852418683249
9.69	-0.5	3.718455964084453
9.7	-0.5	3.7237841280007764
9.71	-0.5	3.734605667107234
9.72	-0.5	3.7453190825078284
9.73	-0.5	3.756198759084463
9.74	-0.5	3.768099178698529
9.75	-0.5	3.780258392086007
9.76	-0.5	3.7942673650904997
9.77	-0.5	3.809441455160111
9.78	-0.5	3.8263412605281566
9.79	-0.5	3.8459108840817584
9.8	-0.5	3.8649607651035796
9.81	-0.5	3.8846704806265704
9.82	-0.5	3.90441023397468
9.83	-0.5	3.9260302281411477
9.84	-0.5	3.948831731459468
9.85	-0.5	3.9723292536215578
9.86	-0.5	3.998828226247027
9.87	-0.5	4.024337990718511
9.88	-0.5	4.050134580402245
9.89	-0.5	4.0769613712214845
9.9	-0.5	4.104898320744573
9.91	-0.5	4.132681223071779
9.92	-0.5	4.161237661263835
9.93	-0.5	4.1900413627273645
9.94	-0.5	4.2201798906291215
9.95	-0.5	4.249839941575463
9.96	-0.5	4.280202148611523
9.97	-0.5	4.311574815769909
9.98	-0.5	4.3425412648771875
9.99	-0.5	4.3734924429139435
10.	-0.5	4.404829768774339
10.01	-0.5	4.437376906741332
10.02	-0.5	4.46935243551988
10.03	-0.5	4.500965905823232
10.04	-0.5	4.530339726941612
10.05	-0.5	4.565690282336373
10.06	-0.5	4.597435430973702
10.07	-0.5	4.62852023670189
10.08	-0.5	4.661569615358089
10.09	-0.5	4.693085157557793
10.1	-0.5	4.724927758724831
10.11	-0.5	4.754268850091064
10.12	-0.5	4.786662287479646
10.13	-0.5	4.817349382822233
10.14	-0.5	4.848765865763326
10.15	-0.5	4.879028587143229
10.16	-0.5	4.909509572939555
10.17	-0.5	4.938272181132221
10.18	-0.5	4.968244386827216
10.19	-0.5	4.997287443019479
10.2	-0.5	5.025657857828567
10.21	-0.5	5.052969225920427
10.22	-0.5	5.0816130311062
10.23	-0.5	5.109824064526267
10.24	-0.5	5.135585915620576
10.25	-0.5	5.158801413313657
10.26	-0.5	5.189040033935121
10.27	-0.5	5.209543421736645
10.28	-0.5	5.241414405096271
10.29	-0.5	5.265521968238855
10.3	-0.5	5.289908353387632
10.31	-0.5	5.313430851128032
10.32	-0.5	5.337687864549373
10.33	-0.5	5.36082899705371
10.34	-0.5	5.383374866547131
10.35	-0.5	5.406294416007561
10.36	-0.5	5.426576980468981
10.37	-0.5	5.447634535638074
10.38	-0.5	5.469572230374898
10.39	-0.5	5.488641768654361
10.4	-0.5	5.509121286824115
10.41	-0.5	5.529011896213757
10.42	-0.5	5.539779131808675
10.43	-0.5	5.564755108509175
10.44	-0.5	5.583486114320069
10.45	-0.5	5.601748827387239
10.46	-0.5	5.618727000187108
10.47	-0.5	5.635040817062472
10.48	-0.5	5.652057957147515
10.49	-0.5	5.667486703732763
10.5	-0.5	5.667423089183135
10.51	-0.5	5.698636838267624
10.52	-0.5	5.7119141058476846
10.53	-0.5	5.72891242219202
10.54	-0.5	5.742470053104026
10.55	-0.5	5.75505363721845
10.56	-0.5	5.768293994674712
10.57	-0.5	5.78236526183636
10.58	-0.5	5.793618468409264
10.59	-0.5	5.808102915945692
10.6	-0.5	5.823859912604896
10.61	-0.5	5.799102421421022
10.62	-0.5	5.858800851852228
10.63	-0.5	5.883341310965386
10.64	-0.5	5.903541070362761
10.65	-0.5	5.932359125465431
10.66	-0.5	6.0521324868011614
10.67	-0.5	6.079347974883257
10.68	-0.5	5.607805680242492
10.69	-0.5	5.560108569421052
10.7	-0.5	5.806026885641333
10.71	-0.5	5.801756650133925
10.72	-0.5	5.838152596525333
10.73	-0.5	5.850777441835482
10.74	-0.5	5.868031079476236
10.75	-0.5	5.876832304931706
10.76	-0.5	5.884549071559638
10.77	-0.5	5.8951238699175965
10.78	-0.5	5.902047538925532
10.79	-0.5	5.906189605248997
10.8	-0.5	5.914850501803156
10.81	-0.5	5.921653763909268
10.82	-0.5	5.926940436312381
10.83	-0.5	5.930899146616359
10.84	-0.5	5.9339090587738825
10.85	-0.5	5.937934195146326
10.86	-0.5	5.941469953100799
10.87	-0.5	5.944615033544716
10.88	-0.5	5.947321409626708
10.89	-0.5	5.95051681527392
10.9	-0.5	5.953086134043472
10.91	-0.5	5.954036256802962
10.92	-0.5	5.95726965908195
10.93	-0.5	5.96024643564206
10.94	-0.5	5.963185513205679
10.95	-0.5	5.963875774159109
10.96	-0.5	5.970315912136211
10.97	-0.5	5.971548932261137
10.98	-0.5	5.972663089970945
10.99	-0.5	5.973664723883313
11.	-0.5	5.969133080287519
9.	-0.48	3.9925139999579113
9.01	-0.48	3.9795070396330288
9.02	-0.48	3.9671498088984576
9.03	-0.48	3.9527606629209315
9.04	-0.48	3.9418534348804455
9.05	-0.48	3.9301895115887415
9.06	-0.48	3.9206739324429356
9.07	-0.48	3.910976885300789
9.08	-0.48	3.901757637766093
9.09	-0.48	3.8917378394076874
9.1	-0.48	3.883406203109979
9.11	-0.48	3.8783606560562105
9.12	-0.48	3.8713047991496605
9.13	-0.48	3.856177894247783
9.14	-0.48	3.8576945577284807
9.15	-0.48	3.854275483294991
9.16	-0.48	3.8512518735667416
9.17	-0.48	3.8505338164971326
9.18	-0.48	3.843049782288327
9.19	-0.48	3.8377816062630536
9.2	-0.48	3.838525623361897
9.21	-0.48	3.8354460074542294
9.22	-0.48	3.835125024847841
9.23	-0.48	3.8315915264786256
9.24	-0.48	3.832389800476009
9.25	-0.48	3.8318538380814906
9.26	-0.48	3.8275163787209494
9.27	-0.48	3.827986036559399
9.28	-0.48	3.827343455650773
9.29	-0.48	3.8262736044364463
9.3	-0.48	3.824399931226
9.31	-0.48	3.821339083922355
9.32	-0.48	3.821546894102016
9.33	-0.48	3.819459247457255
9.34	-0.48	3.8165041188339774
9.35	-0.48	3.812098463981381
9.36	-0.48	3.8099178130273303
9.37	-0.48	3.806091011871644
9.38	-0.48	3.801121132769091
9.39	-0.48	3.794104858267793
9.4	-0.48	3.7900376919481724
9.41	-0.48	3.784002517000407
9.42	-0.48	3.7776677387825486
9.43	-0.48	3.7702284754693545
9.44	-0.48	3.762666659676272
9.45	-0.48	3.7540635921817262
9.46	-0.48	3.743756307462666
9.47	-0.48	3.737073017974831
9.48	-0.48	3.730711853794478
9.49	-0.48	3.7201288660101968
9.5	-0.48	3.709676984287341
9.51	-0.48	3.700208883650074
9.52	-0.48	3.6912180058571815
9.53	-0.48	3.680047070405922
9.54	-0.48	3.6724773682412177
9.55	-0.48	3.6624990742237062
9.56	-0.48	3.655803778843092
9.57	-0.48	3.645812165641672
9.58	-0.48	3.640429625709922
9.59	-0.48	3.6339630469306377
9.6	-0.48	3.628278941005738
9.61	-0.48	3.621492723682899
9.62	-0.48	3.6195334759107443
9.63	-0.48	3.6163490388219866
9.64	-0.48	3.614640318524411
9.65	-0.48	3.6123171224854236
9.66	-0.48	3.614639001269963
9.67	-0.48	3.616309227282853
9.68	-0.48	3.6190584375783943
9.69	-0.48	3.623384748858901
9.7	-0.48	3.626721415503251
9.71	-0.48	3.6356616392404844
9.72	-0.48	3.6447566409658445
9.73	-0.48	3.6542579507225437
9.74	-0.48	3.664988991191909
9.75	-0.48	3.676219326242234
9.76	-0.48	3.6894726793167005
9.77	-0.48	3.7040776704521123
9.78	-0.48	3.7205766592380893
9.79	-0.48	3.7398739114915944
9.8	-0.48	3.7588722455090613
9.81	-0.48	3.778682899327714
9.82	-0.48	3.798722720371795
9.83	-0.48	3.820736358984412
9.84	-0.48	3.844059958187711
9.85	-0.48	3.868195962328227
9.86	-0.48	3.8953913207293285
9.87	-0.48	3.9217266392154198
9.88	-0.48	3.9484647249266676
9.89	-0.48	3.976315920180826
9.9	-0.48	4.005338016403532
9.91	-0.48	4.034304730648053
9.92	-0.48	4.064096031597196
9.93	-0.48	4.094174614755999
9.94	-0.48	4.125635396479146
9.95	-0.48	4.156670525523309
9.96	-0.48	4.188436301263344
9.97	-0.48	4.221228669778804
9.98	-0.48	4.253647133597564
9.99	-0.48	4.286071370467178
10.	-0.48	4.318893101591419
10.01	-0.48	4.352928190016163
10.02	-0.48	4.386406475258186
10.03	-0.48	4.419536845422138
10.04	-0.48	4.450453555563231
10.05	-0.48	4.487245844313622
10.06	-0.48	4.520501969663365
10.07	-0.48	4.553094343640197
10.08	-0.48	4.587594680819732
10.09	-0.48	4.620575520625816
10.1	-0.48	4.653878308085248
10.11	-0.48	4.6846825907950125
10.12	-0.48	4.718455001398995
10.13	-0.48	4.7505369781758935
10.14	-0.48	4.783316259901391
10.15	-0.48	4.814935432962954
10.16	-0.48	4.846764839132066
10.17	-0.48	4.876823101532925
10.18	-0.48	4.908084965918492
10.19	-0.48	4.938400989372642
10.2	-0.48	4.968020909894579
10.21	-0.48	4.996573589071666
10.22	-0.48	5.02641379129175
10.23	-0.48	5.055795321610704
10.24	-0.48	5.0827295351612065
10.25	-0.48	5.107115376251375
10.26	-0.48	5.138425556668352
10.27	-0.48	5.160063857316927
10.28	-0.48	5.19294494624819
10.29	-0.48	5.218102505650078
10.3	-0.48	5.243508296413197
10.31	-0.48	5.26803338091793
10.32	-0.48	5.293263687507888
10.33	-0.48	5.317360601822201
10.34	-0.48	5.340834754221046
10.35	-0.48	5.36467303403678
10.36	-0.48	5.385854544648565
10.37	-0.48	5.407784586448883
10.38	-0.48	5.430582349386144
10.39	-0.48	5.450488302688985
10.4	-0.48	5.47177261800159
10.41	-0.48	5.492463008496344
10.42	-0.48	5.504053152359132
10.43	-0.48	5.5297357519844255
10.44	-0.48	5.549207912281177
10.45	-0.48	5.568227882706829
10.46	-0.48	5.585914017422303
10.47	-0.48	5.602909285332415
10.48	-0.48	5.620598524485822
10.49	-0.48	5.636687616977985
10.5	-0.48	5.637348012976418
10.51	-0.48	5.6691058119305735
10.52	-0.48	5.683004035828523
10.53	-0.48	5.7005913058505
10.54	-0.48	5.714734387851839
10.55	-0.48	5.727893636667006
10.56	-0.48	5.741690709841521
10.57	-0.48	5.756298477640397
10.58	-0.48	5.768084576912492
10.59	-0.48	5.78307500354584
10.6	-0.48	5.799320233874966
10.61	-0.48	5.7751615397715
10.62	-0.48	5.835086618671036
10.63	-0.48	5.860153870414169
10.64	-0.48	5.88086038995011
10.65	-0.48	5.909995735988385
10.66	-0.48	6.029947483417597
10.67	-0.48	6.057538996960742
10.68	-0.48	5.588068224692489
10.69	-0.48	5.540860077199542
10.7	-0.48	5.786392760777279
10.71	-0.48	5.782544805632667
10.72	-0.48	5.81922624323918
10.73	-0.48	5.832203016228577
10.74	-0.48	5.849790507488908
10.75	-0.48	5.858944542572734
10.76	-0.48	5.867004556528398
10.77	-0.48	5.87790396538739
10.78	-0.48	5.885153708703578
10.79	-0.48	5.889607067000342
10.8	-0.48	5.898568797302503
10.81	-0.48	5.90569742224856
10.82	-0.48	5.911277984822245
10.83	-0.48	5.915536865740994
10.84	-0.48	5.918836883213213
10.85	-0.48	5.923144268155993
10.86	-0.48	5.926956055942985
10.87	-0.48	5.930372324849821
10.88	-0.48	5.9333430217513445
10.89	-0.48	5.936797713461422
10.9	-0.48	5.9396214391888424
10.91	-0.48	5.940821712298503
10.92	-0.48	5.944294020692205
10.93	-0.48	5.947505261747051
10.94	-0.48	5.950674860434047
10.95	-0.48	5.951596197041276
10.96	-0.48	5.958241971133911
10.97	-0.48	5.959693740314885
10.98	-0.48	5.96102008739445
10.99	-0.48	5.962229728340259
11.	-0.48	5.957911578483568
9.	-0.46	4.042226664353517
9.01	-0.46	4.030161050424483
9.02	-0.46	4.018745707285179
9.03	-0.46	4.005268074858476
9.04	-0.46	3.9953049082560015
9.05	-0.46	3.984571222172899
9.06	-0.46	3.9759814997060468
9.07	-0.46	3.967197693205782
9.08	-0.46	3.9588877612732563
9.09	-0.46	3.949728661109608
9.1	-0.46	3.942249883890498
9.11	-0.46	3.9380612524589966
9.12	-0.46	3.93179748993605
9.13	-0.46	3.9172957705510756
9.14	-0.46	3.9196134418133077
9.15	-0.46	3.9168628431148687
9.16	-0.46	3.9144534947377907
9.17	-0.46	3.914280795249
9.18	-0.46	3.90714580105722
9.19	-0.46	3.9021815133508326
9.2	-0.46	3.903203413887537
9.21	-0.46	3.9002117328209507
9.22	-0.46	3.899911363074178
9.23	-0.46	3.89618668014351
9.24	-0.46	3.8966859349225915
9.25	-0.46	3.8956917899036916
9.26	-0.46	3.8906547386661776
9.27	-0.46	3.8902990658499843
9.28	-0.46	3.888607505129804
9.29	-0.46	3.8862876521114593
9.3	-0.46	3.882917145712586
9.31	-0.46	3.8780998720075424
9.32	-0.46	3.8763864154727514
9.33	-0.46	3.8720843660217588
9.34	-0.46	3.866633270639121
9.35	-0.46	3.8594697354556393
9.36	-0.46	3.854292141615282
9.37	-0.46	3.8471872736684802
9.38	-0.46	3.8386760345236923
9.39	-0.46	3.8278540344567893
9.4	-0.46	3.819754188936397
9.41	-0.46	3.809434551724519
9.42	-0.46	3.7985979600977053
9.43	-0.46	3.7864468819362167
9.44	-0.46	3.7739816118556293
9.45	-0.46	3.760309245248469
9.46	-0.46	3.7447647292272945
9.47	-0.46	3.73276128099275
9.48	-0.46	3.7210821738645237
9.49	-0.46	3.7048547309059443
9.5	-0.46	3.688816974026813
9.51	-0.46	3.6737972219990396
9.52	-0.46	3.6592259325177534
9.53	-0.46	3.6425596357703665
9.54	-0.46	3.6295149450437663
9.55	-0.46	3.614212747347203
9.56	-0.46	3.602263631791668
9.57	-0.46	3.587194896453155
9.58	-0.46	3.5768591569954156
9.59	-0.46	3.565642033178032
9.6	-0.46	3.5554214520961542
9.61	-0.46	3.544356106498148
9.62	-0.46	3.5382602508489462
9.63	-0.46	3.531227408468444
9.64	-0.46	3.5259172450597873
9.65	-0.46	3.5202901098449444
9.66	-0.46	3.5194855157365708
9.67	-0.46	3.5183469776597844
9.68	-0.46	3.5185539551039637
9.69	-0.46	3.5205967914698553
9.7	-0.46	3.5219731709330757
9.71	-0.46	3.5290856517690736
9.72	-0.46	3.5366484533122726
9.73	-0.46	3.5448858742178073
9.74	-0.46	3.554585842641451
9.75	-0.46	3.565050285382869
9.76	-0.46	3.577729296425335
9.77	-0.46	3.591962863619701
9.78	-0.46	3.608272970516897
9.79	-0.46	3.627520066033752
9.8	-0.46	3.6467033195240317
9.81	-0.46	3.6668589886238756
9.82	-0.46	3.6874537885518532
9.83	-0.46	3.71011741053373
9.84	-0.46	3.7342229183874487
9.85	-0.46	3.7592583467321994
9.86	-0.46	3.7874087707941007
9.87	-0.46	3.8148273918146565
9.88	-0.46	3.8427638377785147
9.89	-0.46	3.8718930148962762
9.9	-0.46	3.902248227509486
9.91	-0.46	3.932642986037645
9.92	-0.46	3.963906682389023
9.93	-0.46	3.9954892481925497
9.94	-0.46	4.0284949580473075
9.95	-0.46	4.061120300452219
9.96	-0.46	4.094496550995597
9.97	-0.46	4.1289068052629805
9.98	-0.46	4.1629674146846005
9.99	-0.46	4.197046256228704
10.	-0.46	4.231525209327559
10.01	-0.46	4.267212935414945
10.02	-0.46	4.302350461134678
10.03	-0.46	4.337146124058833
10.04	-0.46	4.369745833078941
10.05	-0.46	4.408110841164338
10.06	-0.46	4.443002558749351
10.07	-0.46	4.477219717732956
10.08	-0.46	4.513279979353818
10.09	-0.46	4.547828481585722
10.1	-0.46	4.582687694860761
10.11	-0.46	4.615044632665881
10.12	-0.46	4.650278238633979
10.13	-0.46	4.683832072975173
10.14	-0.46	4.718045688925013
10.15	-0.46	4.751087419925801
10.16	-0.46	4.784326817141591
10.17	-0.46	4.815736379146516
10.18	-0.46	4.84833977943852
10.19	-0.46	4.879976433127723
10.2	-0.46	4.910889276239526
10.21	-0.46	4.940722900317649
10.22	-0.46	4.971795793019075
10.23	-0.46	5.002380474677601
10.24	-0.46	5.030516437390029
10.25	-0.46	5.0560988938516065
10.26	-0.46	5.088504801256449
10.27	-0.46	5.111298579574309
10.28	-0.46	5.145209221983979
10.29	-0.46	5.171433176974672
10.3	-0.46	5.197872591851183
10.31	-0.46	5.223412585646621
10.32	-0.46	5.249626788510219
10.33	-0.46	5.274688244065352
10.34	-0.46	5.299097778493257
10.35	-0.46	5.323860743949436
10.36	-0.46	5.345945369890786
10.37	-0.46	5.3687509415251045
10.38	-0.46	5.392410782779602
10.39	-0.46	5.4131538048368135
10.4	-0.46	5.435242727811387
10.41	-0.46	5.456732004403981
10.42	-0.46	5.469142043683592
10.43	-0.46	5.4955293806818295
10.44	-0.46	5.515737763736308
10.45	-0.46	5.535512196415206
10.46	-0.46	5.553902259389574
10.47	-0.46	5.571573793673937
10.48	-0.46	5.589929536303483
10.49	-0.46	5.606672810813684
10.5	-0.46	5.608048708158873
10.51	-0.46	5.640345857404389
10.52	-0.46	5.65485771853197
10.53	-0.46	5.673026824944379
10.54	-0.46	5.687747749784928
10.55	-0.46	5.701474610340545
10.56	-0.46	5.715820358480983
10.57	-0.46	5.730956545422677
10.58	-0.46	5.743267034468014
10.59	-0.46	5.758755153010483
10.6	-0.46	5.775480571337402
10.61	-0.46	5.751908215486281
10.62	-0.46	5.812052806839022
10.63	-0.46	5.837635601871861
10.64	-0.46	5.858847691933871
10.65	-0.46	5.888289444187969
10.66	-0.46	6.008425383719002
10.67	-0.46	6.036387236458556
10.68	-0.46	5.568930036630795
10.69	-0.46	5.522195901588633
10.7	-0.46	5.767358424711161
10.71	-0.46	5.763922972224349
10.72	-0.46	5.800884178800891
10.73	-0.46	5.814204915129096
10.74	-0.46	5.832118706227144
10.75	-0.46	5.841617223531313
10.76	-0.46	5.850012185476264
10.77	-0.46	5.861228316567017
10.78	-0.46	5.868796090850567
10.79	-0.46	5.873552782307947
10.8	-0.46	5.882806592964725
10.81	-0.46	5.890253398330226
10.82	-0.46	5.896119998025924
10.83	-0.46	5.900671466061548
10.84	-0.46	5.904253838219328
10.85	-0.46	5.908835886048952
10.86	-0.46	5.912916213788189
10.87	-0.46	5.916596241443317
10.88	-0.46	5.919823973888876
10.89	-0.46	5.923530730412585
10.9	-0.46	5.926601730172959
10.91	-0.46	5.928045057516988
10.92	-0.46	5.9317494739438015
10.93	-0.46	5.935188449612756
10.94	-0.46	5.9385819259512
10.95	-0.46	5.939727899424896
10.96	-0.46	5.94657303361618
10.97	-0.46	5.948237113574804
10.98	-0.46	5.949769357926289
10.99	-0.46	5.951180813853379
11.	-0.46	5.947069721575859
9.	-0.44	4.094418347999912
9.01	-0.44	4.083453366054367
9.02	-0.44	4.073146007375776
9.03	-0.44	4.060751493370293
9.04	-0.44	4.0519132611879005
9.05	-0.44	4.042297334936658
9.06	-0.44	4.034828080691628
9.07	-0.44	4.027160393957327
9.08	-0.44	4.019969334752249
9.09	-0.44	4.0118848803021505
9.1	-0.44	4.005480667069705
9.11	-0.44	4.00237850003595
9.12	-0.44	3.9971394412346446
9.13	-0.44	3.983488439118848
9.14	-0.44	3.986855760906167
9.15	-0.44	3.9850176313022923
9.16	-0.44	3.983468252352461
9.17	-0.44	3.9840854846628178
9.18	-0.44	3.977533446486456
9.19	-0.44	3.9731053071147064
9.2	-0.44	3.9746388784487463
9.21	-0.44	3.9719525964333764
9.22	-0.44	3.971885788672075
9.23	-0.44	3.9681578781788946
9.24	-0.44	3.968537158733228
9.25	-0.44	3.967242559678617
9.26	-0.44	3.9616315828861506
9.27	-0.44	3.9605567395387036
9.28	-0.44	3.9578898878207274
9.29	-0.44	3.954360204924712
9.3	-0.44	3.9494924957556288
9.31	-0.44	3.9428741824310434
9.32	-0.44	3.9391617069164453
9.33	-0.44	3.932515068220404
9.34	-0.44	3.924386097441449
9.35	-0.44	3.9142316633397596
9.36	-0.44	3.9057766795519537
9.37	-0.44	3.8950583125088425
9.38	-0.44	3.8826177946791782
9.39	-0.44	3.8675491776569872
9.4	-0.44	3.854930718690789
9.41	-0.44	3.8397914438862326
9.42	-0.44	3.8238755570081966
9.43	-0.44	3.8063953998028675
9.44	-0.44	3.788374796349999
9.45	-0.44	3.7689529181166925
9.46	-0.44	3.7474635992109544
9.47	-0.44	3.7294279679182805
9.48	-0.44	3.711707734325901
9.49	-0.44	3.689084664752412
9.5	-0.44	3.6667295473344215
9.51	-0.44	3.64544055096888
9.52	-0.44	3.6245832477397495
9.53	-0.44	3.601742853584179
9.54	-0.44	3.582569244240565
9.55	-0.44	3.5613278841771
9.56	-0.44	3.5435422071539704
9.57	-0.44	3.522858347150894
9.58	-0.44	3.507073577833017
9.59	-0.44	3.490658227160899
9.6	-0.44	3.475503958852694
9.61	-0.44	3.459815495031232
9.62	-0.44	3.4492814318609932
9.63	-0.44	3.4381529524479886
9.64	-0.44	3.429043246103272
9.65	-0.44	3.4199659446186583
9.66	-0.44	3.4159280978660513
9.67	-0.44	3.4119238952954247
9.68	-0.44	3.4095744866394933
9.69	-0.44	3.409359701051997
9.7	-0.44	3.4088438098917635
9.71	-0.44	3.41422187600077
9.72	-0.44	3.4203819606428283
9.73	-0.44	3.427515876375241
9.74	-0.44	3.4363708485131443
9.75	-0.44	3.446281781354565
9.76	-0.44	3.458618088232077
9.77	-0.44	3.4727284466075283
9.78	-0.44	3.4891120848997117
9.79	-0.44	3.50858121480863
9.8	-0.44	3.528235189978273
9.81	-0.44	3.54902792815847
9.82	-0.44	3.5704795813592325
9.83	-0.44	3.5940944387771467
9.84	-0.44	3.6192847282897067
9.85	-0.44	3.645521402896394
9.86	-0.44	3.6749241794533005
9.87	-0.44	3.703719832510087
9.88	-0.44	3.733145174493458
9.89	-0.44	3.7638371410626617
9.9	-0.44	3.795802036363199
9.91	-0.44	3.8278952097209302
9.92	-0.44	3.860892432688131
9.93	-0.44	3.894229030708779
9.94	-0.44	3.9290210756174746
9.95	-0.44	3.963468145269568
9.96	-0.44	3.998675985051174
9.97	-0.44	4.034914418833381
9.98	-0.44	4.070817444989248
9.99	-0.44	4.10674070363445
10.	-0.44	4.1430562368683805
10.01	-0.44	4.180566315942221
10.02	-0.44	4.217523116381129
10.03	-0.44	4.254134584150686
10.04	-0.44	4.2885581405332
10.05	-0.44	4.328626876281714
10.06	-0.44	4.365277528016021
10.07	-0.44	4.401234530752574
10.08	-0.44	4.4389608144942425
10.09	-0.44	4.4751757183014895
10.1	-0.44	4.511683318161637
10.11	-0.44	4.545677448126106
10.12	-0.44	4.582449299032719
10.13	-0.44	4.617546307098827
10.14	-0.44	4.653259846526948
10.15	-0.44	4.687783973398718
10.16	-0.44	4.722488388183245
10.17	-0.44	4.755298286627349
10.18	-0.44	4.789288295440525
10.19	-0.44	4.82228635065487
10.2	-0.44	4.854528565362223
10.21	-0.44	4.885675707862628
10.22	-0.44	4.9180106412689755
10.23	-0.44	4.94982419628274
10.24	-0.44	4.979184302095217
10.25	-0.44	5.005982638284535
10.26	-0.44	5.039501837334129
10.27	-0.44	5.06346477480245
10.28	-0.44	5.098418077899443
10.29	-0.44	5.125718349509661
10.3	-0.44	5.153199266584135
10.31	-0.44	5.179760280392494
10.32	-0.44	5.206962936431839
10.33	-0.44	5.232991760443347
10.34	-0.44	5.258338012477407
10.35	-0.44	5.284025985442287
10.36	-0.44	5.3070123857904274
10.37	-0.44	5.3306912055403135
10.38	-0.44	5.355209924919695
10.39	-0.44	5.376785616675566
10.4	-0.44	5.399674094508612
10.41	-0.44	5.421956615765915
10.42	-0.44	5.4351787623061565
10.43	-0.44	5.462264694876681
10.44	-0.44	5.483199952302105
10.45	-0.44	5.503721837999572
10.46	-0.44	5.522807793742197
10.47	-0.44	5.541146532638596
10.48	-0.44	5.560159411267586
10.49	-0.44	5.577547042271389
10.5	-0.44	5.5796261162901875
10.51	-0.44	5.612454802127707
10.52	-0.44	5.627569658905243
10.53	-0.44	5.646310335643893
10.54	-0.44	5.661598424594217
10.55	-0.44	5.675881858525632
10.56	-0.44	5.690765379666848
10.57	-0.44	5.706419164226309
10.58	-0.44	5.719242865915185
10.59	-0.44	5.735217849358382
10.6	-0.44	5.752412985913623
10.61	-0.44	5.729411783264953
10.62	-0.44	5.789766997026901
10.63	-0.44	5.815851556929894
10.64	-0.44	5.837566104854845
10.65	-0.44	5.867301445874084
10.66	-0.44	5.987626361566353
10.67	-0.44	6.015951118948682
10.68	-0.44	5.550443070944392
10.69	-0.44	5.504165933705368
10.7	-0.44	5.748974220362894
10.71	-0.44	5.745939749106236
10.72	-0.44	5.7831736592277485
10.73	-0.44	5.796828905409246
10.74	-0.44	5.815060030720332
10.75	-0.44	5.824893271269856
10.76	-0.44	5.833613502781722
10.77	-0.44	5.845137164394517
10.78	-0.44	5.853013648465003
10.79	-0.44	5.858064497390926
10.8	-0.44	5.867600429024903
10.81	-0.44	5.875357066481077
10.82	-0.44	5.881500747380613
10.83	-0.44	5.886336136039132
10.84	-0.44	5.8901920647379455
10.85	-0.44	5.895040181626954
10.86	-0.44	5.89938058626456
10.87	-0.44	5.903316000246443
10.88	-0.44	5.906792575661475
10.89	-0.44	5.9107432965013516
10.9	-0.44	5.914053586834203
10.91	-0.44	5.915732048345311
10.92	-0.44	5.919660990659946
10.93	-0.44	5.923320211602732
10.94	-0.44	5.9269301862472625
10.95	-0.44	5.928293643857787
10.96	-0.44	5.935331197512598
10.97	-0.44	5.937200480310388
10.98	-0.44	5.938931686321293
10.99	-0.44	5.940538142345083
11.	-0.44	5.936627051290128
9.	-0.42	4.149108372338486
9.01	-0.42	4.139420134678099
9.02	-0.42	4.130405506320714
9.03	-0.42	4.119286307189338
9.04	-0.42	4.111776645156789
9.05	-0.42	4.1034909916784645
9.06	-0.42	4.09736418283541
9.07	-0.42	4.091045561906977
9.08	-0.42	4.085215538529698
9.09	-0.42	4.078454946613973
9.1	-0.42	4.0733852829041535
9.11	-0.42	4.071640500860728
9.12	-0.42	4.067703055044605
9.13	-0.42	4.055174661707913
9.14	-0.42	4.059891444726408
9.15	-0.42	4.0592633740722945
9.16	-0.42	4.058876276938313
9.17	-0.42	4.060587268576108
9.18	-0.42	4.054913301854288
9.19	-0.42	4.051317093410937
9.2	-0.42	4.0536624372866
9.21	-0.42	4.051565919108887
9.22	-0.42	4.052014255745474
9.23	-0.42	4.0485381795653606
9.24	-0.42	4.049044563256938
9.25	-0.42	4.0476735430006014
9.26	-0.42	4.041676889037923
9.27	-0.42	4.040049282144492
9.28	-0.42	4.036536274430155
9.29	-0.42	4.031886564820776
9.3	-0.42	4.0255633775363755
9.31	-0.42	4.017132635286928
9.32	-0.42	4.011368987290675
9.33	-0.42	4.002261490854495
9.34	-0.42	3.9912744954289563
9.35	-0.42	3.9778852333843373
9.36	-0.42	3.9658491523458688
9.37	-0.42	3.9511443314923818
9.38	-0.42	3.934335076274986
9.39	-0.42	3.9145130794392005
9.4	-0.42	3.896811658632621
9.41	-0.42	3.8762257896605696
9.42	-0.42	3.8545497034216503
9.43	-0.42	3.831009029149797
9.44	-0.42	3.8066579405181997
9.45	-0.42	3.7806758847122155
9.46	-0.42	3.7523973597534157
9.47	-0.42	3.727480457616453
9.48	-0.42	3.702855583642088
9.49	-0.42	3.6729429590180454
9.5	-0.42	3.643402500301184
9.51	-0.42	3.614995328316783
9.52	-0.42	3.5870210328940404
9.53	-0.42	3.5572111894569716
9.54	-0.42	3.5311473818637498
9.55	-0.42	3.50325550217112
9.56	-0.42	3.4789649420143665
9.57	-0.42	3.45205477336677
9.58	-0.42	3.430263958587299
9.59	-0.42	3.4081537371080106
9.6	-0.42	3.387631849528577
9.61	-0.42	3.3669514804371623
9.62	-0.42	3.3516629643242517
9.63	-0.42	3.3361878725761844
9.64	-0.42	3.3230863934663972
9.65	-0.42	3.3104278032453074
9.66	-0.42	3.3030722218944173
9.67	-0.42	3.2961755582369956
9.68	-0.42	3.291292038255535
9.69	-0.42	3.288887399550906
9.7	-0.42	3.28659420813794
9.71	-0.42	3.2903812151650373
9.72	-0.42	3.2953217011843225
9.73	-0.42	3.3015687259742474
9.74	-0.42	3.309822721731596
9.75	-0.42	3.31945187911451
9.76	-0.42	3.3317372087203307
9.77	-0.42	3.346032388782123
9.78	-0.42	3.3628112754254573
9.79	-0.42	3.3828329545450457
9.8	-0.42	3.4033005410136155
9.81	-0.42	3.4250774716951717
9.82	-0.42	3.447741321092575
9.83	-0.42	3.4726593570398974
9.84	-0.42	3.4992854585674156
9.85	-0.42	3.527070457842383
9.86	-0.42	3.558065185993219
9.87	-0.42	3.5885705028299344
9.88	-0.42	3.61981121975999
9.89	-0.42	3.6523836528801055
9.9	-0.42	3.6862644047139312
9.91	-0.42	3.7203529299449163
9.92	-0.42	3.7553683002612637
9.93	-0.42	3.7907293206957235
9.94	-0.42	3.8275668186129277
9.95	-0.42	3.8640820861931857
9.96	-0.42	3.9013550925564466
9.97	-0.42	3.93964206900419
9.98	-0.42	3.9775956269221147
9.99	-0.42	4.0155588851604405
10.	-0.42	4.053894248034434
10.01	-0.42	4.093398660368506
10.02	-0.42	4.132335470924493
10.03	-0.42	4.170912436932082
10.04	-0.42	4.207298445848934
10.05	-0.42	4.249199042974912
10.06	-0.42	4.28772773337075
10.07	-0.42	4.3255345621057355
10.08	-0.42	4.3650272502729734
10.09	-0.42	4.403000884656105
10.1	-0.42	4.441241815675061
10.11	-0.42	4.476950087424987
10.12	-0.42	4.515329539113825
10.13	-0.42	4.5520329227769105
10.14	-0.42	4.589303670915472
10.15	-0.42	4.625361502527122
10.16	-0.42	4.661577229683073
10.17	-0.42	4.695827851440776
10.18	-0.42	4.731240762561113
10.19	-0.42	4.765632225916762
10.2	-0.42	4.799231514339628
10.21	-0.42	4.831715990844763
10.22	-0.42	4.865333778254944
10.23	-0.42	4.898393490996736
10.24	-0.42	4.928991706666901
10.25	-0.42	4.957016816925571
10.26	-0.42	4.991659018383433
10.27	-0.42	5.016796699638857
10.28	-0.42	5.052798325666736
10.29	-0.42	5.081177298472045
10.3	-0.42	5.109700262068963
10.31	-0.42	5.137281260917358
10.32	-0.42	5.165470006034632
10.33	-0.42	5.192462271848534
10.34	-0.42	5.218740048230316
10.35	-0.42	5.245346990490515
10.36	-0.42	5.269227637516314
10.37	-0.42	5.293771467456326
10.38	-0.42	5.319140056615495
10.39	-0.42	5.341538413140535
10.4	-0.42	5.365216014647562
10.41	-0.42	5.388280905850537
10.42	-0.42	5.402302134364754
10.43	-0.42	5.430075854015996
10.44	-0.42	5.4517238277975215
10.45	-0.42	5.472981561237601
10.46	-0.42	5.492751026458567
10.47	-0.42	5.511743712373702
10.48	-0.42	5.531400287626431
10.49	-0.42	5.54941850757611
10.5	-0.42	5.5521843449678645
10.51	-0.42	5.585533407593608
10.52	-0.42	5.601237067275041
10.53	-0.42	5.6205356883529545
10.54	-0.42	5.6363769942587245
10.55	-0.42	5.651202792915995
10.56	-0.42	5.666610151944068
10.57	-0.42	5.68276781335976
10.58	-0.42	5.696090727270256
10.59	-0.42	5.712539071265102
10.6	-0.42	5.730190904298386
10.61	-0.42	5.7077428175882305
10.62	-0.42	5.768297929664442
10.63	-0.42	5.794867835792492
10.64	-0.42	5.817079688898378
10.65	-0.42	5.847093795524563
10.66	-0.42	5.967611365971653
10.67	-0.42	5.996289776381468
10.68	-0.42	5.5326598439027075
10.69	-0.42	5.486820546012034
10.7	-0.42	5.731290944729382
10.71	-0.42	5.728644131755418
10.72	-0.42	5.766142287679112
10.73	-0.42	5.7801210528944
10.74	-0.42	5.798659090334395
10.75	-0.42	5.80881582166178
10.76	-0.42	5.817850226470438
10.77	-0.42	5.82967088795402
10.78	-0.42	5.837845449753325
10.79	-0.42	5.8431800335555515
10.8	-0.42	5.8529868951052
10.81	-0.42	5.861043821152571
10.82	-0.42	5.867454501208488
10.83	-0.42	5.872564038451685
10.84	-0.42	5.876683657828609
10.85	-0.42	5.881788223272282
10.86	-0.42	5.886379251682378
10.87	-0.42	5.890560721359289
10.88	-0.42	5.894277025733425
10.89	-0.42	5.898462718212947
10.9	-0.42	5.902003453359381
10.91	-0.42	5.903908294484571
10.92	-0.42	5.90805338688615
10.93	-0.42	5.911924595634337
10.94	-0.42	5.915742945673684
10.95	-0.42	5.917316013329672
10.96	-0.42	5.9245383754041265
10.97	-0.42	5.926605078068732
10.98	-0.42	5.928527661863447
10.99	-0.42	5.930321675998243
11.	-0.42	5.926602906137118
9.	-0.4	4.206285260414702
9.01	-0.4	4.198066838739528
9.02	-0.4	4.190548749842467
9.03	-0.4	4.180918412788486
9.04	-0.4	4.174964838784158
9.05	-0.4	4.168248521370845
9.06	-0.4	4.163715558682596
9.07	-0.4	4.159011654286714
9.08	-0.4	4.154820692056743
9.09	-0.4	4.149672434701738
9.1	-0.4	4.14624036825797
9.11	-0.4	4.146170919001294
9.12	-0.4	4.143862922904898
9.13	-0.4	4.132783027915939
9.14	-0.4	4.139209082457883
9.15	-0.4	4.1401522782970765
9.16	-0.4	4.141297680665127
9.17	-0.4	4.14447812512608
9.18	-0.4	4.140052532761265
9.19	-0.4	4.13766290142295
9.2	-0.4	4.141203251780127
9.21	-0.4	4.140065853186457
9.22	-0.4	4.1413990124170095
9.23	-0.4	4.138517272030855
9.24	-0.4	4.139487480021112
9.25	-0.4	4.138352685204021
9.26	-0.4	4.132243759744495
9.27	-0.4	4.130312979084535
9.28	-0.4	4.126161104281678
9.29	-0.4	4.120552840601066
9.3	-0.4	4.112878811250435
9.31	-0.4	4.1026765340172116
9.32	-0.4	4.09485244644145
9.33	-0.4	4.0831961058606066
9.34	-0.4	4.069183749880046
9.35	-0.4	4.05231216587037
9.36	-0.4	4.036371503756837
9.37	-0.4	4.017268687799595
9.38	-0.4	3.9955939815828305
9.39	-0.4	3.9704353868759474
9.4	-0.4	3.9469932277677344
9.41	-0.4	3.9202223585412455
9.42	-0.4	3.8919779451711416
9.43	-0.4	3.8615035572985796
9.44	-0.4	3.8298928253235056
9.45	-0.4	3.796376318099743
9.46	-0.4	3.760292235531981
9.47	-0.4	3.7274728177786827
9.48	-0.4	3.6949035089451296
9.49	-0.4	3.6566288736749772
9.5	-0.4	3.6188651988756657
9.51	-0.4	3.5823283554649215
9.52	-0.4	3.5462521197643646
9.53	-0.4	3.5085355541252237
9.54	-0.4	3.47469114277226
9.55	-0.4	3.4393232915677188
9.56	-0.4	3.407759520429247
9.57	-0.4	3.373928086297356
9.58	-0.4	3.345505967057413
9.59	-0.4	3.3171515031475454
9.6	-0.4	3.2907906105983677
9.61	-0.4	3.2647266908794146
9.62	-0.4	3.2443569677555804
9.63	-0.4	3.2242866826817402
9.64	-0.4	3.207014800785404
9.65	-0.4	3.190667946637198
9.66	-0.4	3.179942392669245
9.67	-0.4	3.1701673892076347
9.68	-0.4	3.162819829196944
9.69	-0.4	3.1583467767903586
9.7	-0.4	3.154450209573721
9.71	-0.4	3.1568516004441656
9.72	-0.4	3.1608213203306947
9.73	-0.4	3.1664662736918734
9.74	-0.4	3.174433020412862
9.75	-0.4	3.184122956847906
9.76	-0.4	3.1967203263746216
9.77	-0.4	3.2115788000330694
9.78	-0.4	3.2291440173475774
9.79	-0.4	3.250116550204541
9.8	-0.4	3.271806429591164
9.81	-0.4	3.294977613786851
9.82	-0.4	3.319269588340467
9.83	-0.4	3.3458996238015546
9.84	-0.4	3.3743660427107103
9.85	-0.4	3.4040961003062176
9.86	-0.4	3.437068243873575
9.87	-0.4	3.4696573172810132
9.88	-0.4	3.503077586853428
9.89	-0.4	3.5378820146150893
9.9	-0.4	3.574014626351834
9.91	-0.4	3.61042153391756
9.92	-0.4	3.6477620615598614
9.93	-0.4	3.6854365750545774
9.94	-0.4	3.7245942334016
9.95	-0.4	3.763436572940166
9.96	-0.4	3.8030179029937816
9.97	-0.4	3.843580675816732
9.98	-0.4	3.8837972951500577
9.99	-0.4	3.9239983052984444
10.	-0.4	3.964536922586844
10.01	-0.4	4.006206125153304
10.02	-0.4	4.047280557917903
10.03	-0.4	4.08796802364716
10.04	-0.4	4.126448986193665
10.05	-0.4	4.170302998671428
10.06	-0.4	4.21082086092171
10.07	-0.4	4.250578792365059
10.08	-0.4	4.291929050410533
10.09	-0.4	4.331743951120649
10.1	-0.4	4.371792849111113
10.11	-0.4	4.409281460554529
10.12	-0.4	4.4493272038010465
10.13	-0.4	4.487689183145134
10.14	-0.4	4.52656338938038
10.15	-0.4	4.564195109076109
10.16	-0.4	4.601957216904185
10.17	-0.4	4.637677992698357
10.18	-0.4	4.674539104705371
10.19	-0.4	4.710345131742903
10.2	-0.4	4.7453184810575255
10.21	-0.4	4.779153483605652
10.22	-0.4	4.814064660901515
10.23	-0.4	4.848377745106284
10.24	-0.4	4.880218064066622
10.25	-0.4	4.909471012807904
10.26	-0.4	4.9452367396755985
10.27	-0.4	4.971545367395948
10.28	-0.4	5.008592369444029
10.29	-0.4	5.038043782934384
10.3	-0.4	5.067600968605936
10.31	-0.4	5.096192803395139
10.32	-0.4	5.125357449721764
10.33	-0.4	5.153301633809842
10.34	-0.4	5.180498431733371
10.35	-0.4	5.208011204957083
10.36	-0.4	5.232771699807661
10.37	-0.4	5.258165710188438
10.38	-0.4	5.284368752771814
10.39	-0.4	5.307573612326594
10.4	-0.4	5.3320240169857245
10.41	-0.4	5.355854688701533
10.42	-0.4	5.370656282898396
10.43	-0.4	5.399101912123301
10.44	-0.4	5.421443253204383
10.45	-0.4	5.443420261277027
10.46	-0.4	5.463856169871695
10.47	-0.4	5.483485042807367
10.48	-0.4	5.503767516118063
10.49	-0.4	5.522398348169939
10.5	-0.4	5.525830188174133
10.51	-0.4	5.559684901999339
10.52	-0.4	5.575959405654152
10.53	-0.4	5.595798787419283
10.54	-0.4	5.61217591012992
10.55	-0.4	5.627526523151642
10.56	-0.4	5.64344059304923
10.57	-0.4	5.660085365009003
10.58	-0.4	5.673890531165821
10.59	-0.4	5.690795928947601
10.6	-0.4	5.708888768838449
10.61	-0.4	5.686972795998682
10.62	-0.4	5.747715178818416
10.63	-0.4	5.774751274996756
10.64	-0.4	5.797453131603598
10.65	-0.4	5.827729113392934
10.66	-0.4	5.948441833184372
10.67	-0.4	5.977462770100332
10.68	-0.4	5.515633188050973
10.69	-0.4	5.470210354578379
10.7	-0.4	5.714359610581137
10.71	-0.4	5.712085282846706
10.72	-0.4	5.749837792761462
10.73	-0.4	5.764127508679224
10.74	-0.4	5.782960542689827
10.75	-0.4	5.793428024626922
10.76	-0.4	5.802764057231193
10.77	-0.4	5.814869820477112
10.78	-0.4	5.82333049085943
10.79	-0.4	5.828937116517021
10.8	-0.4	5.839002466120543
10.81	-0.4	5.8473489188819885
10.82	-0.4	5.854015372443508
10.83	-0.4	5.85938816383514
10.84	-0.4	5.863760525603776
10.85	-0.4	5.869110879167373
10.86	-0.4	5.873942076357176
10.87	-0.4	5.878359302295938
10.88	-0.4	5.882305290745589
10.89	-0.4	5.886716061599338
10.9	-0.4	5.890477526088346
10.91	-0.4	5.892599151476104
10.92	-0.4	5.896951218919733
10.93	-0.4	5.901025385031499
10.94	-0.4	5.905043240038724
10.95	-0.4	5.906817318412808
10.96	-0.4	5.914216204985656
10.97	-0.4	5.916471867493719
10.98	-0.4	5.918577595379694
10.99	-0.4	5.920551097278499
11.	-0.4	5.917016344445847
9.	-0.38	4.265899113219218
9.01	-0.38	4.2593600773972184
9.02	-0.38	4.253561215082784
9.03	-0.38	4.245654805120507
9.04	-0.38	4.2415092535226115
9.05	-0.38	4.23662888945348
9.06	-0.38	4.233972141591903
9.07	-0.38	4.2311834941021225
9.08	-0.38	4.228948367934991
9.09	-0.38	4.225743909136752
9.1	-0.38	4.2243002209189395
9.11	-0.38	4.22627679774502
9.12	-0.38	4.225983929412741
9.13	-0.38	4.216740629732899
9.14	-0.38	4.225305437929109
9.15	-0.38	4.2282559637277295
9.16	-0.38	4.231384919881231
9.17	-0.38	4.236497089302342
9.18	-0.38	4.2337819991478955
9.19	-0.38	4.233071009316085
9.2	-0.38	4.238293392044168
9.21	-0.38	4.238592068238785
9.22	-0.38	4.24129250636217
9.23	-0.38	4.2394612773547635
9.24	-0.38	4.241349951260875
9.25	-0.38	4.240882284508908
9.26	-0.38	4.235050147857325
9.27	-0.38	4.233180400869641
9.28	-0.38	4.228706737850775
9.29	-0.38	4.222404289458723
9.3	-0.38	4.213577035657583
9.31	-0.38	4.2017245472405556
9.32	-0.38	4.191899724744175
9.33	-0.38	4.177657290951558
9.34	-0.38	4.1604832491783075
9.35	-0.38	4.139891569930318
9.36	-0.38	4.11971111233357
9.37	-0.38	4.095761963840183
9.38	-0.38	4.068663132613698
9.39	-0.38	4.03749668782164
9.4	-0.38	4.0075446681238445
9.41	-0.38	3.9737143655797365
9.42	-0.38	3.93793573978187
9.43	-0.38	3.899476699900233
9.44	-0.38	3.859482652651725
9.45	-0.38	3.81724984970282
9.46	-0.38	3.7721252172055975
9.47	-0.38	3.7301632485785046
9.48	-0.38	3.6883857423057664
9.49	-0.38	3.6404509624197114
9.5	-0.38	3.593212630842813
9.51	-0.38	3.54733164024847
9.52	-0.38	3.501978051414958
9.53	-0.38	3.4552438202083433
9.54	-0.38	3.412572569201997
9.55	-0.38	3.368767741644234
9.56	-0.38	3.3290458711735744
9.57	-0.38	3.287503018615801
9.58	-0.38	3.2517492580271723
9.59	-0.38	3.216545765729351
9.6	-0.38	3.1838380149042003
9.61	-0.38	3.151980130054263
9.62	-0.38	3.126198484263692
9.63	-0.38	3.101295472277215
9.64	-0.38	3.07969838659028
9.65	-0.38	3.0595918751956908
9.66	-0.38	3.0454885415007253
9.67	-0.38	3.0329031644101345
9.68	-0.38	3.023222771806533
9.69	-0.38	3.0168700325173314
9.7	-0.38	3.0116167466663617
9.71	-0.38	3.0129138555011377
9.72	-0.38	3.0162411427425244
9.73	-0.38	3.021650726516776
9.74	-0.38	3.0297271256996434
9.75	-0.38	3.03990436251988
9.76	-0.38	3.0532609791748704
9.77	-0.38	3.069143872212231
9.78	-0.38	3.0879674000872424
9.79	-0.38	3.1103676819297696
9.8	-0.38	3.1337641566306957
9.81	-0.38	3.1588113472084833
9.82	-0.38	3.1852157413495945
9.83	-0.38	3.214030036238799
9.84	-0.38	3.2448001800350803
9.85	-0.38	3.2769259154917276
9.86	-0.38	3.312309946100732
9.87	-0.38	3.347400192418999
9.88	-0.38	3.3834027520362406
9.89	-0.38	3.4208244611875753
9.9	-0.38	3.459573754266687
9.91	-0.38	3.4986463317480068
9.92	-0.38	3.5386388561072923
9.93	-0.38	3.5789314426175656
9.94	-0.38	3.620695887575688
9.95	-0.38	3.662132460628792
9.96	-0.38	3.704270427358748
9.97	-0.38	3.7473384471082962
9.98	-0.38	3.7900301576642694
9.99	-0.38	3.832663820061211
10.	-0.38	3.875584225102565
10.01	-0.38	3.9195820836165067
10.02	-0.38	3.9629436044981214
10.03	-0.38	4.0058768730530545
10.04	-0.38	4.046574277421877
10.05	-0.38	4.092492024365942
10.06	-0.38	4.135097594434743
10.07	-0.38	4.17689475960906
10.08	-0.38	4.220180297932093
10.09	-0.38	4.261905160446019
10.1	-0.38	4.303822453106163
10.11	-0.38	4.34314314491441
10.12	-0.38	4.384899757329012
10.13	-0.38	4.42495827142328
10.14	-0.38	4.46546803254783
10.15	-0.38	4.504699761647121
10.16	-0.38	4.544029290555322
10.17	-0.38	4.58123613021339
10.18	-0.38	4.619557297050555
10.19	-0.38	4.656785905314128
10.2	-0.38	4.693137445456611
10.21	-0.38	4.728323525564745
10.22	-0.38	4.764526481576951
10.23	-0.38	4.80008833806593
10.24	-0.38	4.833163141845409
10.25	-0.38	4.863633625547078
10.26	-0.38	4.900512815861701
10.27	-0.38	4.927977873387139
10.28	-0.38	4.966057489859079
10.29	-0.38	4.996565297704398
10.3	-0.38	5.027139453597083
10.31	-0.38	5.056723875343057
10.32	-0.38	5.086845496969234
10.33	-0.38	5.11572163056988
10.34	-0.38	5.1438168568620695
10.35	-0.38	5.172214483491202
10.36	-0.38	5.197832878048699
10.37	-0.38	5.224055020365826
10.38	-0.38	5.2510701025327995
10.39	-0.38	5.275058609649776
10.4	-0.38	5.300259111872067
10.41	-0.38	5.324832794446348
10.42	-0.38	5.3403899111621955
10.43	-0.38	5.369486118181806
10.44	-0.38	5.392495925463005
10.45	-0.38	5.415170313907828
10.46	-0.38	5.4362506005119835
10.47	-0.38	5.456493110755667
10.48	-0.38	5.477379056531298
10.49	-0.38	5.496600066702429
10.5	-0.38	5.500672562734754
10.51	-0.38	5.535014434241748
10.52	-0.38	5.55183786059459
10.53	-0.38	5.572197082194402
10.54	-0.38	5.589089001852503
10.55	-0.38	5.604943383428921
10.56	-0.38	5.621343703643897
10.57	-0.38	5.638455644511268
10.58	-0.38	5.652723023390112
10.59	-0.38	5.670066256329585
10.6	-0.38	5.688581644636007
10.61	-0.38	5.667173722584955
10.62	-0.38	5.728088788350971
10.63	-0.38	5.755569100186365
10.64	-0.38	5.778751410869314
10.65	-0.38	5.809270261920416
10.66	-0.38	5.930179369643433
10.67	-0.38	5.959529786575195
10.68	-0.38	5.499415984171033
10.69	-0.38	5.454385959885596
10.7	-0.38	5.69823118702886
10.71	-0.38	5.696312283461769
10.72	-0.38	5.734307788284855
10.73	-0.38	5.748894278078169
10.74	-0.38	5.76800887130195
10.75	-0.38	5.778772830554702
10.76	-0.38	5.788396473197103
10.77	-0.38	5.800774052008829
10.78	-0.38	5.8095075062089085
10.79	-0.38	5.815373194035581
10.8	-0.38	5.825683327229946
10.81	-0.38	5.83430731003821
10.82	-0.38	5.841217156792737
10.83	-0.38	5.8468411749497085
10.84	-0.38	5.851454239764782
10.85	-0.38	5.857038673649102
10.86	-0.38	5.862098576578549
10.87	-0.38	5.866740285344122
10.88	-0.38	5.8709049778082
10.89	-0.38	5.875530029699157
10.9	-0.38	5.87950163565983
10.91	-0.38	5.88182960743921
10.92	-0.38	5.886378674395982
10.93	-0.38	5.890645993734358
10.94	-0.38	5.894853735867333
10.95	-0.38	5.896819500342384
10.96	-0.38	5.904385955703813
10.97	-0.38	5.906821442578917
10.98	-0.38	5.909101432929263
10.99	-0.38	5.911245725817816
11.	-0.38	5.907886064460555
9.	-0.36	4.327853048568693
9.01	-0.36	4.323218211968745
9.02	-0.36	4.319379133215364
9.03	-0.36	4.313452560843391
9.04	-0.36	4.311391058134952
9.05	-0.36	4.3086409673879205
9.06	-0.36	4.308174478559774
9.07	-0.36	4.307637903420765
9.08	-0.36	4.307716290884475
9.09	-0.36	4.306833196128423
9.1	-0.36	4.307780573382482
9.11	-0.36	4.312232008864768
9.12	-0.36	4.314404615192295
9.13	-0.36	4.307456662324783
9.14	-0.36	4.318669584756774
9.15	-0.36	4.32415058443893
9.16	-0.36	4.329809409310004
9.17	-0.36	4.337418954830226
9.18	-0.36	4.336987761415655
9.19	-0.36	4.3385470093328475
9.2	-0.36	4.346067317522845
9.21	-0.36	4.348414605898837
9.22	-0.36	4.353108624564568
9.23	-0.36	4.352931412873108
9.24	-0.36	4.356347970956827
9.25	-0.36	4.3571358880912765
9.26	-0.36	4.352126417252434
9.27	-0.36	4.350839631421485
9.28	-0.36	4.346515186857282
9.29	-0.36	4.339930162865598
9.3	-0.36	4.330283821912198
9.31	-0.36	4.317024515659463
9.32	-0.36	4.305367026753317
9.33	-0.36	4.2885869680497
9.34	-0.36	4.268175477359319
9.35	-0.36	4.243658698844139
9.36	-0.36	4.218907402794719
9.37	-0.36	4.189634001071822
9.38	-0.36	4.156488430909739
9.39	-0.36	4.118543014778483
9.4	-0.36	4.081179601206835
9.41	-0.36	4.039248626277444
9.42	-0.36	3.994772604619624
9.43	-0.36	3.947052673226448
9.44	-0.36	3.89730292100534
9.45	-0.36	3.8449051619682795
9.46	-0.36	3.7892232240069696
9.47	-0.36	3.73659688167434
9.48	-0.36	3.6840591805327474
9.49	-0.36	3.6248773619489754
9.5	-0.36	3.5666415057862686
9.51	-0.36	3.509946033787114
9.52	-0.36	3.4539022727653643
9.53	-0.36	3.396825795141302
9.54	-0.36	3.3440929881000243
9.55	-0.36	3.290729347009014
9.56	-0.36	3.241829440853839
9.57	-0.36	3.191678222918029
9.58	-0.36	3.147811729549649
9.59	-0.36	3.105098473661996
9.6	-0.36	3.0655033124466016
9.61	-0.36	3.0274294572085854
9.62	-0.36	2.9959109145232192
9.63	-0.36	2.965960343451295
9.64	-0.36	2.9399200236008554
9.65	-0.36	2.916031813102453
9.66	-0.36	2.898601480088625
9.67	-0.36	2.883342169460385
9.68	-0.36	2.871536113192649
9.69	-0.36	2.863574701446063
9.7	-0.36	2.8572992342147367
9.71	-0.36	2.857864553259642
9.72	-0.36	2.8609725936580688
9.73	-0.36	2.8666107954636773
9.74	-0.36	2.87529227737118
9.75	-0.36	2.8864824369152493
9.76	-0.36	2.901144725367998
9.77	-0.36	2.9186100704325395
9.78	-0.36	2.939258235412507
9.79	-0.36	2.9636542896137015
9.8	-0.36	2.9893285491254096
9.81	-0.36	3.016815028087121
9.82	-0.36	3.0458930212672852
9.83	-0.36	3.077434135274533
9.84	-0.36	3.111035643908332
9.85	-0.36	3.1460652881561035
9.86	-0.36	3.1843469794623447
9.87	-0.36	3.2223997499886075
9.88	-0.36	3.2614252511446327
9.89	-0.36	3.3018814656898696
9.9	-0.36	3.3436381518331744
9.91	-0.36	3.385744053134329
9.92	-0.36	3.4287305392848313
9.93	-0.36	3.4719559521003465
9.94	-0.36	3.5166198830993514
9.95	-0.36	3.5609198752059146
9.96	-0.36	3.605861449450218
9.97	-0.36	3.6516596711523084
9.98	-0.36	3.6970311585479143
9.99	-0.36	3.742282688869686
10.	-0.36	3.78775176758273
10.01	-0.36	3.834228914350456
10.02	-0.36	3.880012372018262
10.03	-0.36	3.9253106940093763
10.04	-0.36	3.968328881818865
10.05	-0.36	4.0164037007931634
10.06	-0.36	4.061177284167459
10.07	-0.36	4.1050833267718145
10.08	-0.36	4.150363357137785
10.09	-0.36	4.1940482761921185
10.1	-0.36	4.237875643255691
10.11	-0.36	4.279061433442981
10.12	-0.36	4.3225554471510925
10.13	-0.36	4.364330423636189
10.14	-0.36	4.40649018994096
10.15	-0.36	4.447330724726814
10.16	-0.36	4.488231597466824
10.17	-0.36	4.526924089079112
10.18	-0.36	4.56670106205438
10.19	-0.36	4.605344671487778
10.2	-0.36	4.643063387060786
10.21	-0.36	4.679586316772131
10.22	-0.36	4.717065323876816
10.23	-0.36	4.75385771814056
10.24	-0.36	4.788146074556807
10.25	-0.36	4.819810834133307
10.26	-0.36	4.8577814077708625
10.27	-0.36	4.886376296285858
10.28	-0.36	4.925464729255813
10.29	-0.36	4.957001950876351
10.3	-0.36	4.988565339096429
10.31	-0.36	5.019114017997808
10.32	-0.36	5.050164046110283
10.33	-0.36	5.079942881471628
10.34	-0.36	5.108907090526974
10.35	-0.36	5.138160033186642
10.36	-0.36	5.164606174741613
10.37	-0.36	5.191626579072444
10.38	-0.36	5.219423725175632
10.39	-0.36	5.244165821662054
10.4	-0.36	5.270086863247647
10.41	-0.36	5.2953741693850915
10.42	-0.36	5.311655432260954
10.43	-0.36	5.3413750730420855
10.44	-0.36	5.36502256275975
10.45	-0.36	5.388366790731136
10.46	-0.36	5.410064101389606
10.47	-0.36	5.430892649372024
10.48	-0.36	5.452354774030714
10.49	-0.36	5.472138849725645
10.5	-0.36	5.476821858190774
10.51	-0.36	5.511628447009901
10.52	-0.36	5.5289747407669685
10.53	-0.36	5.549828987984373
10.54	-0.36	5.567210920985
10.55	-0.36	5.583544398326999
10.56	-0.36	5.600407054451346
10.57	-0.36	5.617962937890963
10.58	-0.36	5.6326693103112
10.59	-0.36	5.650428157427932
10.6	-0.36	5.669344783948829
10.61	-0.36	5.6484177118681425
10.62	-0.36	5.7094888705934395
10.63	-0.36	5.7373885442345856
10.64	-0.36	5.761039425670396
10.65	-0.36	5.791779991888905
10.66	-0.36	5.912885406301808
10.67	-0.36	5.942550306377157
10.68	-0.36	5.484060870886242
10.69	-0.36	5.439397666830195
10.7	-0.36	5.682956319606863
10.71	-0.36	5.68137386524634
10.72	-0.36	5.719599515131503
10.73	-0.36	5.734466972873213
10.74	-0.36	5.75384814760201
10.75	-0.36	5.7648927621722015
10.76	-0.36	5.7747885111402795
10.77	-0.36	5.787423219375853
10.78	-0.36	5.796414766991191
10.79	-0.36	5.802525242488011
10.8	-0.36	5.813065188434361
10.81	-0.36	5.82195346093902
10.82	-0.36	5.8290931618851625
10.83	-0.36	5.8349552428238685
10.84	-0.36	5.839795878268943
10.85	-0.36	5.845601636220756
10.86	-0.36	5.850877773734876
10.87	-0.36	5.855731718548769
10.88	-0.36	5.860103201028485
10.89	-0.36	5.864930834380523
10.9	-0.36	5.869101123933964
10.91	-0.36	5.871624164947131
10.92	-0.36	5.876359458849199
10.93	-0.36	5.880809357260029
10.94	-0.36	5.885196625707893
10.95	-0.36	5.88734403040592
10.96	-0.36	5.895068431919143
10.97	-0.36	5.897673937696368
10.98	-0.36	5.900118666507684
10.99	-0.36	5.902424432469432
11.	-0.36	5.899230321799554
9.	-0.34	4.391993827430365
9.01	-0.34	4.389500971916649
9.02	-0.34	4.387878012621475
9.03	-0.34	4.384206227096226
9.04	-0.34	4.384527374550702
9.05	-0.34	4.384228499982174
9.06	-0.34	4.386297445890903
9.07	-0.34	4.388386162231189
9.08	-0.34	4.391177566256326
9.09	-0.34	4.393041454372317
9.1	-0.34	4.3968376027755935
9.11	-0.34	4.40425535118356
9.12	-0.34	4.409414594471342
9.13	-0.34	4.405299506228329
9.14	-0.34	4.419759953050628
9.15	-0.34	4.428394357195604
9.16	-0.34	4.437240126981748
9.17	-0.34	4.4480346831227555
9.18	-0.34	4.4505942006593235
9.19	-0.34	4.455160623287881
9.2	-0.34	4.465753530485161
9.21	-0.34	4.470931703354967
9.22	-0.34	4.478428119197817
9.23	-0.34	4.480698568527574
9.24	-0.34	4.486454943054349
9.25	-0.34	4.489296331692724
9.26	-0.34	4.485867643111201
9.27	-0.34	4.48590252973934
9.28	-0.34	4.482413867958198
9.29	-0.34	4.476168211467508
9.3	-0.34	4.466236652874707
9.31	-0.34	4.451997771695208
9.32	-0.34	4.438843701608514
9.33	-0.34	4.419714708875954
9.34	-0.34	4.396098281991561
9.35	-0.34	4.367523319716985
9.36	-0.34	4.337903692167515
9.37	-0.34	4.30281573330484
9.38	-0.34	4.262940888683169
9.39	-0.34	4.217335162898543
9.4	-0.34	4.171502363579115
9.41	-0.34	4.120224150930743
9.42	-0.34	4.065638545432672
9.43	-0.34	4.007092389214662
9.44	-0.34	3.9458920226871665
9.45	-0.34	3.881532481424252
9.46	-0.34	3.8134077257271994
9.47	-0.34	3.7482266489711775
9.48	-0.34	3.683000292179207
9.49	-0.34	3.610609914058113
9.5	-0.34	3.5395043973642677
9.51	-0.34	3.470198206093415
9.52	-0.34	3.401753168752497
9.53	-0.34	3.332745808152994
9.54	-0.34	3.2684886203766794
9.55	-0.34	3.204254372808276
9.56	-0.34	3.1450018205663577
9.57	-0.34	3.085228146469766
9.58	-0.34	3.0323842782205364
9.59	-0.34	2.9814479762807524
9.6	-0.34	2.9344002997865886
9.61	-0.34	2.889688369532566
9.62	-0.34	2.8521273119736743
9.63	-0.34	2.8169519086180097
9.64	-0.34	2.7864024159169167
9.65	-0.34	2.7587750987339854
9.66	-0.34	2.7381420911045544
9.67	-0.34	2.7204287440770143
9.68	-0.34	2.7067950901638547
9.69	-0.34	2.6975934561602206
9.7	-0.34	2.6907337658286874
9.71	-0.34	2.691047057465636
9.72	-0.34	2.6944705465707806
9.73	-0.34	2.700915898972694
9.74	-0.34	2.7108141364139007
9.75	-0.34	2.7236597810214547
9.76	-0.34	2.7402914592385708
9.77	-0.34	2.760011427876174
9.78	-0.34	2.783161149162113
9.79	-0.34	2.810227146576664
9.8	-0.34	2.8388505204282275
9.81	-0.34	2.8694323260620602
9.82	-0.34	2.901831311789954
9.83	-0.34	2.9367190543592336
9.84	-0.34	2.9737485953232667
9.85	-0.34	3.0122505628797165
9.86	-0.34	3.0539676356839567
9.87	-0.34	3.095486613720234
9.88	-0.34	3.1380104485772873
9.89	-0.34	3.1819457230408563
9.9	-0.34	3.227120494497943
9.91	-0.34	3.272640751882217
9.92	-0.34	3.3189704412533674
9.93	-0.34	3.3654451776668823
9.94	-0.34	3.413298483562245
9.95	-0.34	3.4607239097725198
9.96	-0.34	3.508705456850625
9.97	-0.34	3.5574450451704136
9.98	-0.34	3.6056843333490347
9.99	-0.34	3.653720161688267
10.	-0.34	3.701884324597805
10.01	-0.34	3.75096962203162
10.02	-0.34	3.799287068926913
10.03	-0.34	3.847045729245912
10.04	-0.34	3.8924643717968714
10.05	-0.34	3.9427656586838737
10.06	-0.34	3.9897626007383042
10.07	-0.34	4.035822371393285
10.08	-0.34	4.0831317201215445
10.09	-0.34	4.128802697234346
10.1	-0.34	4.174557888646134
10.11	-0.34	4.217618260249358
10.12	-0.34	4.262853768269116
10.13	-0.34	4.306342991504199
10.14	-0.34	4.350145731170606
10.15	-0.34	4.3925829921686255
10.16	-0.34	4.435038678531598
10.17	-0.34	4.475197095784235
10.18	-0.34	4.516406701720238
10.19	-0.34	4.556439549571589
10.2	-0.34	4.595496891656333
10.21	-0.34	4.633325447987691
10.22	-0.34	4.672048636688753
10.23	-0.34	4.710037838218488
10.24	-0.34	4.745503777248251
10.25	-0.34	4.7783249998638
10.26	-0.34	4.817351426107402
10.27	-0.34	4.847036111681382
10.28	-0.34	4.887097321773798
10.29	-0.34	4.919624917270839
10.3	-0.34	4.952138284967538
10.31	-0.34	4.9836118617775185
10.32	-0.34	5.0155512148459005
10.33	-0.34	5.046193430158413
10.34	-0.34	5.075987603171437
10.35	-0.34	5.106057083620438
10.36	-0.34	5.133292001871985
10.37	-0.34	5.161072416661131
10.38	-0.34	5.189613567234445
10.39	-0.34	5.215071526971122
10.4	-0.34	5.241676272490671
10.41	-0.34	5.267640801738768
10.42	-0.34	5.284607937393749
10.43	-0.34	5.3149177363308
10.44	-0.34	5.339165952798687
10.45	-0.34	5.363146545660397
10.46	-0.34	5.385427984993116
10.47	-0.34	5.406809696934422
10.48	-0.34	5.428815632834267
10.49	-0.34	5.44913079522887
10.5	-0.34	5.454389198698267
10.51	-0.34	5.489633967965752
10.52	-0.34	5.507472798607254
10.53	-0.34	5.528793236517818
10.54	-0.34	5.546636519202068
10.55	-0.34	5.563420687951487
10.56	-0.34	5.580718217076592
10.57	-0.34	5.598691447089661
10.58	-0.34	5.613810337746578
10.59	-0.34	5.63195950762373
10.6	-0.34	5.651253148631884
10.61	-0.34	5.630776533916274
10.62	-0.34	5.691985168358152
10.63	-0.34	5.7202764315449075
10.64	-0.34	5.744381595395722
10.65	-0.34	5.775320559204439
10.66	-0.34	5.8966208252620325
10.67	-0.34	5.926583247314916
10.68	-0.34	5.46961993281971
10.69	-0.34	5.42529518491496
10.7	-0.34	5.668585030828182
10.71	-0.34	5.667318124460342
10.72	-0.34	5.705759566163358
10.73	-0.34	5.720890547769805
10.74	-0.34	5.740521778229283
10.75	-0.34	5.751829672730536
10.76	-0.34	5.761980534926412
10.77	-0.34	5.774856284278276
10.78	-0.34	5.784089868570677
10.79	-0.34	5.790429563155608
10.8	-0.34	5.801183089570721
10.81	-0.34	5.8103211670587
10.82	-0.34	5.817676028101997
10.83	-0.34	5.823761875037436
10.84	-0.34	5.828815860756755
10.85	-0.34	5.834829143841696
10.86	-0.34	5.840308043193596
10.87	-0.34	5.845361010907891
10.88	-0.34	5.849926442617587
10.89	-0.34	5.854944063126954
10.9	-0.34	5.859300716183139
10.91	-0.34	5.862006718523565
10.92	-0.34	5.866916678222253
10.93	-0.34	5.871537819853301
10.94	-0.34	5.8760935199113495
10.95	-0.34	5.8784118060509805
10.96	-0.34	5.886283872974707
10.97	-0.34	5.889048931770603
10.98	-0.34	5.891648242143516
10.99	-0.34	5.894105550870868
11.	-0.34	5.891066844593221
9.	-0.32	4.458101909795413
9.01	-0.32	4.457998245590806
9.02	-0.32	4.4588600585345715
9.03	-0.32	4.45773377060862
9.04	-0.32	4.460755643524492
9.05	-0.32	4.463252794289213
9.06	-0.32	4.468231175258602
9.07	-0.32	4.473353098988619
9.08	-0.32	4.479297894656197
9.09	-0.32	4.484382520008675
9.1	-0.32	4.491541434698456
9.11	-0.32	4.502482300441012
9.12	-0.32	4.511224733649236
9.13	-0.32	4.510565664826805
9.14	-0.32	4.5289722831321715
9.15	-0.32	4.541495080737933
9.16	-0.32	4.554311354204366
9.17	-0.32	4.569120208792952
9.18	-0.32	4.575534991811171
9.19	-0.32	4.58402008103936
9.2	-0.32	4.598653839305648
9.21	-0.32	4.607655744378971
9.22	-0.32	4.618993233434625
9.23	-0.32	4.624748869627596
9.24	-0.32	4.633920727433587
9.25	-0.32	4.639890907264457
9.26	-0.32	4.639087629291706
9.27	-0.32	4.6414804261308475
9.28	-0.32	4.6398156877483885
9.29	-0.32	4.634831570520418
9.3	-0.32	4.625440420663116
9.31	-0.32	4.610925043022096
9.32	-0.32	4.596869206369914
9.33	-0.32	4.57580538118809
9.34	-0.32	4.549201815939732
9.35	-0.32	4.516573400443871
9.36	-0.32	4.481874061067183
9.37	-0.32	4.440504229661414
9.38	-0.32	4.3931738759515975
9.39	-0.32	4.338911199416429
9.4	-0.32	4.283368721795139
9.41	-0.32	4.221243463800459
9.42	-0.32	4.154818806885309
9.43	-0.32	4.083505003584787
9.44	-0.32	4.008734079435458
9.45	-0.32	3.93015360517064
9.46	-0.32	3.847209137838644
9.47	-0.32	3.7670922401506024
9.48	-0.32	3.6867484896110545
9.49	-0.32	3.5986940959993454
9.5	-0.32	3.512390866041202
9.51	-0.32	3.428257656336182
9.52	-0.32	3.345322255690505
9.53	-0.32	3.262467675239442
9.54	-0.32	3.184947751359296
9.55	-0.32	3.1083089546376357
9.56	-0.32	3.0373557201994523
9.57	-0.32	2.966822126718101
9.58	-0.32	2.9040559223610627
9.59	-0.32	2.844141089664603
9.6	-0.32	2.789066188970099
9.61	-0.32	2.7373113348873552
9.62	-0.32	2.6934395594290583
9.63	-0.32	2.652917082516587
9.64	-0.32	2.617860653250087
9.65	-0.32	2.586615759549569
9.66	-0.32	2.562990660626213
9.67	-0.32	2.5431387474335256
9.68	-0.32	2.528078439025936
9.69	-0.32	2.5181151969762756
9.7	-0.32	2.511226750972209
9.71	-0.32	2.5118910284331144
9.72	-0.32	2.5162939855780877
9.73	-0.32	2.5242593502554063
9.74	-0.32	2.5361236586187372
9.75	-0.32	2.5514065778989914
9.76	-0.32	2.570811798220843
9.77	-0.32	2.593594841158917
9.78	-0.32	2.6200543566993963
9.79	-0.32	2.6505894167904724
9.8	-0.32	2.6829494639498987
9.81	-0.32	2.717388351727858
9.82	-0.32	2.7538519514568316
9.83	-0.32	2.792789792924075
9.84	-0.32	2.8339163179910587
9.85	-0.32	2.8765193102817075
9.86	-0.32	2.922258914546141
9.87	-0.32	2.9677845820885533
9.88	-0.32	3.014309450671735
9.89	-0.32	3.062186563133718
9.9	-0.32	3.111199537736401
9.91	-0.32	3.160516916979776
9.92	-0.32	3.210533887073113
9.93	-0.32	3.2605633734995028
9.94	-0.32	3.3118800502908448
9.95	-0.32	3.362672618165383
9.96	-0.32	3.4139070106167386
9.97	-0.32	3.46577273116624
9.98	-0.32	3.5170387667897276
9.99	-0.32	3.5679946704631393
10.	-0.32	3.6189685592654133
10.01	-0.32	3.6707583598091045
10.02	-0.32	3.7216889316178987
10.03	-0.32	3.7719696066766137
10.04	-0.32	3.819834671765139
10.05	-0.32	3.872399637868484
10.06	-0.32	3.921642466663873
10.07	-0.32	3.9698687442403258
10.08	-0.32	4.019211140198188
10.09	-0.32	4.066863892663836
10.1	-0.32	4.114534954711124
10.11	-0.32	4.159450557516694
10.12	-0.32	4.206404426567696
10.13	-0.32	4.251579075739068
10.14	-0.32	4.296992171700932
10.15	-0.32	4.340989437728696
10.16	-0.32	4.384959449046282
10.17	-0.32	4.426541638982225
10.18	-0.32	4.469138864628176
10.19	-0.32	4.510514365887601
10.2	-0.32	4.5508618303389055
10.21	-0.32	4.589945567588937
10.22	-0.32	4.629862905776448
10.23	-0.32	4.668997845627226
10.24	-0.32	4.705588667061319
10.25	-0.32	4.739512428364028
10.26	-0.32	4.779544341409964
10.27	-0.32	4.81026405636257
10.28	-0.32	4.851248614637046
10.29	-0.32	4.884714421126137
10.3	-0.32	4.9181260373853535
10.31	-0.32	4.950473240052977
10.32	-0.32	4.9832515195432885
10.33	-0.32	5.014706990741238
10.34	-0.32	5.045281882437924
10.35	-0.32	5.076119264511531
10.36	-0.32	5.104094623134317
10.37	-0.32	5.132587918130536
10.38	-0.32	5.161826469615074
10.39	-0.32	5.1879544948039396
10.4	-0.32	5.215198466256892
10.41	-0.32	5.241796466751858
10.42	-0.32	5.259403997667293
10.43	-0.32	5.290264279357522
10.44	-0.32	5.315069858913657
10.45	-0.32	5.33964717038242
10.46	-0.32	5.36247409534052
10.47	-0.32	5.384370643907784
10.48	-0.32	5.406882786624
10.49	-0.32	5.42769204482476
10.5	-0.32	5.433485617135263
10.51	-0.32	5.46913781946038
10.52	-0.32	5.487434476726042
10.53	-0.32	5.509188156807201
10.54	-0.32	5.527460162128203
10.55	-0.32	5.544662813576408
10.56	-0.32	5.562364139790587
10.57	-0.32	5.580724694250854
10.58	-0.32	5.596226322697509
10.59	-0.32	5.614737411277761
10.6	-0.32	5.634380892102793
10.61	-0.32	5.614321122192779
10.62	-0.32	5.6756465817422965
10.63	-0.32	5.704298729927337
10.64	-0.32	5.728841429248784
10.65	-0.32	5.759953313679722
10.66	-0.32	5.881445560110436
10.67	-0.32	5.911686583068085
10.68	-0.32	5.456144368550732
10.69	-0.32	5.412127309949629
10.7	-0.32	5.6551664024719495
10.71	-0.32	5.654192219153691
10.72	-0.32	5.692833595363429
10.73	-0.32	5.708209022218507
10.74	-0.32	5.728072238714413
10.75	-0.32	5.7396244915979615
10.76	-0.32	5.750011992273497
10.77	-0.32	5.763111300507801
10.78	-0.32	5.772569507776946
10.79	-0.32	5.779121569168814
10.8	-0.32	5.79007119660289
10.81	-0.32	5.799443358166234
10.82	-0.32	5.806997541901555
10.83	-0.32	5.813291737002113
10.84	-0.32	5.818543777449506
10.85	-0.32	5.8247497572114115
10.86	-0.32	5.830416957621237
10.87	-0.32	5.83565478245582
10.88	-0.32	5.840400409178726
10.89	-0.32	5.845594541334968
10.9	-0.32	5.8501243890830334
10.91	-0.32	5.853000428288474
10.92	-0.32	5.858072717845512
10.93	-0.32	5.862853018297829
10.94	-0.32	5.867565335333302
10.95	-0.32	5.870043044143688
10.96	-0.32	5.878051850575197
10.97	-0.32	5.88096534998512
10.98	-0.32	5.883708465799523
10.99	-0.32	5.8863067868708
11.	-0.32	5.88341274663044
9.	-0.3	4.525881332662652
9.01	-0.3	4.52841844774561
9.02	-0.3	4.532040870214137
9.03	-0.3	4.533761443656134
9.04	-0.3	4.539816475356102
9.05	-0.3	4.545473382950038
9.06	-0.3	4.553759354565621
9.07	-0.3	4.562352857300507
9.08	-0.3	4.571928660295398
9.09	-0.3	4.5807532124956
9.1	-0.3	4.591843576275856
9.11	-0.3	4.60692953654059
9.12	-0.3	4.619928844312703
9.13	-0.3	4.623438873048148
9.14	-0.3	4.6465962854815555
9.15	-0.3	4.663864858010481
9.16	-0.3	4.68157610598035
9.17	-0.3	4.701389482061238
9.18	-0.3	4.712707015737764
9.19	-0.3	4.726228378724366
9.2	-0.3	4.746103795903028
9.21	-0.3	4.760180230575669
9.22	-0.3	4.776683881811031
9.23	-0.3	4.7872722812593995
9.24	-0.3	4.8012763405356305
9.25	-0.3	4.81181617048613
9.26	-0.3	4.815068157787614
9.27	-0.3	4.82126243704967
9.28	-0.3	4.822831098300068
9.29	-0.3	4.820458990284628
9.3	-0.3	4.812859865754581
9.31	-0.3	4.799184355018047
9.32	-0.3	4.785218929056491
9.33	-0.3	4.762993598358164
9.34	-0.3	4.7339307039248935
9.35	-0.3	4.697502140094963
9.36	-0.3	4.657690585936597
9.37	-0.3	4.60966296853292
9.38	-0.3	4.554147437135899
9.39	-0.3	4.49012396037837
9.4	-0.3	4.423425156252671
9.41	-0.3	4.3486412029140675
9.42	-0.3	4.268239805240985
9.43	-0.3	4.181720001893297
9.44	-0.3	4.090687830275666
9.45	-0.3	3.9950006298590957
9.46	-0.3	3.894190687729357
9.47	-0.3	3.7960893855683837
9.48	-0.3	3.697520841648357
9.49	-0.3	3.590683101637821
9.5	-0.3	3.4862487582978554
9.51	-0.3	3.3845232556706146
9.52	-0.3	3.2845248605667554
9.53	-0.3	3.1854987289607943
9.54	-0.3	3.092646824054559
9.55	-0.3	3.0018145745508953
9.56	-0.3	2.9176257294570664
9.57	-0.3	2.835074897083534
9.58	-0.3	2.7613761233434593
9.59	-0.3	2.6917075728835362
9.6	-0.3	2.6280467367030083
9.61	-0.3	2.568886559475378
9.62	-0.3	2.5184956355531876
9.63	-0.3	2.472576576132668
9.64	-0.3	2.4330960826487655
9.65	-0.3	2.398441421082984
9.66	-0.3	2.372124689146065
9.67	-0.3	2.350547590656188
9.68	-0.3	2.334567248823662
9.69	-0.3	2.3244366611742144
9.7	-0.3	2.318202057087838
9.71	-0.3	2.319958430735509
9.72	-0.3	2.326153958664429
9.73	-0.3	2.3365112541852486
9.74	-0.3	2.3512572437871953
9.75	-0.3	2.3699293128439205
9.76	-0.3	2.3930851713678156
9.77	-0.3	2.4199068555080845
9.78	-0.3	2.450643912396539
9.79	-0.3	2.4855966616244793
9.8	-0.3	2.5226170739201894
9.81	-0.3	2.561795170636791
9.82	-0.3	2.6031730188796582
9.83	-0.3	2.6469522003893102
9.84	-0.3	2.6929163481842204
9.85	-0.3	2.740304284449929
9.86	-0.3	2.7906944337060025
9.87	-0.3	2.8407915499853846
9.88	-0.3	2.8918328544339933
9.89	-0.3	2.9441164576098267
9.9	-0.3	2.9973794378734677
9.91	-0.3	3.0508598762258083
9.92	-0.3	3.104884001866141
9.93	-0.3	3.1587436746094157
9.94	-0.3	3.2137630687632353
9.95	-0.3	3.268125878602993
9.96	-0.3	3.3227849994377885
9.97	-0.3	3.3779185462553905
9.98	-0.3	3.4323250437952426
9.99	-0.3	3.486291046966697
10.	-0.3	3.5401434449840927
10.01	-0.3	3.594688422239408
10.02	-0.3	3.648266133779539
10.03	-0.3	3.7010854552445007
10.04	-0.3	3.751398645982784
10.05	-0.3	3.806222825717521
10.06	-0.3	3.8576923398810807
10.07	-0.3	3.9080576600191455
10.08	-0.3	3.9593983053319164
10.09	-0.3	4.008991489100014
10.1	-0.3	4.058530523328982
10.11	-0.3	4.105247517761715
10.12	-0.3	4.1538643373885415
10.13	-0.3	4.200664321592891
10.14	-0.3	4.247625326265704
10.15	-0.3	4.293117367740515
10.16	-0.3	4.338533697117001
10.17	-0.3	4.381471954764858
10.18	-0.3	4.425387038041162
10.19	-0.3	4.468035189812125
10.2	-0.3	4.509601952534331
10.21	-0.3	4.549869048588328
10.22	-0.3	4.590910405169268
10.23	-0.3	4.631120924067495
10.24	-0.3	4.668765605031432
10.25	-0.3	4.703720415624051
10.26	-0.3	4.744691336090313
10.27	-0.3	4.77637538848441
10.28	-0.3	4.8182194335508495
10.29	-0.3	4.852557207868893
10.3	-0.3	4.886802008760548
10.31	-0.3	4.919958872644436
10.32	-0.3	4.953513659415028
10.33	-0.3	4.985720830817821
10.34	-0.3	5.0170164133544395
10.35	-0.3	5.048562677560647
10.36	-0.3	5.077220314921811
10.37	-0.3	5.106370070297066
10.38	-0.3	5.1362504979066514
10.39	-0.3	5.162994395863466
10.4	-0.3	5.190825184248247
10.41	-0.3	5.218005288438404
10.42	-0.3	5.23620029778566
10.43	-0.3	5.26756478313558
10.44	-0.3	5.292877783772961
10.45	-0.3	5.318005819060152
10.46	-0.3	5.341333689883402
10.47	-0.3	5.363701169525209
10.48	-0.3	5.386676567164726
10.49	-0.3	5.4079378223389
10.5	-0.3	5.414221143390862
10.51	-0.3	5.450245748896551
10.52	-0.3	5.468961081305284
10.53	-0.3	5.491110888675025
10.54	-0.3	5.509774981149769
10.55	-0.3	5.527360066151573
10.56	-0.3	5.545430470650963
10.57	-0.3	5.564144877426795
10.58	-0.3	5.579996140292289
10.59	-0.3	5.5988376180011565
10.6	-0.3	5.618800803094427
10.61	-0.3	5.599121046363047
10.62	-0.3	5.660540661842433
10.63	-0.3	5.689520072043095
10.64	-0.3	5.714481067696158
10.65	-0.3	5.745738261661792
10.66	-0.3	5.867418171789718
10.67	-0.3	5.897916939076173
10.68	-0.3	5.443684139939685
10.69	-0.3	5.399941588921289
10.7	-0.3	5.642748241144573
10.71	-0.3	5.642042050976317
10.72	-0.3	5.680866012659231
10.73	-0.3	5.696465188992864
10.74	-0.3	5.716540794898264
10.75	-0.3	5.728316958557003
10.76	-0.3	5.738921161054308
10.77	-0.3	5.752225171472718
10.78	-0.3	5.761889251169132
10.79	-0.3	5.768635564202007
10.8	-0.3	5.779762590259632
10.81	-0.3	5.7893518963293324
10.82	-0.3	5.797088442552124
10.83	-0.3	5.8035744670676195
10.84	-0.3	5.809008212273645
10.85	-0.3	5.815391051861521
10.86	-0.3	5.821231125503241
10.87	-0.3	5.826638710000909
10.88	-0.3	5.831549883797805
10.89	-0.3	5.836906190701448
10.9	-0.3	5.841595235051037
10.91	-0.3	5.844627590313514
10.92	-0.3	5.849849118431356
10.93	-0.3	5.854775762860819
10.94	-0.3	5.859632181406352
10.95	-0.3	5.862257171808761
10.96	-0.3	5.870391163884308
10.97	-0.3	5.87344136338797
10.98	-0.3	5.876316907513007
10.99	-0.3	5.87904512618668
11.	-0.3	5.876284438829483
9.	-0.28	4.594949984754273
9.01	-0.28	4.60037706518096
9.02	-0.28	4.6070360351744055
9.03	-0.28	4.611908192189785
9.04	-0.28	4.621335600790436
9.05	-0.28	4.630527244987755
9.06	-0.28	4.642535426017049
9.07	-0.28	4.655061764498595
9.08	-0.28	4.6687761775912575
9.09	-0.28	4.68189868884952
9.1	-0.28	4.697538101916573
9.11	-0.28	4.717451727761908
9.12	-0.28	4.735455933520187
9.13	-0.28	4.743937880669697
9.14	-0.28	4.772758845740276
9.15	-0.28	4.795759068611143
9.16	-0.28	4.819441372298295
9.17	-0.28	4.845426808297118
9.18	-0.28	4.862901089024049
9.19	-0.28	4.882814015229464
9.2	-0.28	4.90940555845496
9.21	-0.28	4.930117687852485
9.22	-0.28	4.953464047243884
9.23	-0.28	4.970621900434271
9.24	-0.28	4.991311286886611
9.25	-0.28	5.008339251147555
9.26	-0.28	5.01759100011571
9.27	-0.28	5.029585587784238
9.28	-0.28	5.036384218528051
9.29	-0.28	5.038584876292287
9.3	-0.28	5.034651251835054
9.31	-0.28	5.023551215053844
9.32	-0.28	5.011278686516846
9.33	-0.28	4.9892359176371155
9.34	-0.28	4.95875479214192
9.35	-0.28	4.919214882486392
9.36	-0.28	4.874600792964568
9.37	-0.28	4.819759814105574
9.38	-0.28	4.755413189625067
9.39	-0.28	4.680455616688342
9.4	-0.28	4.600934279517284
9.41	-0.28	4.511299336019002
9.42	-0.28	4.414253457526734
9.43	-0.28	4.3094211092847905
9.44	-0.28	4.1986536135745816
9.45	-0.28	4.082103658643985
9.46	-0.28	3.9594486174963133
9.47	-0.28	3.8393828474952043
9.48	-0.28	3.7185381993797493
9.49	-0.28	3.5888844231125945
9.5	-0.28	3.462564867773347
9.51	-0.28	3.3397520244575714
9.52	-0.28	3.219492318771529
9.53	-0.28	3.101461026055415
9.54	-0.28	2.9908150140407503
9.55	-0.28	2.88371773184671
9.56	-0.28	2.7845722628783403
9.57	-0.28	2.6886511167001297
9.58	-0.28	2.602981964879764
9.59	-0.28	2.522808946962666
9.6	-0.28	2.45006239380504
9.61	-0.28	2.383212844842724
9.62	-0.28	2.3261792996741897
9.63	-0.28	2.2748987753510486
9.64	-0.28	2.23115648974943
9.65	-0.28	2.193373342987217
9.66	-0.28	2.1647351729721698
9.67	-0.28	2.141922464392199
9.68	-0.28	2.1256158486985526
9.69	-0.28	2.116017571772729
9.7	-0.28	2.1112476145101677
9.71	-0.28	2.114989518005234
9.72	-0.28	2.123965779589341
9.73	-0.28	2.1377829885719093
9.74	-0.28	2.156537499649911
9.75	-0.28	2.179769415296192
9.76	-0.28	2.2078765432068868
9.77	-0.28	2.2399259277056687
9.78	-0.28	2.276107990712026
9.79	-0.28	2.316608983173378
9.8	-0.28	2.3593733483858013
9.81	-0.28	2.4043076589431216
9.82	-0.28	2.4515616661833324
9.83	-0.28	2.5010584656522603
9.84	-0.28	2.552662941916842
9.85	-0.28	2.605559295997922
9.86	-0.28	2.661248894802453
9.87	-0.28	2.716481694673698
9.88	-0.28	2.7725410359423805
9.89	-0.28	2.8296698774918267
9.9	-0.28	2.8875577369089944
9.91	-0.28	2.9455218018022626
9.92	-0.28	3.003820532660393
9.93	-0.28	3.0617287161840716
9.94	-0.28	3.1206294003429687
9.95	-0.28	3.1787021951367977
9.96	-0.28	3.2368938620768595
9.97	-0.28	3.2953725069946063
9.98	-0.28	3.352967550772041
9.99	-0.28	3.409969297555356
10.	-0.28	3.466706110156075
10.01	-0.28	3.523995646907662
10.02	-0.28	3.5801951582172453
10.03	-0.28	3.6355116252851265
10.04	-0.28	3.688218452399451
10.05	-0.28	3.745245166075338
10.06	-0.28	3.7988707044304753
10.07	-0.28	3.8512985050081596
10.08	-0.28	3.904556167721402
10.09	-0.28	3.956004235622922
10.1	-0.28	4.00732091534921
10.11	-0.28	4.05574517401148
10.12	-0.28	4.105932153745615
10.13	-0.28	4.1542614405541896
10.14	-0.28	4.202673877758355
10.15	-0.28	4.24956315212656
10.16	-0.28	4.296326823553408
10.17	-0.28	4.340524899637842
10.18	-0.28	4.385660563750775
10.19	-0.28	4.429485519644599
10.2	-0.28	4.472176244900973
10.21	-0.28	4.513531530760597
10.22	-0.28	4.555604923480189
10.23	-0.28	4.596800198903533
10.24	-0.28	4.63540798272404
10.25	-0.28	4.6713035158450795
10.26	-0.28	4.713129746827153
10.27	-0.28	4.745690500557441
10.28	-0.28	4.788314855977651
10.29	-0.28	4.823443475077859
10.3	-0.28	4.858442364730423
10.31	-0.28	4.892331599541359
10.32	-0.28	4.926587890275016
10.33	-0.28	4.95947327926415
10.34	-0.28	4.991418316107264
10.35	-0.28	5.0236036562742425
10.36	-0.28	5.052875241498665
10.37	-0.28	5.082615448187544
10.38	-0.28	5.113073034776582
10.39	-0.28	5.140369995335918
10.4	-0.28	5.168727067486066
10.41	-0.28	5.19643011962023
10.42	-0.28	5.215152103931919
10.43	-0.28	5.2469677843038465
10.44	-0.28	5.272731593814135
10.45	-0.28	5.298357905645046
10.46	-0.28	5.322136204904009
10.47	-0.28	5.344925071779572
10.48	-0.28	5.3683153749671755
10.49	-0.28	5.389981382717787
10.5	-0.28	5.396703810810301
10.51	-0.28	5.433061483686418
10.52	-0.28	5.4521518863806575
10.53	-0.28	5.4746565327296075
10.54	-0.28	5.49367206695086
10.55	-0.28	5.511599701300279
10.56	-0.28	5.5300008314900495
10.57	-0.28	5.549032181136606
10.58	-0.28	5.565196669244196
10.59	-0.28	5.584333900776392
10.6	-0.28	5.604583714261914
10.61	-0.28	5.585243953018988
10.62	-0.28	5.646733074171819
10.63	-0.28	5.676003249004899
10.64	-0.28	5.70136079849197
10.65	-0.28	5.7327336048024025
10.66	-0.28	5.854595402288815
10.67	-0.28	5.885329167859885
10.68	-0.28	5.432287604684209
10.69	-0.28	5.388783970025658
10.7	-0.28	5.631376728863617
10.71	-0.28	5.630911933372145
10.72	-0.28	5.669899666100742
10.73	-0.28	5.685700311111428
10.74	-0.28	5.705967213640202
10.75	-0.28	5.717945348307182
10.76	-0.28	5.728744886583551
10.77	-0.28	5.742233399389641
10.78	-0.28	5.752083295480971
10.79	-0.28	5.759004514150725
10.8	-0.28	5.770289048220785
10.81	-0.28	5.780077367749736
10.82	-0.28	5.787978223272899
10.83	-0.28	5.794638486292193
10.84	-0.28	5.800236560948996
10.85	-0.28	5.806779444996787
10.86	-0.28	5.812776025700125
10.87	-0.28	5.818337369401791
10.88	-0.28	5.823398574512759
10.89	-0.28	5.82890188420248
10.9	-0.28	5.833735323449456
10.91	-0.28	5.83690950426418
10.92	-0.28	5.842266449601715
10.93	-0.28	5.847325915782168
10.94	-0.28	5.852313243966819
10.95	-0.28	5.855072715212621
10.96	-0.28	5.863319732719515
10.97	-0.28	5.8664942866759135
10.98	-0.28	5.869490304203271
10.99	-0.28	5.87233674067408
11.	-0.28	5.869697539295401
9.	-0.26	4.66483105812207
9.01	-0.26	4.673386225998102
9.02	-0.26	4.683348527390697
9.03	-0.26	4.6916705665215295
9.04	-0.26	4.704805924301664
9.05	-0.26	4.7179076094084405
9.06	-0.26	4.734057703366036
9.07	-0.26	4.750989284516358
9.08	-0.26	4.769367990872017
9.09	-0.26	4.787373589422836
9.1	-0.26	4.808217102890318
9.11	-0.26	4.833690749485246
9.12	-0.26	4.857512730596707
9.13	-0.26	4.871852023117724
9.14	-0.26	4.907352099344786
9.15	-0.26	4.937196923189504
9.16	-0.26	4.968081277929897
9.17	-0.26	5.001593117453416
9.18	-0.26	5.0267024090044625
9.19	-0.26	5.054627115873384
9.2	-0.26	5.089721861991219
9.21	-0.26	5.11899480521471
9.22	-0.26	5.151282229751223
9.23	-0.26	5.177225435653561
9.24	-0.26	5.20700296661788
9.25	-0.26	5.23305367113782
9.26	-0.26	5.250930248879662
9.27	-0.26	5.271475243693066
9.28	-0.26	5.286314358259543
9.29	-0.26	5.295915702169321
9.3	-0.26	5.298427952545881
9.31	-0.26	5.292567131734479
9.32	-0.26	5.284528770226821
9.33	-0.26	5.264919907915452
9.34	-0.26	5.234908908601001
9.35	-0.26	5.193699918322881
9.36	-0.26	5.145224089690162
9.37	-0.26	5.083875792390202
9.38	-0.26	5.0103150863112695
9.39	-0.26	4.923282710175247
9.4	-0.26	4.82907237759898
9.41	-0.26	4.721940573662085
9.42	-0.26	4.60488947758496
9.43	-0.26	4.477721969136056
9.44	-0.26	4.342642007741992
9.45	-0.26	4.200229453556927
9.46	-0.26	4.050405675850692
9.47	-0.26	3.9030547075904707
9.48	-0.26	3.7545292422622634
9.49	-0.26	3.5967334664415693
9.5	-0.26	3.443632332280555
9.51	-0.26	3.295245383061868
9.52	-0.26	3.1507039956553777
9.53	-0.26	3.0101961364498413
9.54	-0.26	2.87883604331099
9.55	-0.26	2.7531082945548784
9.56	-0.26	2.6371315038272662
9.57	-0.26	2.5264564924534554
9.58	-0.26	2.4278326425058903
9.59	-0.26	2.3365130378096044
9.6	-0.26	2.254313479626464
9.61	-0.26	2.1796214288779776
9.62	-0.26	2.115931863242671
9.63	-0.26	2.0594031489629403
9.64	-0.26	2.0116043934478647
9.65	-0.26	1.9709863584778087
9.66	-0.26	1.9403915906174283
9.67	-0.26	1.9168336165663447
9.68	-0.26	1.9008180381217474
9.69	-0.26	1.892517041244766
9.7	-0.26	1.8901401740656734
9.71	-0.26	1.896934496710887
9.72	-0.26	1.9099020653883485
9.73	-0.26	1.928512878096344
9.74	-0.26	1.9526969060464494
9.75	-0.26	1.981964566494442
9.76	-0.26	2.016531910968422
9.77	-0.26	2.055283874423255
9.78	-0.26	2.0983348919086904
9.79	-0.26	2.1457360384591917
9.8	-0.26	2.195510907945406
9.81	-0.26	2.2473601742287306
9.82	-0.26	2.30155789023421
9.83	-0.26	2.357713370644249
9.84	-0.26	2.415793478644545
9.85	-0.26	2.4749247684769653
9.86	-0.26	2.5365428538255896
9.87	-0.26	2.5974293896150127
9.88	-0.26	2.658949072327391
9.89	-0.26	2.721290937721033
9.9	-0.26	2.7840972815141307
9.91	-0.26	2.8467780185821603
9.92	-0.26	2.909526100921498
9.93	-0.26	2.9716065160075162
9.94	-0.26	3.0344712348319187
9.95	-0.26	3.0962982194145234
9.96	-0.26	3.158036892058789
9.97	-0.26	3.2198473128145118
9.98	-0.26	3.2805886465277885
9.99	-0.26	3.3405653639190183
10.	-0.26	3.4001099410016407
10.01	-0.26	3.4600544676943965
10.02	-0.26	3.518775218239443
10.03	-0.26	3.576474937375565
10.04	-0.26	3.6314518671913305
10.05	-0.26	3.6905610931290944
10.06	-0.26	3.746210454786766
10.07	-0.26	3.80056591305154
10.08	-0.26	3.855604954635208
10.09	-0.26	3.9087710078037143
10.1	-0.26	3.9617261979340945
10.11	-0.26	4.011717686165214
10.12	-0.26	4.063339816307238
10.13	-0.26	4.113062032714445
10.14	-0.26	4.1627915098749
10.15	-0.26	4.210944631918458
10.16	-0.26	4.258922570809992
10.17	-0.26	4.3042530027701735
10.18	-0.26	4.350482012131113
10.19	-0.26	4.3953599717788245
10.2	-0.26	4.439052934052908
10.21	-0.26	4.481376238447541
10.22	-0.26	4.5243663854561165
10.23	-0.26	4.566433641723561
10.24	-0.26	4.605892900151394
10.25	-0.26	4.642618990208566
10.26	-0.26	4.685198764924708
10.27	-0.26	4.718530859530971
10.28	-0.26	4.761840371432948
10.29	-0.26	4.7976632468801625
10.3	-0.26	4.833322606387909
10.31	-0.26	4.867853157266612
10.32	-0.26	4.902722983743198
10.33	-0.26	4.936200857247419
10.34	-0.26	4.9687126427178505
10.35	-0.26	5.001456217043749
10.36	-0.26	5.031263047946187
10.37	-0.26	5.061517945725288
10.38	-0.26	5.092478640314239
10.39	-0.26	5.120257134321929
10.4	-0.26	5.149071753163648
10.41	-0.26	5.177230746929328
10.42	-0.26	5.196411572701088
10.43	-0.26	5.228618675804587
10.44	-0.26	5.254770011297181
10.45	-0.26	5.280835680618985
10.46	-0.26	5.305007911207785
10.47	-0.26	5.328162997657799
10.48	-0.26	5.351914478409873
10.49	-0.26	5.373932877493336
10.5	-0.26	5.381038586922138
10.51	-0.26	5.417685716711097
10.52	-0.26	5.437103174682517
10.53	-0.26	5.459917242167438
10.54	-0.26	5.479239609974986
10.55	-0.26	5.497466125702249
10.56	-0.26	5.516156047475869
10.57	-0.26	5.5354640462863385
10.58	-0.26	5.551902100095967
10.59	-0.26	5.571297400001405
10.6	-0.26	5.591797879485696
10.61	-0.26	5.572754978006312
10.62	-0.26	5.634287035231284
10.63	-0.26	5.663808679288424
10.64	-0.26	5.689538550328998
10.65	-0.26	5.7209952576425405
10.66	-0.26	5.843031708833639
10.67	-0.26	5.873975906372434
10.68	-0.26	5.422001134196182
10.69	-0.26	5.378698440185501
10.7	-0.26	5.6210960604225635
10.71	-0.26	5.6208442480678045
10.72	-0.26	5.659975513224029
10.73	-0.26	5.675953808812892
10.74	-0.26	5.696389464572248
10.75	-0.26	5.708546186894409
10.76	-0.26	5.719518311598372
10.77	-0.26	5.733169827746937
10.78	-0.26	5.743184221517022
10.79	-0.26	5.750259813130191
10.8	-0.26	5.761680822195219
10.81	-0.26	5.771648869232721
10.82	-0.26	5.779694927812292
10.83	-0.26	5.786510803578468
10.84	-0.26	5.792254844623175
10.85	-0.26	5.798940019272281
10.86	-0.26	5.805075838999715
10.87	-0.26	5.810774075488132
10.88	-0.26	5.815968959537697
10.89	-0.26	5.8216032978544145
10.9	-0.26	5.826565559055625
10.91	-0.26	5.8298663389050445
10.92	-0.26	5.83534418123697
10.93	-0.26	5.840522267444932
10.94	-0.26	5.84562666702401
10.95	-0.26	5.848507186436008
10.96	-0.26	5.856854489136077
10.97	-0.26	5.860140474196263
10.98	-0.26	5.8632444614719645
10.99	-0.26	5.866196893639824
11.	-0.26	5.863666782067041
9.	-0.24	4.73494666849009
9.01	-0.24	4.746846399450909
9.02	-0.24	4.760358136028319
9.03	-0.24	4.77240948156434
9.04	-0.24	4.789571145368089
9.05	-0.24	4.806943916709854
9.06	-0.24	4.827645075722728
9.07	-0.24	4.84944878693671
9.08	-0.24	4.873017981053157
9.09	-0.24	4.89650068816872
9.1	-0.24	4.923221988527246
9.11	-0.24	4.955018685666925
9.12	-0.24	4.985517448524611
9.13	-0.24	5.0066649547963795
9.14	-0.24	5.049945926848678
9.15	-0.24	5.087862029224099
9.16	-0.24	5.127325112951907
9.17	-0.24	5.169901222330299
9.18	-0.24	5.2043534078106335
9.19	-0.24	5.242190763746956
9.2	-0.24	5.287917501280112
9.21	-0.24	5.3280872921381395
9.22	-0.24	5.371904072857706
9.23	-0.24	5.40942242273112
9.24	-0.24	5.451367094115657
9.25	-0.24	5.489754434371095
9.26	-0.24	5.5197666018806615
9.27	-0.24	5.552616073376261
9.28	-0.24	5.579424425503597
9.29	-0.24	5.600479242058211
9.3	-0.24	5.613536218269361
9.31	-0.24	5.616968468145183
9.32	-0.24	5.617151954089316
9.33	-0.24	5.603674120374602
9.34	-0.24	5.57742232713353
9.35	-0.24	5.537286535392801
9.36	-0.24	5.487037396806455
9.37	-0.24	5.42040302554476
9.38	-0.24	5.337870231158128
9.39	-0.24	5.237895222358337
9.4	-0.24	5.127032011466374
9.41	-0.24	4.999248740169158
9.42	-0.24	4.8579248003662805
9.43	-0.24	4.7031172570012405
9.44	-0.24	4.537547902021346
9.45	-0.24	4.362433630502347
9.46	-0.24	4.1781119086042455
9.47	-0.24	3.9961522463903005
9.48	-0.24	3.8125275512569283
9.49	-0.24	3.6193664169193815
9.5	-0.24	3.432943395442098
9.51	-0.24	3.253107458377101
9.52	-0.24	3.0791592857875716
9.53	-0.24	2.9118982886527283
9.54	-0.24	2.7563841043763952
9.55	-0.24	2.6093917193498717
9.56	-0.24	2.4746501128656613
9.57	-0.24	2.347951438425696
9.58	-0.24	2.235606475571374
9.59	-0.24	2.1327691875714505
9.6	-0.24	2.0410169197713115
9.61	-0.24	1.9585475256936227
9.62	-0.24	1.8883239697264638
9.63	-0.24	1.826692333231561
9.64	-0.24	1.7749709054216714
9.65	-0.24	1.7316535808452556
9.66	-0.24	1.6992626338359573
9.67	-0.24	1.6752565761488512
9.68	-0.24	1.6600164452560096
9.69	-0.24	1.65375203996372
9.7	-0.24	1.6548000380303658
9.71	-0.24	1.6659484340644273
9.72	-0.24	1.6844565426396416
9.73	-0.24	1.7096163293293682
9.74	-0.24	1.7411150130711106
9.75	-0.24	1.7783611402432848
9.76	-0.24	1.8213490021757175
9.77	-0.24	1.8686713168648714
9.78	-0.24	1.9203404959920858
9.79	-0.24	1.9762469404226892
9.8	-0.24	2.0344849612581695
9.81	-0.24	2.0945268561868664
9.82	-0.24	2.156799170281941
9.83	-0.24	2.2205589477355794
9.84	-0.24	2.2859126355350825
9.85	-0.24	2.351933546485289
9.86	-0.24	2.420013004509458
9.87	-0.24	2.4869463395277
9.88	-0.24	2.5542356826504555
9.89	-0.24	2.6220182364908267
9.9	-0.24	2.6898900477134107
9.91	-0.24	2.757374070011542
9.92	-0.24	2.824598990828407
9.93	-0.24	2.890831417133197
9.94	-0.24	2.9576024376721084
9.95	-0.24	3.023092730689007
9.96	-0.24	3.088264237507359
9.97	-0.24	3.1532723647005816
9.98	-0.24	3.2169992541422197
9.99	-0.24	3.279779160097509
10.	-0.24	3.3419509146866244
10.01	-0.24	3.404363284279178
10.02	-0.24	3.465412927861114
10.03	-0.24	3.5252951258009744
10.04	-0.24	3.582336633498203
10.05	-0.24	3.643334047351811
10.06	-0.24	3.700803820532867
10.07	-0.24	3.7568849245513416
10.08	-0.24	3.8135078737800816
10.09	-0.24	3.8681970176437654
10.1	-0.24	3.922596974197985
10.11	-0.24	3.9739647545450256
10.12	-0.24	4.026840675699841
10.13	-0.24	4.077775362918507
10.14	-0.24	4.128646329682944
10.15	-0.24	4.17789107262718
10.16	-0.24	4.226913549807538
10.17	-0.24	4.273215550573779
10.18	-0.24	4.3203788321779575
10.19	-0.24	4.366156376596804
10.2	-0.24	4.410702054660266
10.21	-0.24	4.453847015934409
10.22	-0.24	4.497614327883182
10.23	-0.24	4.540417950184997
10.24	-0.24	4.580595415332807
10.25	-0.24	4.618021427130606
10.26	-0.24	4.661234388286554
10.27	-0.24	4.695214269664494
10.28	-0.24	4.739097426580593
10.29	-0.24	4.775502192415199
10.3	-0.24	4.811713649475185
10.31	-0.24	4.8467805044500425
10.32	-0.24	4.882162781374352
10.33	-0.24	4.916135044648714
10.34	-0.24	4.949119347820696
10.35	-0.24	4.982329217384323
10.36	-0.24	5.012582184352566
10.37	-0.24	5.043266264593652
10.38	-0.24	5.074646694661974
10.39	-0.24	5.102826513788645
10.4	-0.24	5.132021788674524
10.41	-0.24	5.1605619328693235
10.42	-0.24	5.180125912740289
10.43	-0.24	5.212657973260985
10.44	-0.24	5.23912698477572
10.45	-0.24	5.265566697736535
10.46	-0.24	5.290070470342105
10.47	-0.24	5.313531083572883
10.48	-0.24	5.337584730519542
10.49	-0.24	5.359898145377373
10.5	-0.24	5.367326236780198
10.51	-0.24	5.4042150301559495
10.52	-0.24	5.423907222523862
10.53	-0.24	5.446981263415928
10.54	-0.24	5.466561994464694
10.55	-0.24	5.485040040978112
10.56	-0.24	5.503973338095614
10.57	-0.24	5.5235144050336284
10.58	-0.24	5.540183211439623
10.59	-0.24	5.559795938340705
10.6	-0.24	5.580508324330901
10.61	-0.24	5.561716134698098
10.62	-0.24	5.623262726307102
10.63	-0.24	5.652993856604398
10.64	-0.24	5.6790693676692285
10.65	-0.24	5.710576346893138
10.66	-0.24	5.832778781675872
10.67	-0.24	5.863907118464726
10.68	-0.24	5.4128687190170695
10.69	-0.24	5.369726652805144
10.7	-0.24	5.611948068748764
10.71	-0.24	5.611879091736184
10.72	-0.24	5.651132283424953
10.73	-0.24	5.667262938200674
10.74	-0.24	5.6878434148736545
10.75	-0.24	5.700153962175913
10.76	-0.24	5.711274601231367
10.77	-0.24	5.725066379237313
10.78	-0.24	5.735222742735752
10.79	-0.24	5.742431045096872
10.8	-0.24	5.753966411303683
10.81	-0.24	5.764093789333317
10.82	-0.24	5.772264943258538
10.83	-0.24	5.779216816257351
10.84	-0.24	5.7850875192358275
10.85	-0.24	5.791896345440644
10.86	-0.24	5.798153278016231
10.87	-0.24	5.803970721271833
10.88	-0.24	5.809282129034857
10.89	-0.24	5.815030758512239
10.9	-0.24	5.820105537908278
10.91	-0.24	5.823516995919212
10.92	-0.24	5.829100551807788
10.93	-0.24	5.834382409370272
10.94	-0.24	5.83958943231919
10.95	-0.24	5.842576968091002
10.96	-0.24	5.851011267351332
10.97	-0.24	5.854395213553706
10.98	-0.24	5.8575941543976136
10.99	-0.24	5.860639844979525
11.	-0.24	5.858205924188552
9.	-0.22	4.804614825119145
9.01	-0.22	4.820041580498182
9.02	-0.22	4.837314469086269
9.03	-0.22	4.853340576493067
9.04	-0.22	4.874812917947483
9.05	-0.22	4.896785137949465
9.06	-0.22	4.92241572994791
9.07	-0.22	4.949530790165031
9.08	-0.22	4.978793141544483
9.09	-0.22	5.008330070036698
9.1	-0.22	5.041593754228599
9.11	-0.22	5.080477715357898
9.12	-0.22	5.118527714806326
9.13	-0.22	5.147469093040417
9.14	-0.22	5.199686750603823
9.15	-0.22	5.24698379561849
9.16	-0.22	5.296519519066186
9.17	-0.22	5.349857192347464
9.18	-0.22	5.395573229640027
9.19	-0.22	5.445497960885458
9.2	-0.22	5.504333930644363
9.21	-0.22	5.558174137622358
9.22	-0.22	5.616649780190783
9.23	-0.22	5.669191720256286
9.24	-0.22	5.72718472314796
9.25	-0.22	5.782178735586105
9.26	-0.22	5.828961217892609
9.27	-0.22	5.8791840215518745
9.28	-0.22	5.92340276775853
9.29	-0.22	5.961674490221734
9.3	-0.22	5.991277989321507
9.31	-0.22	6.010131776789782
9.32	-0.22	6.024753532892387
9.33	-0.22	6.023413778032899
9.34	-0.22	6.006535325062082
9.35	-0.22	5.972465387345707
9.36	-0.22	5.924615269795934
9.37	-0.22	5.8556946792675255
9.38	-0.22	5.765790187160347
9.39	-0.22	5.652818499912835
9.4	-0.22	5.523548926961437
9.41	-0.22	5.3714788132026445
9.42	-0.22	5.2004437107778045
9.43	-0.22	5.010858842221337
9.44	-0.22	4.806223342665813
9.45	-0.22	4.588737850559784
9.46	-0.22	4.3594655398065765
9.47	-0.22	4.132446502027236
9.48	-0.22	3.9031725089972347
9.49	-0.22	3.6645164616146264
9.5	-0.22	3.435763795688396
9.51	-0.22	3.2165824230463027
9.52	-0.22	3.006564979945593
9.53	-0.22	2.807235183198344
9.54	-0.22	2.6235490917241555
9.55	-0.22	2.4524765223136145
9.56	-0.22	2.297181992904192
9.57	-0.22	2.1535891793742974
9.58	-0.22	2.0272963896117426
9.59	-0.22	1.9131631932865327
9.6	-0.22	1.8123024330602817
9.61	-0.22	1.7225260597982621
9.62	-0.22	1.6460838788415613
9.63	-0.22	1.5794224063778086
9.64	-0.22	1.5235683243198401
9.65	-0.22	1.4771137266256915
9.66	-0.22	1.442392184141252
9.67	-0.22	1.4175715483708298
9.68	-0.22	1.4031045826051831
9.69	-0.22	1.3994279646076055
9.7	-0.22	1.4050814801279197
9.71	-0.22	1.4223470386462473
9.72	-0.22	1.4486111030687945
9.73	-0.22	1.4828732718514464
9.74	-0.22	1.5243899880702165
9.75	-0.22	1.5723128093400434
9.76	-0.22	1.6263459757080097
9.77	-0.22	1.6846189986693076
9.78	-0.22	1.7470154894655554
9.79	-0.22	1.8132525888680282
9.8	-0.22	1.8815198609097794
9.81	-0.22	1.9510462344648225
9.82	-0.22	2.0224626403596995
9.83	-0.22	2.094636201495698
9.84	-0.22	2.167879595402411
9.85	-0.22	2.241234652349998
9.86	-0.22	2.3160814507533
9.87	-0.22	2.3892040416486044
9.88	-0.22	2.4623289428337216
9.89	-0.22	2.5355415563866432
9.9	-0.22	2.6083892925356347
9.91	-0.22	2.6805410035117747
9.92	-0.22	2.7520545567945125
9.93	-0.22	2.822214073127879
9.94	-0.22	2.892640464476092
9.95	-0.22	2.9615234671718373
9.96	-0.22	3.029845619980163
9.97	-0.22	3.0977648478966184
9.98	-0.22	3.1641692645025596
9.99	-0.22	3.229444392363374
10.	-0.22	3.293937621332727
10.01	-0.22	3.3585157455274195
10.02	-0.22	3.421594590042375
10.03	-0.22	3.4833583221334283
10.04	-0.22	3.5421651488120367
10.05	-0.22	3.604772298083592
10.06	-0.22	3.663779645699823
10.07	-0.22	3.721309122484035
10.08	-0.22	3.7792505695912806
10.09	-0.22	3.835204465563773
10.1	-0.22	3.890796229952108
10.11	-0.22	3.943294693752766
10.12	-0.22	3.997193870001742
10.13	-0.22	4.0491139540689165
10.14	-0.22	4.100907483835539
10.15	-0.22	4.1510305967213625
10.16	-0.22	4.200889493554516
10.17	-0.22	4.247967648502243
10.18	-0.22	4.295873371056086
10.19	-0.22	4.3423662561338086
10.2	-0.22	4.387586555368856
10.21	-0.22	4.431380077239716
10.22	-0.22	4.475760238639873
10.23	-0.22	4.519141445782803
10.24	-0.22	4.559881905456018
10.25	-0.22	4.597856570994902
10.26	-0.22	4.6415636477091935
10.27	-0.22	4.6760494695774035
10.28	-0.22	4.720378367797178
10.29	-0.22	4.75723690014742
10.3	-0.22	4.7938774087842235
10.31	-0.22	4.829361718118087
10.32	-0.22	4.86514237055461
10.33	-0.22	4.899498715468515
10.34	-0.22	4.932849971144387
10.35	-0.22	4.9664232570294535
10.36	-0.22	4.997022985987497
10.37	-0.22	5.028041184105013
10.38	-0.22	5.059748847804436
10.39	-0.22	5.088241304530914
10.4	-0.22	5.117732386122705
10.41	-0.22	5.146571312163701
10.42	-0.22	5.166435415103157
10.43	-0.22	5.199219461002901
10.44	-0.22	5.225929952780712
10.45	-0.22	5.252672185507285
10.46	-0.22	5.277439405229989
10.47	-0.22	5.301139518829759
10.48	-0.22	5.325431215987858
10.49	-0.22	5.347977438651886
10.5	-0.22	5.355662129245875
10.51	-0.22	5.392740767203031
10.52	-0.22	5.412651238055325
10.53	-0.22	5.435931934381313
10.54	-0.22	5.455718854102231
10.55	-0.22	5.474397552251563
10.56	-0.22	5.493525476399166
10.57	-0.22	5.513252887356299
10.58	-0.22	5.530106620280137
10.59	-0.22	5.549893311770118
10.6	-0.22	5.570776173846948
10.61	-0.22	5.552185682969501
10.62	-0.22	5.613716689375292
10.63	-0.22	5.643612780736082
10.64	-0.22	5.6700048705647035
10.65	-0.22	5.701526695037887
10.66	-0.22	5.823885049715018
10.67	-0.22	5.855169626737429
10.68	-0.22	5.404931563828567
10.69	-0.22	5.361907549031854
10.7	-0.22	5.603971837333266
10.71	-0.22	5.604053914709537
10.72	-0.22	5.6434061325057305
10.73	-0.22	5.65966246159854
10.74	-0.22	5.680362519125842
10.75	-0.22	5.692800832411178
10.76	-0.22	5.704044667780946
10.77	-0.22	5.71795279309195
10.78	-0.22	5.728227448506976
10.79	-0.22	5.735545742100398
10.8	-0.22	5.7471723340539915
10.81	-0.22	5.757437581733584
10.82	-0.22	5.7657127867714975
10.83	-0.22	5.77278010306227
10.84	-0.22	5.778757281392302
10.85	-0.22	5.785670309924852
10.86	-0.22	5.792029417816659
10.87	-0.22	5.797947617785372
10.88	-0.22	5.803357621552752
10.89	-0.22	5.809203086414839
10.9	-0.22	5.814373400751565
10.91	-0.22	5.817878969531301
10.92	-0.22	5.823552425527589
10.93	-0.22	5.828922600525256
10.94	-0.22	5.8342172394209
10.95	-0.22	5.837297194945886
10.96	-0.22	5.845804687416359
10.97	-0.22	5.849272612586924
10.98	-0.22	5.852553028870832
10.99	-0.22	5.855678761699923
11.	-0.22	5.853327648495069
9.	-0.2	4.8730510557536535
9.01	-0.2	4.892139497804743
9.02	-0.2	4.913335337303764
9.03	-0.2	4.933530280748299
9.04	-0.2	4.959543995700971
9.05	-0.2	4.986389276919337
9.06	-0.2	5.017272131633581
9.07	-0.2	5.050082365415153
9.08	-0.2	5.085486177766554
9.09	-0.2	5.12160346010832
9.1	-0.2	5.162027293360172
9.11	-0.2	5.208722357695664
9.12	-0.2	5.2551684293725796
9.13	-0.2	5.292876617653944
9.14	-0.2	5.35518830352418
9.15	-0.2	5.4132047492350575
9.16	-0.2	5.474368726980117
9.17	-0.2	5.540269763199403
9.18	-0.2	5.599332718712734
9.19	-0.2	5.663748739350947
9.2	-0.2	5.738485450358601
9.21	-0.2	5.809191669106797
9.22	-0.2	5.886006314147677
9.23	-0.2	5.957726381787682
9.24	-0.2	6.036547414662735
9.25	-0.2	6.11353602995743
9.26	-0.2	6.183093708799513
9.27	-0.2	6.257424659854577
9.28	-0.2	6.326487073663386
9.29	-0.2	6.390080171636587
9.3	-0.2	6.444938727702228
9.31	-0.2	6.488410273897988
9.32	-0.2	6.527107540752437
9.33	-0.2	6.547605401661832
9.34	-0.2	6.549589880704108
9.35	-0.2	6.530498946191354
9.36	-0.2	6.49302792358648
9.37	-0.2	6.428272736506593
9.38	-0.2	6.335463141716794
9.39	-0.2	6.211464335383625
9.4	-0.2	6.063054642444988
9.41	-0.2	5.882878243270423
9.42	-0.2	5.675258430004246
9.43	-0.2	5.441094119915382
9.44	-0.2	5.185076624175378
9.45	-0.2	4.9109880605205465
9.46	-0.2	4.621198764655054
9.47	-0.2	4.333527824080646
9.48	-0.2	4.042927369588032
9.49	-0.2	3.7439661691322024
9.5	-0.2	3.459982571899934
9.51	-0.2	3.190463958454925
9.52	-0.2	2.9354634124797445
9.53	-0.2	2.6973387106892672
9.54	-0.2	2.4808051114178005
9.55	-0.2	2.2828139810427723
9.56	-0.2	2.105678451920933
9.57	-0.2	1.9452187742364255
9.58	-0.2	1.805880873313188
9.59	-0.2	1.681905264473196
9.6	-0.2	1.5735457260845622
9.61	-0.2	1.4778531697506594
9.62	-0.2	1.3959932354134346
9.63	-0.2	1.3242345330565692
9.64	-0.2	1.2631676331272632
9.65	-0.2	1.2115822286229352
9.66	-0.2	1.1720410163773358
9.67	-0.2	1.144160213950371
9.68	-0.2	1.1291656764664586
9.69	-0.2	1.128264651528145
9.7	-0.2	1.140292352954066
9.71	-0.2	1.1667554439399803
9.72	-0.2	1.2045984380724837
9.73	-0.2	1.2521952534263927
9.74	-0.2	1.3078986260314482
9.75	-0.2	1.3703379945444423
9.76	-0.2	1.438876019209001
9.77	-0.2	1.5109699070975608
9.78	-0.2	1.5863897342104587
9.79	-0.2	1.6647508797298447
9.8	-0.2	1.7444577415635103
9.81	-0.2	1.824491232239342
9.82	-0.2	1.905776941350518
9.83	-0.2	1.9867605469050102
9.84	-0.2	2.0680646544086594
9.85	-0.2	2.1487617613349244
9.86	-0.2	2.230255198764654
9.87	-0.2	2.30928078626129
9.88	-0.2	2.387916803158855
9.89	-0.2	2.4661874485708695
9.9	-0.2	2.5435728446376427
9.91	-0.2	2.6199486398815064
9.92	-0.2	2.695270707106243
9.93	-0.2	2.768858349364627
9.94	-0.2	2.842440766146768
9.95	-0.2	2.9142226831606686
9.96	-0.2	2.9852062076842256
9.97	-0.2	3.055567597628806
9.98	-0.2	3.1241708943604505
9.99	-0.2	3.1914747805713053
10.	-0.2	3.257840612025757
10.01	-0.2	3.3241558708567327
10.02	-0.2	3.388845187493294
10.03	-0.2	3.4520785602191193
10.04	-0.2	3.5122490825223696
10.05	-0.2	3.5760951010214552
10.06	-0.2	3.6362720892613183
10.07	-0.2	3.6948905894606314
10.08	-0.2	3.7538132088833507
10.09	-0.2	3.810706965015788
10.1	-0.2	3.867175831183415
10.11	-0.2	3.920502993122281
10.12	-0.2	3.9751448311775475
10.13	-0.2	4.027776360511758
10.14	-0.2	4.08022923344144
10.15	-0.2	4.130975443394251
10.16	-0.2	4.18142347545018
10.17	-0.2	4.229047240420056
10.18	-0.2	4.27747175351241
10.19	-0.2	4.3244637136284725
10.2	-0.2	4.370151853090023
10.21	-0.2	4.414394506172751
10.22	-0.2	4.459198831615544
10.23	-0.2	4.502976180417933
10.24	-0.2	4.544102754888525
10.25	-0.2	4.582454503942555
10.26	-0.2	4.626498138229013
10.27	-0.2	4.6613300067171775
10.28	-0.2	4.7059607650765605
10.29	-0.2	4.743129607256163
10.3	-0.2	4.78006185266429
10.31	-0.2	4.815831492321575
10.32	-0.2	4.851883954025722
10.33	-0.2	4.886502329419622
10.34	-0.2	4.92010411377884
10.35	-0.2	4.953927404474194
10.36	-0.2	4.984764554413954
10.37	-0.2	5.016012642954882
10.38	-0.2	5.047946306517487
10.39	-0.2	5.076654616769792
10.4	-0.2	5.106349060552892
10.41	-0.2	5.13539716181386
10.42	-0.2	5.155471365121062
10.43	-0.2	5.188428230616338
10.44	-0.2	5.215298025476178
10.45	-0.2	5.242265342898967
10.46	-0.2	5.267222498645195
10.47	-0.2	5.291091044979212
10.48	-0.2	5.3155518501367975
10.49	-0.2	5.338264099258976
10.5	-0.2	5.346134995255771
10.51	-0.2	5.3833478583642105
10.52	-0.2	5.403416265473606
10.53	-0.2	5.426846654772439
10.54	-0.2	5.44678409885379
10.55	-0.2	5.465609245618956
10.56	-0.2	5.484879922180605
10.57	-0.2	5.504744011984221
10.58	-0.2	5.521734018658257
10.59	-0.2	5.541648558363829
10.6	-0.2	5.562657950961302
10.61	-0.2	5.544217484470854
10.62	-0.2	5.605701220220353
10.63	-0.2	5.635715376330844
10.64	-0.2	5.662392692443137
10.65	-0.2	5.693892284465419
10.66	-0.2	5.816395194909876
10.67	-0.2	5.847806651840037
10.68	-0.2	5.398227663613854
10.69	-0.2	5.355276962301687
10.7	-0.2	5.597203297252454
10.71	-0.2	5.597403174067491
10.72	-0.2	5.6368302859125246
10.73	-0.2	5.653184277944257
10.74	-0.2	5.673977497095498
10.75	-0.2	5.6865163711818045
10.76	-0.2	5.697856928721087
10.77	-0.2	5.711856353015151
10.78	-0.2	5.722224505138899
10.79	-0.2	5.729629151897852
10.8	-0.2	5.741322944037255
10.81	-0.2	5.751703523515417
10.82	-0.2	5.760060823789317
10.83	-0.2	5.767222172779582
10.84	-0.2	5.773284918750419
10.85	-0.2	5.780282009962744
10.86	-0.2	5.7867235078615185
10.87	-0.2	5.792723276754838
10.88	-0.2	5.798213253186492
10.89	-0.2	5.804137497979693
10.9	-0.2	5.8093857092805115
10.91	-0.2	5.812968125504667
10.92	-0.2	5.818715041798429
10.93	-0.2	5.824157650939448
10.94	-0.2	5.829524484462743
10.95	-0.2	5.832681635177201
10.96	-0.2	5.841247922043519
10.97	-0.2	5.844785419323526
10.98	-0.2	5.848133582446833
10.99	-0.2	5.851325740098088
11.	-0.2	5.849043422637696
9.	-0.18	4.9393760007622465
9.01	-0.18	4.962198442648471
9.02	-0.18	4.9874124511717755
9.03	-0.18	5.011899913231253
9.04	-0.18	5.042610153001414
9.05	-0.18	5.074522383458636
9.06	-0.18	5.110896214089719
9.07	-0.18	5.149697361977791
9.08	-0.18	5.191599391237503
9.09	-0.18	5.234730050145592
9.1	-0.18	5.282837062077511
9.11	-0.18	5.337972401506777
9.12	-0.18	5.39356889892683
9.13	-0.18	5.4409373161406
9.14	-0.18	5.514425475630152
9.15	-0.18	5.5844453523410325
9.16	-0.18	5.658764387712059
9.17	-0.18	5.739038441978638
9.18	-0.18	5.813593451054087
9.19	-0.18	5.895032104175048
9.2	-0.18	5.988675435659724
9.21	-0.18	6.079776477039428
9.22	-0.18	6.179090046593805
9.23	-0.18	6.274813286200796
9.24	-0.18	6.380153774958073
9.25	-0.18	6.485730287926561
9.26	-0.18	6.585630587636643
9.27	-0.18	6.6928025918006595
9.28	-0.18	6.796651098414295
9.29	-0.18	6.8967616872772135
9.3	-0.18	6.989330411955503
9.31	-0.18	7.071064856528435
9.32	-0.18	7.148663309776296
9.33	-0.18	7.206571022103329
9.34	-0.18	7.243375319338465
9.35	-0.18	7.255050710359004
9.36	-0.18	7.242967608820379
9.37	-0.18	7.19559176281352
9.38	-0.18	7.110382335272881
9.39	-0.18	6.982096919492904
9.4	-0.18	6.816895913701352
9.41	-0.18	6.605704010682496
9.42	-0.18	6.353150301304931
9.43	-0.18	6.060701883115206
9.44	-0.18	5.734910138496978
9.45	-0.18	5.38222285674987
9.46	-0.18	5.007473253657762
9.47	-0.18	4.634583459055343
9.48	-0.18	4.2580838044327365
9.49	-0.18	3.8760372283539506
9.5	-0.18	3.5174337030273564
9.51	-0.18	3.1815772258755595
9.52	-0.18	2.8691728729154278
9.53	-0.18	2.5834452447143925
9.54	-0.18	2.328518317491819
9.55	-0.18	2.1008942830869097
9.56	-0.18	1.9015677441069743
9.57	-0.18	1.7258325470006517
9.58	-0.18	1.5763653526665604
9.59	-0.18	1.4463536396801364
9.6	-0.18	1.3346306234397294
9.61	-0.18	1.2368589303038926
9.62	-0.18	1.1523213171450097
9.63	-0.18	1.076139461282855
9.64	-0.18	1.0075185425530748
9.65	-0.18	0.9450195146109057
9.66	-0.18	0.8924186699367115
9.67	-0.18	0.853480254605161
9.68	-0.18	0.8333423681773406
9.69	-0.18	0.835719852509822
9.7	-0.18	0.859080387581612
9.71	-0.18	0.9022821068192731
9.72	-0.18	0.9594963638898675
9.73	-0.18	1.0279138862857664
9.74	-0.18	1.1039644459144013
9.75	-0.18	1.1857699877484402
9.76	-0.18	1.2726281626800438
9.77	-0.18	1.3612447932776843
9.78	-0.18	1.4513598744973082
9.79	-0.18	1.5428860589153512
9.8	-0.18	1.6346730170940922
9.81	-0.18	1.7253811508216592
9.82	-0.18	1.8163966210881397
9.83	-0.18	1.9057181879629606
9.84	-0.18	1.9943901085715592
9.85	-0.18	2.0816849257872483
9.86	-0.18	2.1690226212107238
9.87	-0.18	2.253029310482671
9.88	-0.18	2.3363097691530923
9.89	-0.18	2.4187858909633677
9.9	-0.18	2.499800659304298
9.91	-0.18	2.5795578666915624
9.92	-0.18	2.657848174272009
9.93	-0.18	2.7340131565241172
9.94	-0.18	2.8099600742482056
9.95	-0.18	2.883899271695199
9.96	-0.18	2.9568184862612865
9.97	-0.18	3.0289416392827175
9.98	-0.18	3.0990881171030273
9.99	-0.18	3.1677796713054573
10.	-0.18	3.2354166619716005
10.01	-0.18	3.302920899517381
10.02	-0.18	3.3686783495831167
10.03	-0.18	3.432850282676527
10.04	-0.18	3.4938797768536007
10.05	-0.18	3.5584871810110026
10.06	-0.18	3.6193794400630273
10.07	-0.18	3.678637939546169
10.08	-0.18	3.738132039457324
10.09	-0.18	3.795579744479574
10.1	-0.18	3.8525484941414665
10.11	-0.18	3.9063461589614006
10.12	-0.18	3.9614039219461965
10.13	-0.18	4.014427955365628
10.14	-0.18	4.06723172744721
10.15	-0.18	4.118308238222835
10.16	-0.18	4.169058045455797
10.17	-0.18	4.216957720639226
10.18	-0.18	4.265654438568286
10.19	-0.18	4.31289300062894
10.2	-0.18	4.358810643832958
10.21	-0.18	4.403281532309732
10.22	-0.18	4.4483000234481995
10.23	-0.18	4.49226900845726
10.24	-0.18	4.533585110652819
10.25	-0.18	4.572124209294101
10.26	-0.18	4.616326360837587
10.27	-0.18	4.651325372344996
10.28	-0.18	4.696101429530124
10.29	-0.18	4.733423139888653
10.3	-0.18	4.770494310125171
10.31	-0.18	4.806405920578726
10.32	-0.18	4.842593545355702
10.33	-0.18	4.877340161968656
10.34	-0.18	4.911065200724281
10.35	-0.18	4.945016244652134
10.36	-0.18	4.975972197363628
10.37	-0.18	5.007336479987579
10.38	-0.18	5.039386501850134
10.39	-0.18	5.068207085923586
10.4	-0.18	5.098005584302332
10.41	-0.18	5.127165868406161
10.42	-0.18	5.147353577276833
10.43	-0.18	5.180398754614619
10.44	-0.18	5.207340333731438
10.45	-0.18	5.234449493386888
10.46	-0.18	5.259517958977248
10.47	-0.18	5.28347941657737
10.48	-0.18	5.308036103974188
10.49	-0.18	5.330843239566417
10.5	-0.18	5.338825540987396
10.51	-0.18	5.376113514292051
10.52	-0.18	5.396276133265527
10.53	-0.18	5.419795973786764
10.54	-0.18	5.439824920845526
10.55	-0.18	5.458739091369501
10.56	-0.18	5.478097870761175
10.57	-0.18	5.49804653223355
10.58	-0.18	5.5151215681565455
10.59	-0.18	5.5351150766975845
10.6	-0.18	5.556204570262072
10.61	-0.18	5.537860405988614
10.62	-0.18	5.599264106497344
10.63	-0.18	5.629346938955374
10.64	-0.18	5.656275489087572
10.65	-0.18	5.6877145089202
10.66	-0.18	5.810350162524869
10.67	-0.18	5.841857749086002
10.68	-0.18	5.3927909413652895
10.69	-0.18	5.349866633099183
10.7	-0.18	5.591675028549024
10.71	-0.18	5.591958781887264
10.72	-0.18	5.631434595966153
10.73	-0.18	5.647856051775133
10.74	-0.18	5.668715713475168
10.75	-0.18	5.681328368571339
10.76	-0.18	5.692737802475169
10.77	-0.18	5.70680082665328
10.78	-0.18	5.717236204589057
10.79	-0.18	5.724704570041298
10.8	-0.18	5.736441700144563
10.81	-0.18	5.746912394671212
10.82	-0.18	5.755327255423557
10.83	-0.18	5.762561510326605
10.84	-0.18	5.768690737146999
10.85	-0.18	5.775751052777293
10.86	-0.18	5.782251732967143
10.87	-0.18	5.788312301071777
10.88	-0.18	5.79386527659007
10.89	-0.18	5.7998517347094305
10.9	-0.18	5.805157949284521
10.91	-0.18	5.80879630240132
10.92	-0.18	5.814599876159678
10.93	-0.18	5.820102155398435
10.94	-0.18	5.8255268169556285
10.95	-0.18	5.828742340519366
10.96	-0.18	5.837349547200087
10.97	-0.18	5.840943658982887
10.98	-0.18	5.844349548510686
10.99	-0.18	5.847594319944124
11.	-0.18	5.845362122178916
9.	-0.16	5.002630126503957
9.01	-0.16	5.02918217664956
9.02	-0.16	5.058426266116857
9.03	-0.16	5.0872401089496115
9.04	-0.16	5.122703735753566
9.05	-0.16	5.159770608187896
9.06	-0.16	5.201759120618692
9.07	-0.16	5.246722775341241
9.08	-0.16	5.295346326744309
9.09	-0.16	5.345781659057068
9.1	-0.16	5.401943517392775
9.11	-0.16	5.4659877600628235
9.12	-0.16	5.531322533758855
9.13	-0.16	5.589078772738105
9.14	-0.16	5.674649143817459
9.15	-0.16	5.757786624632756
9.16	-0.16	5.846627511684412
9.17	-0.16	5.942944502886538
9.18	-0.16	6.035035652695827
9.19	-0.16	6.13597659479824
9.2	-0.16	6.251552657412188
9.21	-0.16	6.366709435050172
9.22	-0.16	6.492958541168235
9.23	-0.16	6.617994695234388
9.24	-0.16	6.756302488504529
9.25	-0.16	6.898174415859617
9.26	-0.16	7.037563560742377
9.27	-0.16	7.188483619838181
9.28	-0.16	7.339981998194936
9.29	-0.16	7.491639094532598
9.3	-0.16	7.639306825968385
9.31	-0.16	7.779160975688068
9.32	-0.16	7.918147365214413
9.33	-0.16	8.038223804430793
9.34	-0.16	8.136523124344246
9.35	-0.16	8.206829703168395
9.36	-0.16	8.248247294057627
9.37	-0.16	8.244912223968262
9.38	-0.16	8.190713580229431
9.39	-0.16	8.07607841838115
9.4	-0.16	7.904838230820021
9.41	-0.16	7.664084928930409
9.42	-0.16	7.35780420866931
9.43	-0.16	6.9877820220611655
9.44	-0.16	6.563476811643166
9.45	-0.16	6.096094543937238
9.46	-0.16	5.595411117929754
9.47	-0.16	5.095938042505033
9.48	-0.16	4.592492309383985
9.49	-0.16	4.0901817211468225
9.5	-0.16	3.626169341946073
9.51	-0.16	3.1994644613883905
9.52	-0.16	2.8114843866037393
9.53	-0.16	2.4660137631611216
9.54	-0.16	2.165699154178387
9.55	-0.16	1.9057113181646619
9.56	-0.16	1.6849157221309168
9.57	-0.16	1.4973687585061612
9.58	-0.16	1.3432689813205343
9.59	-0.16	1.2144242607501619
9.6	-0.16	1.1079252564157998
9.61	-0.16	1.0177147792111403
9.62	-0.16	0.9404797983275492
9.63	-0.16	0.8683558629339929
9.64	-0.16	0.7950526083489432
9.65	-0.16	0.711395118729726
9.66	-0.16	0.6164499565976134
9.67	-0.16	0.5318790817883661
9.68	-0.16	0.4950496776986123
9.69	-0.16	0.5131276842636698
9.7	-0.16	0.5691568473034874
9.71	-0.16	0.6492882790230435
9.72	-0.16	0.7393203212203532
9.73	-0.16	0.839026432832704
9.74	-0.16	0.9401161232669705
9.75	-0.16	1.0442622194502091
9.76	-0.16	1.15114644210714
9.77	-0.16	1.2566652025250507
9.78	-0.16	1.3606635742286755
9.79	-0.16	1.4648761371427361
9.8	-0.16	1.5675588993479264
9.81	-0.16	1.6671507246774735
9.82	-0.16	1.7662142288012463
9.83	-0.16	1.8618536165090833
9.84	-0.16	1.9559601388614118
9.85	-0.16	2.0476706099025463
9.86	-0.16	2.1394517745961594
9.87	-0.16	2.226461626576564
9.88	-0.16	2.3131738176362378
9.89	-0.16	2.398631455872504
9.9	-0.16	2.4813931830241054
9.91	-0.16	2.5635400986345362
9.92	-0.16	2.642808577346148
9.93	-0.16	2.7212036488674456
9.94	-0.16	2.797552363351048
9.95	-0.16	2.8734193597456352
9.96	-0.16	2.947246875845772
9.97	-0.16	3.0195729889609
9.98	-0.16	3.0914003925011517
9.99	-0.16	3.1596684594540934
10.	-0.16	3.2284055044769318
10.01	-0.16	3.2966936312306085
10.02	-0.16	3.3620348334643957
10.03	-0.16	3.4274075838625033
10.04	-0.16	3.4883261855409
10.05	-0.16	3.5526716678763064
10.06	-0.16	3.6145310932331536
10.07	-0.16	3.6732375305497262
10.08	-0.16	3.7328715464711837
10.09	-0.16	3.7910615345402046
10.1	-0.16	3.8474297029514433
10.11	-0.16	3.90136490985441
10.12	-0.16	3.9570031220011286
10.13	-0.16	4.009484051929182
10.14	-0.16	4.062306606994276
10.15	-0.16	4.113891182201655
10.16	-0.16	4.164204903461365
10.17	-0.16	4.211933734016125
10.18	-0.16	4.261113616447921
10.19	-0.16	4.308059456540225
10.2	-0.16	4.353681886277464
10.21	-0.16	4.398508787828452
10.22	-0.16	4.443529707698215
10.23	-0.16	4.487165181781924
10.24	-0.16	4.5286350550342815
10.25	-0.16	4.56730336663346
10.26	-0.16	4.611224598986216
10.27	-0.16	4.646167852071363
10.28	-0.16	4.691127198561375
10.29	-0.16	4.728376216856316
10.3	-0.16	4.765275207922018
10.31	-0.16	4.80127900309371
10.32	-0.16	4.837534762865638
10.33	-0.16	4.872161247488997
10.34	-0.16	4.905845260225974
10.35	-0.16	4.939884856215873
10.36	-0.16	4.97083192914617
10.37	-0.16	5.002120012813485
10.38	-0.16	5.034178720000619
10.39	-0.16	5.063049880448732
10.4	-0.16	5.0928342341873565
10.41	-0.16	5.121970216792296
10.42	-0.16	5.142180291733051
10.43	-0.16	5.1752458375990695
10.44	-0.16	5.2021599863348005
10.45	-0.16	5.229308293100952
10.46	-0.16	5.25440768256667
10.47	-0.16	5.278391389762594
10.48	-0.16	5.3029681397946264
10.49	-0.16	5.325790063046344
10.5	-0.16	5.333801331100927
10.51	-0.16	5.371103591212335
10.52	-0.16	5.391298985043977
10.53	-0.16	5.414846690209963
10.54	-0.16	5.434900218561078
10.55	-0.16	5.453838166129936
10.56	-0.16	5.473231353791071
10.57	-0.16	5.493218234464361
10.58	-0.16	5.510324577322265
10.59	-0.16	5.53033515905767
10.6	-0.16	5.551451345621373
10.61	-0.16	5.533160118382044
10.62	-0.16	5.594460448620379
10.63	-0.16	5.624548737714046
10.64	-0.16	5.651674905382688
10.65	-0.16	5.68302313384218
10.66	-0.16	5.80580387963193
10.67	-0.16	5.8373713744050235
10.68	-0.16	5.388633593817033
10.69	-0.16	5.345682628579023
10.7	-0.16	5.587426588639959
10.71	-0.16	5.587777870584267
10.72	-0.16	5.6272411200120835
10.73	-0.16	5.643666958911177
10.74	-0.16	5.664593829942243
10.75	-0.16	5.677298187980243
10.76	-0.16	5.688732041874159
10.77	-0.16	5.702774194572809
10.78	-0.16	5.713246564890166
10.79	-0.16	5.720816286670262
10.8	-0.16	5.732596835981587
10.81	-0.16	5.743074967454035
10.82	-0.16	5.751472442637327
10.83	-0.16	5.758800176887972
10.84	-0.16	5.765045730645493
10.85	-0.16	5.772132215800891
10.86	-0.16	5.778586629540411
10.87	-0.16	5.78467134221018
10.88	-0.16	5.790347255131722
10.89	-0.16	5.796430236441683
10.9	-0.16	5.801714713738733
10.91	-0.16	5.805304964584139
10.92	-0.16	5.8111733682094675
10.93	-0.16	5.816818339367421
10.94	-0.16	5.8223081745422265
10.95	-0.16	5.825471408931122
10.96	-0.16	5.834033934221522
10.97	-0.16	5.8377349881901965
10.98	-0.16	5.8412864900793275
10.99	-0.16	5.844557970266232
11.	-0.16	5.842246088934472
9.	-0.14	5.061796322167259
9.01	-0.14	5.091983970934066
9.02	-0.14	5.125171396423462
9.03	-0.14	5.158237460076923
9.04	-0.14	5.1983913201051495
9.05	-0.14	5.2405685201233245
9.06	-0.14	5.288149655218113
9.07	-0.14	5.339286579983064
9.08	-0.14	5.3946779503800615
9.09	-0.14	5.45251577812777
9.1	-0.14	5.516891070651687
9.11	-0.14	5.590078665271589
9.12	-0.14	5.6654857364633076
9.13	-0.14	5.734089313307788
9.14	-0.14	5.832346917608822
9.15	-0.14	5.929400659314972
9.16	-0.14	6.03379836202719
9.17	-0.14	6.147486864231486
9.18	-0.14	6.258823109638534
9.19	-0.14	6.381422998405824
9.2	-0.14	6.521664875495475
9.21	-0.14	6.6643179636915555
9.22	-0.14	6.821822425946583
9.23	-0.14	6.981546321444441
9.24	-0.14	7.1595848868294505
9.25	-0.14	7.346146458058161
9.26	-0.14	7.535383922006826
9.27	-0.14	7.742893574352296
9.28	-0.14	7.957822787568689
9.29	-0.14	8.180270523116429
9.3	-0.14	8.406339616983573
9.31	-0.14	8.6322304956939
9.32	-0.14	8.865794851958261
9.33	-0.14	9.086616943719132
9.34	-0.14	9.29042494475526
9.35	-0.14	9.46823319831478
9.36	-0.14	9.615772105620872
9.37	-0.14	9.710272662574646
9.38	-0.14	9.738701417741584
9.39	-0.14	9.682477660481679
9.4	-0.14	9.53861139604359
9.41	-0.14	9.284826890202215
9.42	-0.14	8.920838600168572
9.43	-0.14	8.446909680408453
9.44	-0.14	7.8767911505993595
9.45	-0.14	7.230803639902526
9.46	-0.14	6.529572776155014
9.47	-0.14	5.827893627494838
9.48	-0.14	5.123528775505314
9.49	-0.14	4.43605278016472
9.5	-0.14	3.8148244220878818
9.51	-0.14	3.257853016055711
9.52	-0.14	2.766563991212525
9.53	-0.14	2.343835712331689
9.54	-0.14	1.9886114477628485
9.55	-0.14	1.692815731058252
9.56	-0.14	1.4515805005266205
9.57	-0.14	1.2564231366384468
9.58	-0.14	1.1042077407115423
9.59	-0.14	0.98521257535929
9.6	-0.14	0.8951940376303571
9.61	-0.14	0.8276250010710895
9.62	-0.14	0.7791542668514875
9.63	-0.14	0.7436805907181893
9.64	-0.14	0.7180981076262172
9.65	-0.14	0.6998615938329931
9.66	-0.14	0.7247928064547469
9.67	-0.14	1.14731022741263
9.68	-0.14	1.7444907768669176
9.69	-0.14	2.744277317222456
9.7	-0.14	3.272833414529427
9.71	-0.14	3.2805098257470497
9.72	-0.14	3.5348694373048155
9.73	-0.14	4.550027230086162
9.74	-0.14	14.617894140887369
9.75	-0.14	2.9095499843072075
9.76	-0.14	2.3750421944019124
9.77	-0.14	3.5139218357655233
9.78	-0.14	2.8433434710303183
9.79	-0.14	2.3717669312299847
9.8	-0.14	3.5267429783301507
9.81	-0.14	2.2872131758093035
9.82	-0.14	2.6422695500576983
9.83	-0.14	2.2040048657197264
9.84	-0.14	2.646687281676707
9.85	-0.14	2.2684177318962933
9.86	-0.14	2.70375633485974
9.87	-0.14	2.382921383965429
9.88	-0.14	2.7706523830377034
9.89	-0.14	2.723769567215247
9.9	-0.14	2.821623348673113
9.91	-0.14	2.9113381943674046
9.92	-0.14	2.703387106181372
9.93	-0.14	3.031977812667348
9.94	-0.14	1.679487276977561
9.95	-0.14	3.112503188559183
9.96	-0.14	3.1386159581451887
9.97	-0.14	3.114807488772124
9.98	-0.14	3.30275773712709
9.99	-0.14	2.5771881401343446
10.	-0.14	3.365892742158026
10.01	-0.14	3.4520918057689753
10.02	-0.14	3.3097342579089584
10.03	-0.14	3.555078793926552
10.04	-0.14	3.481306248912676
10.05	-0.14	3.5782560829772962
10.06	-0.14	3.7214008296411887
10.07	-0.14	3.4760827685206626
10.08	-0.14	3.7678993960966087
10.09	-0.14	3.8772454268223386
10.1	-0.14	3.6843678032349443
10.11	-0.14	3.927241757264017
10.12	-0.14	4.023948908786034
10.13	-0.14	3.894617561123232
10.14	-0.14	4.076454717558621
10.15	-0.14	4.163285210426628
10.16	-0.14	4.093512724117813
10.17	-0.14	4.214524461749966
10.18	-0.14	4.294482578805285
10.19	-0.14	4.290205016679339
10.2	-0.14	4.344624631334376
10.21	-0.14	4.4170398223076415
10.22	-0.14	4.463458695731861
10.23	-0.14	4.469005045889928
10.24	-0.14	4.5365059194426225
10.25	-0.14	4.585814687752026
10.26	-0.14	4.589606856416124
10.27	-0.14	4.645115855480415
10.28	-0.14	4.700417711597464
10.29	-0.14	4.727584830744339
10.3	-0.14	4.758359126830105
10.31	-0.14	4.803329891740272
10.32	-0.14	4.844242273416964
10.33	-0.14	4.86353725442957
10.34	-0.14	4.903502756483899
10.35	-0.14	4.9416659558899765
10.36	-0.14	4.971947468702862
10.37	-0.14	4.997466775340883
10.38	-0.14	5.032442318057525
10.39	-0.14	5.0632332059874985
10.4	-0.14	5.090282898741419
10.41	-0.14	5.1188692598852175
10.42	-0.14	5.140154725089163
10.43	-0.14	5.173994948195632
10.44	-0.14	5.199429110213841
10.45	-0.14	5.226588189691051
10.46	-0.14	5.251948560374272
10.47	-0.14	5.276144394689459
10.48	-0.14	5.300437960177423
10.49	-0.14	5.323114892265884
10.5	-0.14	5.331043652474366
10.51	-0.14	5.36826553461182
10.52	-0.14	5.388684909344103
10.53	-0.14	5.412143246265714
10.54	-0.14	5.432060466307168
10.55	-0.14	5.450720274326206
10.56	-0.14	5.4703329402045435
10.57	-0.14	5.490470976070561
10.58	-0.14	5.507571463615595
10.59	-0.14	5.527216483185607
10.6	-0.14	5.548093255447942
10.61	-0.14	5.530290555925247
10.62	-0.14	5.5917128530555
10.63	-0.14	5.621564458772402
10.64	-0.14	5.647813521274726
10.65	-0.14	5.679791867629127
10.66	-0.14	5.803299353765622
10.67	-0.14	5.835060432969285
10.68	-0.14	5.384680472212117
10.69	-0.14	5.342188488503371
10.7	-0.14	5.584878505438028
10.71	-0.14	5.585930135440995
10.72	-0.14	5.624009057478867
10.73	-0.14	5.63937702273851
10.74	-0.14	5.661669923829673
10.75	-0.14	5.6755241455264445
10.76	-0.14	5.68688465824535
10.77	-0.14	5.698010587385664
10.78	-0.14	5.709601843163539
10.79	-0.14	5.718715426860832
10.8	-0.14	5.7314844010158525
10.81	-0.14	5.739496380054563
10.82	-0.14	5.7468080943458375
10.83	-0.14	5.755951817028537
10.84	-0.14	5.763819169008172
10.85	-0.14	5.770921227055551
10.86	-0.14	5.77356404354784
10.87	-0.14	5.780705640875112
10.88	-0.14	5.78834865753556
10.89	-0.14	5.795948613251854
10.9	-0.14	5.799169436131846
10.91	-0.14	5.800144961334394
10.92	-0.14	5.8079094939843845
10.93	-0.14	5.815597372643313
10.94	-0.14	5.822159078400058
10.95	-0.14	5.821451225175739
10.96	-0.14	5.829238083958265
10.97	-0.14	5.835136287833352
10.98	-0.14	5.840762938460025
10.99	-0.14	5.844236913771362
11.	-0.14	5.837410673052547
9.	-0.12	5.115830511848069
9.01	-0.12	5.149460116565438
9.02	-0.12	5.186393222199409
9.03	-0.12	5.22351437926606
9.04	-0.12	5.268157000375218
9.05	-0.12	5.315245888994907
9.06	-0.12	5.368224542351535
9.07	-0.12	5.425351305880426
9.08	-0.12	5.48733916994811
9.09	-0.12	5.552434298782349
9.1	-0.12	5.6249079196788525
9.11	-0.12	5.707164862895671
9.12	-0.12	5.792633843994427
9.13	-0.12	5.872166834251224
9.14	-0.12	5.983279646090978
9.15	-0.12	6.094567186959056
9.16	-0.12	6.215022648058914
9.17	-0.12	6.346823464089473
9.18	-0.12	6.478480087985162
9.19	-0.12	6.624210623086037
9.2	-0.12	6.791118955589371
9.21	-0.12	6.963963462466316
9.22	-0.12	7.156299336746594
9.23	-0.12	7.355421120718333
9.24	-0.12	7.579418714491847
9.25	-0.12	7.818794887554862
9.26	-0.12	8.068422183597637
9.27	-0.12	8.346237529707368
9.28	-0.12	8.642321066597589
9.29	-0.12	8.95831893801184
9.3	-0.12	9.291887543416806
9.31	-0.12	9.640720814947947
9.32	-0.12	10.015379382058054
9.33	-0.12	10.39459870749755
9.34	-0.12	10.774328008414095
9.35	-0.12	11.143690214956475
9.36	-0.12	11.495075524258452
9.37	-0.12	11.796174304748922
9.38	-0.12	12.021860670743866
9.39	-0.12	12.135313565672991
9.4	-0.12	12.115348796597488
9.41	-0.12	11.91488655343012
9.42	-0.12	11.516000993574647
9.43	-0.12	10.908310757997162
9.44	-0.12	10.109854370066932
9.45	-0.12	9.159966363397377
9.46	-0.12	8.10639148342233
9.47	-0.12	7.048691572578932
9.48	-0.12	5.997048893837854
9.49	-0.12	5.002077702784823
9.5	-0.12	4.13130228145596
9.51	-0.12	3.3782834607315397
9.52	-0.12	2.740634796456019
9.53	-0.12	2.2153374752936164
9.54	-0.12	1.7922381905364182
9.55	-0.12	1.4558753345585038
9.56	-0.12	1.194435580574543
9.57	-0.12	0.9945094259079484
9.58	-0.12	0.8481615920239464
9.59	-0.12	0.743402043442814
9.6	-0.12	0.6744111002353017
9.61	-0.12	0.6344061603405273
9.62	-0.12	0.6207319265109067
9.63	-0.12	0.6307972905405973
9.64	-0.12	0.6676343576721134
9.65	-0.12	0.7375354200932407
9.66	-0.12	0.8542182676924689
9.67	-0.12	1.035427599597424
9.68	-0.12	1.2847565266316752
9.69	-0.12	1.5970015260420456
9.7	-0.12	1.943839841900087
9.71	-0.12	2.269781460970938
9.72	-0.12	2.590367284225243
9.73	-0.12	2.8351321984993687
9.74	-0.12	3.0212860847786676
9.75	-0.12	3.152083287148844
9.76	-0.12	3.2557178905265354
9.77	-0.12	3.303153977415619
9.78	-0.12	3.344031259735745
9.79	-0.12	3.370693219255805
9.8	-0.12	3.37475640480765
9.81	-0.12	3.377752892988277
9.82	-0.12	3.3800668219648915
9.83	-0.12	3.3866791533865346
9.84	-0.12	3.3919624898234346
9.85	-0.12	3.3972208621744917
9.86	-0.12	3.404628581340139
9.87	-0.12	3.4168155557000337
9.88	-0.12	3.421663767855807
9.89	-0.12	3.4377954502645
9.9	-0.12	3.4540287652869432
9.91	-0.12	3.471708169659575
9.92	-0.12	3.4911152836473307
9.93	-0.12	3.512287925040326
9.94	-0.12	3.5372223969118606
9.95	-0.12	3.55655525268365
9.96	-0.12	3.58307792740495
9.97	-0.12	3.6068878299677056
9.98	-0.12	3.63491544829242
9.99	-0.12	3.6643469872336807
10.	-0.12	3.6908351948591895
10.01	-0.12	3.724458962664652
10.02	-0.12	3.754290916925542
10.03	-0.12	3.786572869306763
10.04	-0.12	3.819712383468163
10.05	-0.12	3.8545054054803263
10.06	-0.12	3.8916984325995547
10.07	-0.12	3.9281745977354525
10.08	-0.12	3.963321024310682
10.09	-0.12	4.001686996370021
10.1	-0.12	4.039232393543724
10.11	-0.12	4.0734419580711405
10.12	-0.12	4.114330967632123
10.13	-0.12	4.151296049256551
10.14	-0.12	4.188672292248356
10.15	-0.12	4.22925203967871
10.16	-0.12	4.267720841024714
10.17	-0.12	4.303175681842742
10.18	-0.12	4.343842509759749
10.19	-0.12	4.382283126746489
10.2	-0.12	4.418044095317762
10.21	-0.12	4.456416101139294
10.22	-0.12	4.495479920220962
10.23	-0.12	4.531983601395309
10.24	-0.12	4.568393332082579
10.25	-0.12	4.602900156696253
10.26	-0.12	4.641439616626499
10.27	-0.12	4.672022373899161
10.28	-0.12	4.714392919014973
10.29	-0.12	4.748218449665117
10.3	-0.12	4.781524004373281
10.31	-0.12	4.815533480867841
10.32	-0.12	4.849879436949488
10.33	-0.12	4.881812743294485
10.34	-0.12	4.913767116437888
10.35	-0.12	4.9466228876716105
10.36	-0.12	4.975995585697654
10.37	-0.12	5.005745028729232
10.38	-0.12	5.037000622967118
10.39	-0.12	5.065104229547241
10.4	-0.12	5.093789964412195
10.41	-0.12	5.122177865083367
10.42	-0.12	5.141942471390113
10.43	-0.12	5.174465319259379
10.44	-0.12	5.200720060189239
10.45	-0.12	5.227590517421414
10.46	-0.12	5.252444576620808
10.47	-0.12	5.276109778232646
10.48	-0.12	5.300426478810083
10.49	-0.12	5.323061513925359
10.5	-0.12	5.3309042142832705
10.51	-0.12	5.368083971811539
10.52	-0.12	5.3881826344834005
10.53	-0.12	5.411618494847056
10.54	-0.12	5.431604313781416
10.55	-0.12	5.450532474574245
10.56	-0.12	5.469874725017247
10.57	-0.12	5.489783627364489
10.58	-0.12	5.506907713214959
10.59	-0.12	5.52697161754002
10.6	-0.12	5.547995879705618
10.61	-0.12	5.529616027176866
10.62	-0.12	5.5907812739009275
10.63	-0.12	5.620941871910712
10.64	-0.12	5.648282508210503
10.65	-0.12	5.6792610560987695
10.66	-0.12	5.802559142544264
10.67	-0.12	5.8347040067505525
10.68	-0.12	5.3859261755141885
10.69	-0.12	5.342086454982342
10.7	-0.12	5.584123101099102
10.71	-0.12	5.584877789591395
10.72	-0.12	5.6241086504617135
10.73	-0.12	5.64000399805098
10.74	-0.12	5.661178680349146
10.75	-0.12	5.674496400095473
10.76	-0.12	5.685990968412818
10.77	-0.12	5.699112491703624
10.78	-0.12	5.709574259198652
10.79	-0.12	5.717868550925086
10.8	-0.12	5.730168119635645
10.81	-0.12	5.739775043006561
10.82	-0.12	5.747453704424881
10.83	-0.12	5.755449059732289
10.84	-0.12	5.762683627881812
10.85	-0.12	5.769707032902197
10.86	-0.12	5.774537195677009
10.87	-0.12	5.780741182726145
10.88	-0.12	5.787543991530602
10.89	-0.12	5.794568783446284
10.9	-0.12	5.798606096051148
10.91	-0.12	5.800813582456573
10.92	-0.12	5.807524456396704
10.93	-0.12	5.814588831468596
10.94	-0.12	5.820607850861358
10.95	-0.12	5.821432537384736
10.96	-0.12	5.829401095206416
10.97	-0.12	5.83451266039295
10.98	-0.12	5.8396660723215295
10.99	-0.12	5.842664293655865
11.	-0.12	5.837431550529336
9.	-0.1	5.1636995524992395
9.01	-0.1	5.200472235296363
9.02	-0.1	5.240835130683848
9.03	-0.1	5.2816818142294535
9.04	-0.1	5.330461227127758
9.05	-0.1	5.382093288895988
9.06	-0.1	5.440081486998668
9.07	-0.1	5.502795252810425
9.08	-0.1	5.570958855047769
9.09	-0.1	5.6428828340881605
9.1	-0.1	5.7230150823512975
9.11	-0.1	5.8138944288338505
9.12	-0.1	5.908989204521141
9.13	-0.1	5.9990545571291145
9.14	-0.1	6.122622801350066
9.15	-0.1	6.247815997973389
9.16	-0.1	6.384087936685221
9.17	-0.1	6.533890492137322
9.18	-0.1	6.685976412247452
9.19	-0.1	6.855203573383725
9.2	-0.1	7.049511979624228
9.21	-0.1	7.2538245714370815
9.22	-0.1	7.48297493998995
9.23	-0.1	7.724483171692277
9.24	-0.1	7.998806954804978
9.25	-0.1	8.297222998928802
9.26	-0.1	8.615992337186706
9.27	-0.1	8.976352234747402
9.28	-0.1	9.37055082105104
9.29	-0.1	9.803429284279765
9.3	-0.1	10.27648152186494
9.31	-0.1	10.791828497321525
9.32	-0.1	11.366646608624224
9.33	-0.1	11.983473642051383
9.34	-0.1	12.644320535500245
9.35	-0.1	13.34254551124354
9.36	-0.1	14.073416378002047
9.37	-0.1	14.798097064296803
9.38	-0.1	15.477066896826585
9.39	-0.1	16.042075514620116
9.4	-0.1	16.42853993008137
9.41	-0.1	16.52048753074035
9.42	-0.1	16.231080164570958
9.43	-0.1	15.493841558128693
9.44	-0.1	14.314530738361247
9.45	-0.1	12.775808941351483
9.46	-0.1	11.007853173684476
9.47	-0.1	9.23203986357554
9.48	-0.1	7.506770818970833
9.49	-0.1	5.952365103135089
9.5	-0.1	4.658323143717347
9.51	-0.1	3.597459492936353
9.52	-0.1	2.7479164519787784
9.53	-0.1	2.0856963008735816
9.54	-0.1	1.579189879933776
9.55	-0.1	1.197302701175887
9.56	-0.1	0.9157718095059111
9.57	-0.1	0.7128165052351056
9.58	-0.1	0.5737352874360176
9.59	-0.1	0.4831242192764885
9.6	-0.1	0.43253935434621194
9.61	-0.1	0.4137319374391949
9.62	-0.1	0.4224609835520887
9.63	-0.1	0.4552044505287638
9.64	-0.1	0.5118549987144106
9.65	-0.1	0.5927386042028852
9.66	-0.1	0.7006386942904337
9.67	-0.1	0.8403347719134548
9.68	-0.1	1.0107625513256597
9.69	-0.1	1.211376990087077
9.7	-0.1	1.434937220793876
9.71	-0.1	1.6721613486325948
9.72	-0.1	1.9154158128332939
9.73	-0.1	2.1475722034369493
9.74	-0.1	2.358946502576334
9.75	-0.1	2.544418523208427
9.76	-0.1	2.708469691366018
9.77	-0.1	2.840809705268672
9.78	-0.1	2.949889983733255
9.79	-0.1	3.0432549922433685
9.8	-0.1	3.114551971543476
9.81	-0.1	3.1722180665069697
9.82	-0.1	3.2188015347210297
9.83	-0.1	3.2598830524708142
9.84	-0.1	3.294922563303501
9.85	-0.1	3.3259606303580322
9.86	-0.1	3.3567398730447873
9.87	-0.1	3.3841443293340157
9.88	-0.1	3.4082050947431375
9.89	-0.1	3.434246478492584
9.9	-0.1	3.4601260972809547
9.91	-0.1	3.484702211539205
9.92	-0.1	3.5107469000092197
9.93	-0.1	3.5363003120076857
9.94	-0.1	3.5638461570416586
9.95	-0.1	3.590259594226326
9.96	-0.1	3.6175737395004335
9.97	-0.1	3.6456424809725445
9.98	-0.1	3.674675502659759
9.99	-0.1	3.7041306345476634
10.	-0.1	3.7341839026624597
10.01	-0.1	3.7659923559679864
10.02	-0.1	3.7980769526743328
10.03	-0.1	3.8306078266715065
10.04	-0.1	3.8616172639861697
10.05	-0.1	3.89827587308679
10.06	-0.1	3.9327837642876955
10.07	-0.1	3.967439746903456
10.08	-0.1	4.003957877081841
10.09	-0.1	4.039523041059584
10.1	-0.1	4.076215734090828
10.11	-0.1	4.111133612255986
10.12	-0.1	4.148497637772878
10.13	-0.1	4.184997089616909
10.14	-0.1	4.2227442904857035
10.15	-0.1	4.259746001862767
10.16	-0.1	4.297468388646805
10.17	-0.1	4.333303684346684
10.18	-0.1	4.3708221237374625
10.19	-0.1	4.407881769995348
10.2	-0.1	4.444347754793978
10.21	-0.1	4.480134547841071
10.22	-0.1	4.517207813733544
10.23	-0.1	4.553963484591935
10.24	-0.1	4.5886092645787935
10.25	-0.1	4.620997113985212
10.26	-0.1	4.659683967680216
10.27	-0.1	4.689535990485598
10.28	-0.1	4.729742522107458
10.29	-0.1	4.7628463642841385
10.3	-0.1	4.796068526900941
10.31	-0.1	4.828505780563818
10.32	-0.1	4.861548591807459
10.33	-0.1	4.893419914753425
10.34	-0.1	4.9245491676528985
10.35	-0.1	4.9561791583475
10.36	-0.1	4.984989044727924
10.37	-0.1	5.01444812631334
10.38	-0.1	5.044794658217226
10.39	-0.1	5.072053424613706
10.4	-0.1	5.1004330877233475
10.41	-0.1	5.128360860350279
10.42	-0.1	5.147406119494832
10.43	-0.1	5.179425034772867
10.44	-0.1	5.205319093436912
10.45	-0.1	5.231775833016866
10.46	-0.1	5.256176203253816
10.47	-0.1	5.279472802850103
10.48	-0.1	5.303450780237659
10.49	-0.1	5.32573973724986
10.5	-0.1	5.333260400342469
10.51	-0.1	5.370146830140404
10.52	-0.1	5.389950339116669
10.53	-0.1	5.413152916637466
10.54	-0.1	5.432907550733661
10.55	-0.1	5.451569831872753
10.56	-0.1	5.470711143091509
10.57	-0.1	5.490461527221245
10.58	-0.1	5.50736252901724
10.59	-0.1	5.527195126003253
10.6	-0.1	5.548155119629432
10.61	-0.1	5.5296533884330215
10.62	-0.1	5.590452433290771
10.63	-0.1	5.620341762993122
10.64	-0.1	5.647970697912806
10.65	-0.1	5.678807995822482
10.66	-0.1	5.8019490414157
10.67	-0.1	5.833810322591532
10.68	-0.1	5.385267628254866
10.69	-0.1	5.341500791686763
10.7	-0.1	5.583207636442244
10.71	-0.1	5.583486225372991
10.72	-0.1	5.622934904612312
10.73	-0.1	5.639344062837639
10.74	-0.1	5.660217341426824
10.75	-0.1	5.672860114204928
10.76	-0.1	5.684263739151555
10.77	-0.1	5.698317484149096
10.78	-0.1	5.70877936403045
10.79	-0.1	5.716269090150215
10.8	-0.1	5.727924425882778
10.81	-0.1	5.73848960969302
10.82	-0.1	5.746904534053508
10.83	-0.1	5.754225257159877
10.84	-0.1	5.760401575137978
10.85	-0.1	5.767474328098928
10.86	-0.1	5.773975201730231
10.87	-0.1	5.780084174969731
10.88	-0.1	5.785709931574222
10.89	-0.1	5.791734974411314
10.9	-0.1	5.7970354794983265
10.91	-0.1	5.800689696773644
10.92	-0.1	5.806562050365141
10.93	-0.1	5.812145143800645
10.94	-0.1	5.817598074229307
10.95	-0.1	5.820819209630893
10.96	-0.1	5.829428779268485
10.97	-0.1	5.83313013539455
10.98	-0.1	5.836622811124683
10.99	-0.1	5.839862613789623
11.	-0.1	5.837613327990302
9.	-0.08	5.2044246752503245
9.01	-0.08	5.243936494248752
9.02	-0.08	5.287294351123329
9.03	-0.08	5.331402651639182
9.04	-0.08	5.383812952285149
9.05	-0.08	5.439444269312191
9.06	-0.08	5.501852882677775
9.07	-0.08	5.5695194612441865
9.08	-0.08	5.643172000499051
9.09	-0.08	5.721190183351996
9.1	-0.08	5.808185632751967
9.11	-0.08	5.9068254566727445
9.12	-0.08	6.010628017570254
9.13	-0.08	6.110275298974518
9.14	-0.08	6.245231610733133
9.15	-0.08	6.383224567085326
9.16	-0.08	6.534154559004985
9.17	-0.08	6.700764911797108
9.18	-0.08	6.8721157962021975
9.19	-0.08	7.06369337141144
9.2	-0.08	7.284326750079622
9.21	-0.08	7.519247323030104
9.22	-0.08	7.784646530251106
9.23	-0.08	8.06854371961615
9.24	-0.08	8.394009515245118
9.25	-0.08	8.753554546741714
9.26	-0.08	9.145485834482066
9.27	-0.08	9.59527825365052
9.28	-0.08	10.098759970181662
9.29	-0.08	10.666010968975876
9.3	-0.08	11.30546655563164
9.31	-0.08	12.028152862002703
9.32	-0.08	12.864442265185096
9.33	-0.08	13.810251273500896
9.34	-0.08	14.88758689302728
9.35	-0.08	16.112963251284885
9.36	-0.08	17.51038276413582
9.37	-0.08	19.06484624756788
9.38	-0.08	20.752894659787977
9.39	-0.08	22.489923821471898
9.4	-0.08	24.146118300573285
9.41	-0.08	25.431073271162457
9.42	-0.08	25.987500743248095
9.43	-0.08	25.434959297780836
9.44	-0.08	23.59359560716481
9.45	-0.08	20.642892259907896
9.46	-0.08	17.05745043186402
9.47	-0.08	13.514321836251384
9.48	-0.08	10.26905394482485
9.49	-0.08	7.586141965372611
9.5	-0.08	5.530630098842041
9.51	-0.08	3.9757165755369783
9.52	-0.08	2.821473577009536
9.53	-0.08	1.9813943166557615
9.54	-0.08	1.376666627399946
9.55	-0.08	0.9463516019798472
9.56	-0.08	0.646225268532399
9.57	-0.08	0.44246439523248704
9.58	-0.08	0.3120095632645631
9.59	-0.08	0.2355412170667034
9.6	-0.08	0.2015937720508569
9.61	-0.08	0.2004491637637857
9.62	-0.08	0.22634134974437273
9.63	-0.08	0.2750405071074863
9.64	-0.08	0.3447528287113809
9.65	-0.08	0.4340405461118064
9.66	-0.08	0.5432406805510764
9.67	-0.08	0.6735860318894988
9.68	-0.08	0.8231952469242285
9.69	-0.08	0.9920146806458774
9.7	-0.08	1.1762817975539925
9.71	-0.08	1.3741846141796707
9.72	-0.08	1.579525128807223
9.73	-0.08	1.7852881153923383
9.74	-0.08	1.985260801334908
9.75	-0.08	2.1742085808009164
9.76	-0.08	2.351381998065588
9.77	-0.08	2.510514940133934
9.78	-0.08	2.6523082494396615
9.79	-0.08	2.779749977471248
9.8	-0.08	2.8883007436581343
9.81	-0.08	2.9823268897516857
9.82	-0.08	3.0623218371457632
9.83	-0.08	3.1332446217307983
9.84	-0.08	3.1949029294248477
9.85	-0.08	3.24960215012925
9.86	-0.08	3.3006972822443883
9.87	-0.08	3.3453332306370966
9.88	-0.08	3.3852239053784037
9.89	-0.08	3.4236422415590497
9.9	-0.08	3.4598977783023006
9.91	-0.08	3.4936510109965706
9.92	-0.08	3.526958768533673
9.93	-0.08	3.558535858773535
9.94	-0.08	3.5909444068408023
9.95	-0.08	3.621850231032122
9.96	-0.08	3.65273452483133
9.97	-0.08	3.6838767683354985
9.98	-0.08	3.7151807236486016
9.99	-0.08	3.74634589532823
10.	-0.08	3.777738238259229
10.01	-0.08	3.810562045350992
10.02	-0.08	3.8432258374091584
10.03	-0.08	3.8759545037409393
10.04	-0.08	3.90688140617392
10.05	-0.08	3.9433033234540638
10.06	-0.08	3.9772927998067518
10.07	-0.08	4.01119978592176
10.08	-0.08	4.046898187006263
10.09	-0.08	4.081667145138906
10.1	-0.08	4.117381390870381
10.11	-0.08	4.15117608409848
10.12	-0.08	4.18748717222619
10.13	-0.08	4.222879812004442
10.14	-0.08	4.2593925794378515
10.15	-0.08	4.295127913973437
10.16	-0.08	4.3316104093729315
10.17	-0.08	4.366158681642182
10.18	-0.08	4.402428080731118
10.19	-0.08	4.4381786568778105
10.2	-0.08	4.473394485282537
10.21	-0.08	4.507906129463329
10.22	-0.08	4.543749729612733
10.23	-0.08	4.5792413395483464
10.24	-0.08	4.612671042311005
10.25	-0.08	4.643891363943465
10.26	-0.08	4.681471200201909
10.27	-0.08	4.710213594853627
10.28	-0.08	4.749375096436182
10.29	-0.08	4.781445990695928
10.3	-0.08	4.8136769842997635
10.31	-0.08	4.845145760714754
10.32	-0.08	4.87726096494267
10.33	-0.08	4.908258236888187
10.34	-0.08	4.938528765720528
10.35	-0.08	4.969353991094785
10.36	-0.08	4.997390706213198
10.37	-0.08	5.026099052170536
10.38	-0.08	5.05573217823346
10.39	-0.08	5.082309768190541
10.4	-0.08	5.110048168380573
10.41	-0.08	5.137366691835102
10.42	-0.08	5.155809134258664
10.43	-0.08	5.187283579931875
10.44	-0.08	5.21261290379466
10.45	-0.08	5.238608875074723
10.46	-0.08	5.262552295189455
10.47	-0.08	5.285398531121239
10.48	-0.08	5.308953774129658
10.49	-0.08	5.330841215666856
10.5	-0.08	5.337962837107926
10.51	-0.08	5.374511616581947
10.52	-0.08	5.393975962942502
10.53	-0.08	5.416862962488493
10.54	-0.08	5.436318919642351
10.55	-0.08	5.454695197589886
10.56	-0.08	5.473569807930116
10.57	-0.08	5.493068954485359
10.58	-0.08	5.509730336408496
10.59	-0.08	5.529338892917063
10.6	-0.08	5.550094076187213
10.61	-0.08	5.531364193823808
10.62	-0.08	5.59187808518824
10.63	-0.08	5.621548493650889
10.64	-0.08	5.649223719349959
10.65	-0.08	5.679778660104425
10.66	-0.08	5.8029514301418414
10.67	-0.08	5.83473447910113
10.68	-0.08	5.3859523999476355
10.69	-0.08	5.341950520620637
10.7	-0.08	5.583618525709519
10.71	-0.08	5.583787879442582
10.72	-0.08	5.623158112235528
10.73	-0.08	5.639490803957395
10.74	-0.08	5.660272659725599
10.75	-0.08	5.672825925428136
10.76	-0.08	5.684166369612806
10.77	-0.08	5.698171927572631
10.78	-0.08	5.7085680085721915
10.79	-0.08	5.7159711787798075
10.8	-0.08	5.727544202498588
10.81	-0.08	5.738115646745865
10.82	-0.08	5.746489722251866
10.83	-0.08	5.75374997840611
10.84	-0.08	5.759862848547704
10.85	-0.08	5.766916159924393
10.86	-0.08	5.773418066596554
10.87	-0.08	5.779482993422047
10.88	-0.08	5.7850412625630305
10.89	-0.08	5.791033315271817
10.9	-0.08	5.796353324585439
10.91	-0.08	5.800012858771071
10.92	-0.08	5.8058331334060265
10.93	-0.08	5.811351051452334
10.94	-0.08	5.816803308848989
10.95	-0.08	5.820078023114449
10.96	-0.08	5.828677289323975
10.97	-0.08	5.832305628663432
10.98	-0.08	5.835742848344218
10.99	-0.08	5.839019999821171
11.	-0.08	5.836833959798216
9.	-0.06	5.237127702097404
9.01	-0.06	5.278876554774432
9.02	-0.06	5.324682759147839
9.03	-0.06	5.371461677968673
9.04	-0.06	5.426850381116172
9.05	-0.06	5.485768773191843
9.06	-0.06	5.551814183357178
9.07	-0.06	5.623573766262266
9.08	-0.06	5.701766683832542
9.09	-0.06	5.784839999803483
9.1	-0.06	5.877545785702883
9.11	-0.06	5.982662199291913
9.12	-0.06	6.093758065560147
9.13	-0.06	6.201457952882014
9.14	-0.06	6.3460267954205305
9.15	-0.06	6.494873463968519
9.16	-0.06	6.6582932562715085
9.17	-0.06	6.83929826854329
9.18	-0.06	7.027280340830714
9.19	-0.06	7.238269536934393
9.2	-0.06	7.481942818475305
9.21	-0.06	7.743903574192025
9.22	-0.06	8.041626072630773
9.23	-0.06	8.36377693334999
9.24	-0.06	8.736001146287922
9.25	-0.06	9.152280518343362
9.26	-0.06	9.613316783893525
9.27	-0.06	10.149279604918105
9.28	-0.06	10.7605514421147
9.29	-0.06	11.46402844169884
9.3	-0.06	12.277808649227643
9.31	-0.06	13.22631303817892
9.32	-0.06	14.360531653492906
9.33	-0.06	15.702757880352348
9.34	-0.06	17.31706195532265
9.35	-0.06	19.27994263819967
9.36	-0.06	21.70744731825809
9.37	-0.06	24.712889691078953
9.38	-0.06	28.45465669288114
9.39	-0.06	33.07072023527989
9.4	-0.06	38.64965470791585
9.41	-0.06	44.84486833168602
9.42	-0.06	50.51550267599902
9.43	-0.06	53.29567196258451
9.44	-0.06	50.65710639061621
9.45	-0.06	42.59284614309173
9.46	-0.06	32.15941685399596
9.47	-0.06	22.80248979870896
9.48	-0.06	15.48063262996204
9.49	-0.06	10.33762452481603
9.5	-0.06	6.902931175657005
9.51	-0.06	4.58561434578588
9.52	-0.06	3.0203972964009744
9.53	-0.06	1.9651578510396326
9.54	-0.06	1.2518047130563832
9.55	-0.06	0.7714541310559541
9.56	-0.06	0.45302696350455113
9.57	-0.06	0.24818515596165308
9.58	-0.06	0.12508669605207595
9.59	-0.06	0.060645127712206946
9.6	-0.06	0.04050428455526259
9.61	-0.06	0.0538130825744435
9.62	-0.06	0.09376311037233769
9.63	-0.06	0.15558756250685535
9.64	-0.06	0.23654071470426852
9.65	-0.06	0.33432122119309154
9.66	-0.06	0.44831404659086105
9.67	-0.06	0.5780885761346914
9.68	-0.06	0.7217819210645292
9.69	-0.06	0.8791987496453333
9.7	-0.06	1.04721900731214
9.71	-0.06	1.2261482956358387
9.72	-0.06	1.4112141421164963
9.73	-0.06	1.5985650155087274
9.74	-0.06	1.784582716946289
9.75	-0.06	1.9654477721032921
9.76	-0.06	2.139866137446761
9.77	-0.06	2.30365212900844
9.78	-0.06	2.4559189860844146
9.79	-0.06	2.5973989631914574
9.8	-0.06	2.7239438336878856
9.81	-0.06	2.837820828272565
9.82	-0.06	2.93837459663526
9.83	-0.06	3.0294063650948826
9.84	-0.06	3.1105018151506068
9.85	-0.06	3.1832655027090637
9.86	-0.06	3.2507370731267344
9.87	-0.06	3.3101724335978835
9.88	-0.06	3.3635873907545237
9.89	-0.06	3.4134715026218605
9.9	-0.06	3.4597852938960783
9.91	-0.06	3.502384438819358
9.92	-0.06	3.5430738045117462
9.93	-0.06	3.5810540990630164
9.94	-0.06	3.6186809489619867
9.95	-0.06	3.6541921039624237
9.96	-0.06	3.6889019651794057
9.97	-0.06	3.7233549776395707
9.98	-0.06	3.7571378832559374
9.99	-0.06	3.790280229083977
10.	-0.06	3.8232384522812004
10.01	-0.06	3.8572073774220015
10.02	-0.06	3.890618713992936
10.03	-0.06	3.923752777553941
10.04	-0.06	3.9547704421302425
10.05	-0.06	3.9911670925674554
10.06	-0.06	4.024825333179896
10.07	-0.06	4.058182241618003
10.08	-0.06	4.093252610129577
10.09	-0.06	4.127252252472426
10.1	-0.06	4.1620692104413495
10.11	-0.06	4.19484238345101
10.12	-0.06	4.230157757133096
10.13	-0.06	4.264455296037971
10.14	-0.06	4.299805308167478
10.15	-0.06	4.334319820373391
10.16	-0.06	4.369558294521209
10.17	-0.06	4.402857822646243
10.18	-0.06	4.4378759681957245
10.19	-0.06	4.472334651689146
10.2	-0.06	4.5062756853454315
10.21	-0.06	4.539511056975423
10.22	-0.06	4.574113056603139
10.23	-0.06	4.60835086102421
10.24	-0.06	4.640548136756439
10.25	-0.06	4.670552985233889
10.26	-0.06	4.706986568554299
10.27	-0.06	4.734563742723363
10.28	-0.06	4.772650609278601
10.29	-0.06	4.803640046173178
10.3	-0.06	4.834824783802229
10.31	-0.06	4.865280876422708
10.32	-0.06	4.896419493379371
10.33	-0.06	4.9264769281708904
10.34	-0.06	4.9558382591956
10.35	-0.06	4.985790514111345
10.36	-0.06	5.01298936997699
10.37	-0.06	5.04088484878125
10.38	-0.06	5.069743213611251
10.39	-0.06	5.095579506181897
10.4	-0.06	5.122610791947628
10.41	-0.06	5.149255291438933
10.42	-0.06	5.167029820520002
10.43	-0.06	5.19790062708414
10.44	-0.06	5.222598916679444
10.45	-0.06	5.248069245080361
10.46	-0.06	5.271495161731482
10.47	-0.06	5.293830484320682
10.48	-0.06	5.316901756043365
10.49	-0.06	5.33832738767075
10.5	-0.06	5.344984103656657
10.51	-0.06	5.38114460824053
10.52	-0.06	5.400212216476555
10.53	-0.06	5.4227280362586505
10.54	-0.06	5.441830435050938
10.55	-0.06	5.45986679213365
10.56	-0.06	5.478422174603031
10.57	-0.06	5.4976188907616885
10.58	-0.06	5.513990956329528
10.59	-0.06	5.533326932355137
10.6	-0.06	5.553829246513512
10.61	-0.06	5.534816514043995
10.62	-0.06	5.595016455333682
10.63	-0.06	5.624416415354459
10.64	-0.06	5.652097048343238
10.65	-0.06	5.682331410935509
10.66	-0.06	5.805527561714695
10.67	-0.06	5.837202986791825
10.68	-0.06	5.388016337037835
10.69	-0.06	5.343723953906796
10.7	-0.06	5.58538182394375
10.71	-0.06	5.585409090741923
10.72	-0.06	5.62466435706295
10.73	-0.06	5.640879473109826
10.74	-0.06	5.661550747283593
10.75	-0.06	5.673996071372899
10.76	-0.06	5.6852344609620395
10.77	-0.06	5.699144508500206
10.78	-0.06	5.709450954393501
10.79	-0.06	5.7167642338192834
10.8	-0.06	5.728229384161401
10.81	-0.06	5.738753509592061
10.82	-0.06	5.747050639628665
10.83	-0.06	5.7542505286761605
10.84	-0.06	5.760298571023038
10.85	-0.06	5.767291201881502
10.86	-0.06	5.773736727831554
10.87	-0.06	5.779746713712735
10.88	-0.06	5.785255437597457
10.89	-0.06	5.791201271746955
10.9	-0.06	5.796478729012796
10.91	-0.06	5.800096051154885
10.92	-0.06	5.805876721339507
10.93	-0.06	5.811357722436604
10.94	-0.06	5.816776390330795
10.95	-0.06	5.82002771995179
10.96	-0.06	5.828589850541805
10.97	-0.06	5.832188225816264
10.98	-0.06	5.835597189302585
10.99	-0.06	5.838852823655611
11.	-0.06	5.836645779599171
9.	-0.04	5.261076420630856
9.01	-0.04	5.304476000248756
9.02	-0.04	5.352087636837654
9.03	-0.04	5.400836183136498
9.04	-0.04	5.458423340342367
9.05	-0.04	5.5197695315637185
9.06	-0.04	5.58849714491092
9.07	-0.04	5.663290328037492
9.08	-0.04	5.744842069542767
9.09	-0.04	5.831658405714126
9.1	-0.04	5.9285986391841865
9.11	-0.04	6.038523091852521
9.12	-0.04	6.155040949773612
9.13	-0.04	6.268725676638791
9.14	-0.04	6.420466001015508
9.15	-0.04	6.5774204785026855
9.16	-0.04	6.750187260343031
9.17	-0.04	6.941978570032499
9.18	-0.04	7.142491659431703
9.19	-0.04	7.368130704022277
9.2	-0.04	7.629262797767763
9.21	-0.04	7.911810812024611
9.22	-0.04	8.234252963885696
9.23	-0.04	8.585836928237153
9.24	-0.04	8.994331303802085
9.25	-0.04	9.454997378317724
9.26	-0.04	9.970647627854516
9.27	-0.04	10.575582354158218
9.28	-0.04	11.274431185597821
9.29	-0.04	12.090638510254795
9.3	-0.04	13.052015247967457
9.31	-0.04	14.197156411726674
9.32	-0.04	15.599815752932667
9.33	-0.04	17.315224283163694
9.34	-0.04	19.464064148377325
9.35	-0.04	22.214800445008926
9.36	-0.04	25.848090229523525
9.37	-0.04	30.770305460441357
9.38	-0.04	37.69797720225283
9.39	-0.04	47.86988625018081
9.4	-0.04	63.651547479876655
9.41	-0.04	89.18990376203318
9.42	-0.04	130.54976538270583
9.43	-0.04	184.39868608662925
9.44	-0.04	199.62073853532644
9.45	-0.04	140.24682880948964
9.46	-0.04	77.9327596770462
9.47	-0.04	42.688173902942644
9.48	-0.04	24.10452685991453
9.49	-0.04	14.1962217074722
9.5	-0.04	8.694905035358603
9.51	-0.04	5.424217251158128
9.52	-0.04	3.403829334643509
9.53	-0.04	2.12572811095926
9.54	-0.04	1.3016521441615632
9.55	-0.04	0.766755477233342
9.56	-0.04	0.42294898768123645
9.57	-0.04	0.20810986701322962
9.58	-0.04	0.0829470138168106
9.59	-0.04	0.0210853241334068
9.6	-0.04	0.0056648703756436635
9.61	-0.04	0.02485192665018445
9.62	-0.04	0.07114555503745393
9.63	-0.04	0.1390499994476691
9.64	-0.04	0.22515729455810732
9.65	-0.04	0.3265299408205322
9.66	-0.04	0.44208850232316754
9.67	-0.04	0.5703330844916819
9.68	-0.04	0.7095589882966454
9.69	-0.04	0.8593681438784937
9.7	-0.04	1.0167460829129396
9.71	-0.04	1.182884642510691
9.72	-0.04	1.353785021952565
9.73	-0.04	1.5268392284726067
9.74	-0.04	1.6998417576245135
9.75	-0.04	1.8700357184018501
9.76	-0.04	2.036379746421519
9.77	-0.04	2.1960371673868235
9.78	-0.04	2.348009030159125
9.79	-0.04	2.492297823438324
9.8	-0.04	2.6250339904072018
9.81	-0.04	2.7474357796542392
9.82	-0.04	2.8583352540858438
9.83	-0.04	2.960667237914759
9.84	-0.04	3.0537103585134777
9.85	-0.04	3.1383511278280904
9.86	-0.04	3.2172959201980964
9.87	-0.04	3.2877358658527522
9.88	-0.04	3.3515000445400283
9.89	-0.04	3.410668081540867
9.9	-0.04	3.4654518148318383
9.91	-0.04	3.5156486456566625
9.92	-0.04	3.56294238175682
9.93	-0.04	3.6068083774765345
9.94	-0.04	3.649377669591449
9.95	-0.04	3.6892366752654295
9.96	-0.04	3.72764254902761
9.97	-0.04	3.765301677684038
9.98	-0.04	3.8015646021552936
9.99	-0.04	3.836722496896231
10.	-0.04	3.8713021479594714
10.01	-0.04	3.9064773641777775
10.02	-0.04	3.940726069978533
10.03	-0.04	3.9743588864233677
10.04	-0.04	4.005578498278896
10.05	-0.04	4.042051537020401
10.06	-0.04	4.075470734074018
10.07	-0.04	4.108388069842393
10.08	-0.04	4.142929853907225
10.09	-0.04	4.176222107538945
10.1	-0.04	4.210205057072264
10.11	-0.04	4.2420210482544
10.12	-0.04	4.276386005035505
10.13	-0.04	4.309618830423657
10.14	-0.04	4.343848343685565
10.15	-0.04	4.3771718975316185
10.16	-0.04	4.411178682983354
10.17	-0.04	4.4432522126176135
10.18	-0.04	4.477016721152917
10.19	-0.04	4.510194003934948
10.2	-0.04	4.542855276336728
10.21	-0.04	4.574801757578743
10.22	-0.04	4.608146224861997
10.23	-0.04	4.641123512531147
10.24	-0.04	4.672064077361005
10.25	-0.04	4.700819054990095
10.26	-0.04	4.73608045652332
10.27	-0.04	4.762449153099105
10.28	-0.04	4.799427030478635
10.29	-0.04	4.829291948212119
10.3	-0.04	4.859386203358084
10.31	-0.04	4.888781521754813
10.32	-0.04	4.918894719962601
10.33	-0.04	4.947959601358645
10.34	-0.04	4.976361199256346
10.35	-0.04	5.00538174187555
10.36	-0.04	5.031684618987344
10.37	-0.04	5.058711624796673
10.38	-0.04	5.086735532286978
10.39	-0.04	5.11177229538388
10.4	-0.04	5.138038252809699
10.41	-0.04	5.163949417100005
10.42	-0.04	5.180993133438123
10.43	-0.04	5.211205402459998
10.44	-0.04	5.235212041599842
10.45	-0.04	5.260096018100395
10.46	-0.04	5.282946516285908
10.47	-0.04	5.304714015411067
10.48	-0.04	5.327244056163892
10.49	-0.04	5.348151232214952
10.5	-0.04	5.354280438812867
10.51	-0.04	5.3900045566571055
10.52	-0.04	5.408620703611991
10.53	-0.04	5.430712860556403
10.54	-0.04	5.449409447736223
10.55	-0.04	5.467054154971369
10.56	-0.04	5.485240140634021
10.57	-0.04	5.504085658607149
10.58	-0.04	5.520120031941885
10.59	-0.04	5.53913709597971
10.6	-0.04	5.559341848411187
10.61	-0.04	5.539992928186798
10.62	-0.04	5.599849439530362
10.63	-0.04	5.628929569170355
10.64	-0.04	5.656579051064409
10.65	-0.04	5.6864558751462715
10.66	-0.04	5.809661841886569
10.67	-0.04	5.8412013509686895
10.68	-0.04	5.39145517615093
10.69	-0.04	5.346818133181955
10.7	-0.04	5.588487623201732
10.71	-0.04	5.588336059709568
10.72	-0.04	5.627449761446919
10.73	-0.04	5.643515653020573
10.74	-0.04	5.664047328549838
10.75	-0.04	5.676354448610879
10.76	-0.04	5.6874605382592085
10.77	-0.04	5.701246699100896
10.78	-0.04	5.711435735944479
10.79	-0.04	5.718632933183151
10.8	-0.04	5.729963163593597
10.81	-0.04	5.740412833704728
10.82	-0.04	5.74860858604371
10.83	-0.04	5.755724233897993
10.84	-0.04	5.761683725014943
10.85	-0.04	5.768592660911192
10.86	-0.04	5.774958749076654
10.87	-0.04	5.780893114535878
10.88	-0.04	5.786331205022051
10.89	-0.04	5.792209614077965
10.9	-0.04	5.797423398422713
10.91	-0.04	5.800978935742566
10.92	-0.04	5.806701866658842
10.93	-0.04	5.8121284688957715
10.94	-0.04	5.817494972074959
10.95	-0.04	5.820703991106266
10.96	-0.04	5.82921352511604
10.97	-0.04	5.832767149135021
10.98	-0.04	5.836133148104801
10.99	-0.04	5.839349831680216
11.	-0.04	5.837104350323315
9.	-0.02	5.275725028155369
9.01	-0.02	5.320125350811556
9.02	-0.02	5.368826516499738
9.03	-0.02	5.418760138444299
9.04	-0.02	5.477668718556702
9.05	-0.02	5.540471074887096
9.06	-0.02	5.610795326079266
9.07	-0.02	5.6874092328482275
9.08	-0.02	5.770958578052041
9.09	-0.02	5.859994342561551
9.1	-0.02	5.959441929396448
9.11	-0.02	6.072205184271506
9.12	-0.02	6.1919147944951165
9.13	-0.02	6.309091101332899
9.14	-0.02	6.465032603205996
9.15	-0.02	6.6267081395716865
9.16	-0.02	6.80489222741554
9.17	-0.02	7.002887357171055
9.18	-0.02	7.2106236453389005
9.19	-0.02	7.444632864262997
9.2	-0.02	7.715706061917001
9.21	-0.02	8.009917827060852
9.22	-0.02	8.346276308769944
9.23	-0.02	8.714311544098251
9.24	-0.02	9.143047723599766
9.25	-0.02	9.628342538014827
9.26	-0.02	10.174090754283625
9.27	-0.02	10.816913737063855
9.28	-0.02	11.563661296913534
9.29	-0.02	12.441340120183362
9.3	-0.02	13.483139423109478
9.31	-0.02	14.735552677738108
9.32	-0.02	16.28532319094244
9.33	-0.02	18.207150744033257
9.34	-0.02	20.657019496633044
9.35	-0.02	23.862953731254354
9.36	-0.02	28.222174375538803
9.37	-0.02	34.37385594194314
9.38	-0.02	43.55226363652225
9.39	-0.02	58.295745875679636
9.4	-0.02	84.79835769669944
9.41	-0.02	141.0040206188176
9.42	-0.02	302.2625144844205
9.43	-0.02	1263.585340044983
9.44	-0.02	51075.10922910549
9.45	-0.02	603.4862474995955
9.46	-0.02	150.15930126642687
9.47	-0.02	61.5327286567199
9.48	-0.02	30.662588483762892
9.49	-0.02	17.00016973753717
9.5	-0.02	10.126166042212617
9.51	-0.02	6.259198547513877
9.52	-0.02	3.947252150570591
9.53	-0.02	2.511043768360839
9.54	-0.02	1.5942448883282194
9.55	-0.02	1.0005992594670508
9.56	-0.02	0.6180119319479157
9.57	-0.02	0.3762314827044638
9.58	-0.02	0.23193089506836223
9.59	-0.02	0.1562550107725994
9.6	-0.02	0.13047049649779735
9.61	-0.02	0.14175781432766776
9.62	-0.02	0.18215637145355212
9.63	-0.02	0.24509157787071106
9.64	-0.02	0.3265966570526882
9.65	-0.02	0.4231021661553331
9.66	-0.02	0.533254975001308
9.67	-0.02	0.6546352807037926
9.68	-0.02	0.7856497884312702
9.69	-0.02	0.9256888694707612
9.7	-0.02	1.071647626174612
9.71	-0.02	1.2252393435741047
9.72	-0.02	1.3827702407258784
9.73	-0.02	1.5421833350639982
9.74	-0.02	1.7020486056830872
9.75	-0.02	1.860249986030199
9.76	-0.02	2.0160509805074085
9.77	-0.02	2.167453106037831
9.78	-0.02	2.313657952573894
9.79	-0.02	2.4545048742540905
9.8	-0.02	2.586394189398545
9.81	-0.02	2.710050377836651
9.82	-0.02	2.8241358659126226
9.83	-0.02	2.9310489519868357
9.84	-0.02	3.0298512147782963
9.85	-0.02	3.120895206560148
9.86	-0.02	3.206608502260127
9.87	-0.02	3.284045422460256
9.88	-0.02	3.3547276727271287
9.89	-0.02	3.420462163697346
9.9	-0.02	3.481506971316381
9.91	-0.02	3.5375080960597276
9.92	-0.02	3.590040943268459
9.93	-0.02	3.638713568105694
9.94	-0.02	3.685442555928925
9.95	-0.02	3.7290078448197006
9.96	-0.02	3.7706292334341964
9.97	-0.02	3.8111030968757675
9.98	-0.02	3.849604672783087
9.99	-0.02	3.886601620651259
10.	-0.02	3.9226768829225436
10.01	-0.02	3.958985242191174
10.02	-0.02	3.9940352007036477
10.03	-0.02	4.0281519218025155
10.04	-0.02	4.059587848307455
10.05	-0.02	4.096155676026012
10.06	-0.02	4.129361816101096
10.07	-0.02	4.161880173126089
10.08	-0.02	4.195932368476626
10.09	-0.02	4.22855446695803
10.1	-0.02	4.261736115191761
10.11	-0.02	4.2926284733484295
10.12	-0.02	4.326071027842003
10.13	-0.02	4.358260894751082
10.14	-0.02	4.39139246894155
10.15	-0.02	4.423545333312972
10.16	-0.02	4.456329424386398
10.17	-0.02	4.4871893264630724
10.18	-0.02	4.519698715922247
10.19	-0.02	4.551596984595628
10.2	-0.02	4.582972859849794
10.21	-0.02	4.613617546806016
10.22	-0.02	4.645689234620482
10.23	-0.02	4.677393129905312
10.24	-0.02	4.707054073976097
10.25	-0.02	4.734529974443391
10.26	-0.02	4.76859455328654
10.27	-0.02	4.793717509405206
10.28	-0.02	4.829555633354509
10.29	-0.02	4.858257234221618
10.3	-0.02	4.887220959089499
10.31	-0.02	4.915511827963526
10.32	-0.02	4.944554999243008
10.33	-0.02	4.972579943390593
10.34	-0.02	4.999974800297474
10.35	-0.02	5.0280121475678845
10.36	-0.02	5.053366480670515
10.37	-0.02	5.079473570579532
10.38	-0.02	5.106608511058206
10.39	-0.02	5.130792022672374
10.4	-0.02	5.156239132137682
10.41	-0.02	5.181362026587805
10.42	-0.02	5.197616605295801
10.43	-0.02	5.227119760583733
10.44	-0.02	5.250378503578577
10.45	-0.02	5.274619415731263
10.46	-0.02	5.2968403916680105
10.47	-0.02	5.317986892782406
10.48	-0.02	5.339922145301646
10.49	-0.02	5.3602577377405956
10.5	-0.02	5.365800369751008
10.51	-0.02	5.401042925455788
10.52	-0.02	5.419155917887985
10.53	-0.02	5.440774819472133
10.54	-0.02	5.45901611008917
10.55	-0.02	5.476220052338
10.56	-0.02	5.493988899053428
10.57	-0.02	5.5124368343976995
10.58	-0.02	5.528087348680913
10.59	-0.02	5.546741297518845
10.6	-0.02	5.566605794691524
10.61	-0.02	5.546869348158656
10.62	-0.02	5.606354799073385
10.63	-0.02	5.635067553279104
10.64	-0.02	5.6626502282685784
10.65	-0.02	5.692134279360693
10.66	-0.02	5.815336891897964
10.67	-0.02	5.846713764208059
10.68	-0.02	5.396256336537955
10.69	-0.02	5.351220935670163
10.7	-0.02	5.592924395965951
10.71	-0.02	5.592558170908483
10.72	-0.02	5.631504587046351
10.73	-0.02	5.647390761823866
10.74	-0.02	5.667754118846298
10.75	-0.02	5.67989336629367
10.76	-0.02	5.690837886185918
10.77	-0.02	5.704472698926159
10.78	-0.02	5.714516947372907
10.79	-0.02	5.721571900222892
10.8	-0.02	5.732740945097765
10.81	-0.02	5.743090442699166
10.82	-0.02	5.751160527481132
10.83	-0.02	5.758167844570854
10.84	-0.02	5.764015296047714
10.85	-0.02	5.770818046286904
10.86	-0.02	5.777082635281335
10.87	-0.02	5.78292000542911
10.88	-0.02	5.7882663017539615
10.89	-0.02	5.794056752964728
10.9	-0.02	5.799186891525367
10.91	-0.02	5.8026614215028935
10.92	-0.02	5.808308092468537
10.93	-0.02	5.813662146826455
10.94	-0.02	5.818958940071063
10.95	-0.02	5.822108436078385
10.96	-0.02	5.830549436425583
10.97	-0.02	5.834041970919187
10.98	-0.02	5.837349606082034
10.99	-0.02	5.840511712860376
11.	-0.02	5.838212170270911
9.	0.	5.280745626512541
9.01	0.	5.325458803173306
9.02	0.	5.374490201778366
9.03	0.	5.424774745946978
9.04	0.	5.484070149324865
9.05	0.	5.547290489736453
9.06	0.	5.618048392353396
9.07	0.	5.695179422301466
9.08	0.	5.77925928698125
9.09	0.	5.868866349353471
9.1	0.	5.96894653635953
9.11	0.	6.0824026613567295
9.12	0.	6.202863268429614
9.13	0.	6.320788988891648
9.14	0.	6.477651576816709
9.15	0.	6.640286779144829
9.16	0.	6.8194992108153425
9.17	0.	7.01854721954653
9.18	0.	7.227494389626591
9.19	0.	7.462709593095898
9.2	0.	7.735076783286473
9.21	0.	8.030586719099405
9.22	0.	8.368191655602724
9.23	0.	8.737259081681753
9.24	0.	9.166956813073657
9.25	0.	9.652751137584598
9.26	0.	10.198135270404347
9.27	0.	10.839450085039728
9.28	0.	11.582647112739703
9.29	0.	12.453499915313147
9.3	0.	13.483229135236742
9.31	0.	14.71490537558567
9.32	0.	16.22949230725379
9.33	0.	18.091356897753403
9.34	0.	20.438348737779705
9.35	0.	23.460970150742575
9.36	0.	27.48197517653016
9.37	0.	32.97613258955973
9.38	0.	40.78007998029653
9.39	0.	52.3696701829555
9.4	0.	70.57893304917586
9.41	0.	100.3679932012443
9.42	0.	148.5596462438398
9.43	0.	207.815408464299
9.44	0.	214.83822372667447
9.45	0.	145.54703247559652
9.46	0.	81.1960480082004
9.47	0.	45.428876155147485
9.48	0.	26.491844165417643
9.49	0.	16.13788738900344
9.5	0.	10.281833130566179
9.51	0.	6.733412801680709
9.52	0.	4.498625806793038
9.53	0.	3.0519860070026366
9.54	0.	2.096713174275228
9.55	0.	1.4570878653844082
9.56	0.	1.030539850292928
9.57	0.	0.7488765152964821
9.58	0.	0.5702569347157481
9.59	0.	0.4650728055404402
9.6	0.	0.41395307102205237
9.61	0.	0.4033502093952338
9.62	0.	0.42520785475920486
9.63	0.	0.4716471244650561
9.64	0.	0.538254373739109
9.65	0.	0.620796511420466
9.66	0.	0.7177661654262226
9.67	0.	0.8258197138105192
9.68	0.	0.9433869733154864
9.69	0.	1.069632923537263
9.7	0.	1.201236164881961
9.71	0.	1.3403075429613693
9.72	0.	1.4831225315456056
9.73	0.	1.6278751434621588
9.74	0.	1.7735705435261597
9.75	0.	1.9184333494205683
9.76	0.	2.0619703388075292
9.77	0.	2.2026699291926666
9.78	0.	2.3399454392274834
9.79	0.	2.473647582266421
9.8	0.	2.600377872695089
9.81	0.	2.7206400540986397
9.82	0.	2.833074119710066
9.83	0.	2.9397708534415448
9.84	0.	3.0396678966305273
9.85	0.	3.132758022585231
9.86	0.	3.22127237639813
9.87	0.	3.3021129737353516
9.88	0.	3.376517212906049
9.89	0.	3.4460929216957723
9.9	0.	3.511053578747259
9.91	0.	3.5708695601698355
9.92	0.	3.6270045731265657
9.93	0.	3.6791124376392457
9.94	0.	3.72891190646916
9.95	0.	3.7752739866574156
9.96	0.	3.8193767266254413
9.97	0.	3.8620566055557797
9.98	0.	3.902345993436629
9.99	0.	3.9408224928388393
10.	0.	3.9781069876426716
10.01	0.	4.01533796742285
10.02	0.	4.051030376237657
10.03	0.	4.085513409331415
10.04	0.	4.1170846743498615
10.05	0.	4.15368820649329
10.06	0.	4.18664273634331
10.07	0.	4.21874112465157
10.08	0.	4.252291317845239
10.09	0.	4.28424209792318
10.1	0.	4.316622262419407
10.11	0.	4.346594785360234
10.12	0.	4.379120598349766
10.13	0.	4.410272725341585
10.14	0.	4.442312169467886
10.15	0.	4.4733020161302965
10.16	0.	4.504864800198532
10.17	0.	4.5345142384301385
10.18	0.	4.565763722467269
10.19	0.	4.596379236916274
10.2	0.	4.626461657256542
10.21	0.	4.655791024710433
10.22	0.	4.686574972249528
10.23	0.	4.716990836572579
10.24	0.	4.7453506049117316
10.25	0.	4.771521207700817
10.26	0.	4.804365842419314
10.27	0.	4.828210083597271
10.28	0.	4.862880766890654
10.29	0.	4.890384447128707
10.3	0.	4.918181592225946
10.31	0.	4.945328893190518
10.32	0.	4.97326195328615
10.33	0.	5.000204464818881
10.34	0.	5.026549762820237
10.35	0.	5.053558134087413
10.36	0.	5.077916669107826
10.37	0.	5.103056978739553
10.38	0.	5.129253617967898
10.39	0.	5.152534778020879
10.4	0.	5.17711416413044
10.41	0.	5.201398345318426
10.42	0.	5.216810116994414
10.43	0.	5.245557835095409
10.44	0.	5.268016929154367
10.45	0.	5.29156208691506
10.46	0.	5.313103358071902
10.47	0.	5.3335794966717875
10.48	0.	5.354870174750418
10.49	0.	5.374584645000205
10.5	0.	5.379485328304725
10.51	0.	5.414204192711565
10.52	0.	5.431765492634955
10.53	0.	5.452864548324082
10.54	0.	5.4706039507511575
10.55	0.	5.4873207698931905
10.56	0.	5.504627333458225
10.57	0.	5.522633793576317
10.58	0.	5.537856647929159
10.59	0.	5.556105511734914
10.6	0.	5.575589157964152
10.61	0.	5.555416088557423
10.62	0.	5.614504809284685
10.63	0.	5.642804612048772
10.64	0.	5.6702858464195085
10.65	0.	5.699343826573555
10.66	0.	5.822530495536139
10.67	0.	5.853719500803155
10.68	0.	5.402402671201506
10.69	0.	5.356916249109344
10.7	0.	5.598676423663661
10.71	0.	5.598060804880564
10.72	0.	5.636815095585895
10.73	0.	5.652492115734727
10.74	0.	5.672659242011238
10.75	0.	5.684601744992795
10.76	0.	5.695356292733643
10.77	0.	5.70881300934481
10.78	0.	5.718685839740196
10.79	0.	5.725573002433486
10.8	0.	5.736555258388112
10.81	0.	5.746779564572022
10.82	0.	5.754700131577717
10.83	0.	5.761575545491457
10.84	0.	5.7672879513268525
10.85	0.	5.773962279728024
10.86	0.	5.780103732634234
10.87	0.	5.785822982102545
10.88	0.	5.791056868920324
10.89	0.	5.796739232567536
10.9	0.	5.801766066222667
10.91	0.	5.805140588841512
10.92	0.	5.810692821747092
10.93	0.	5.815956449557882
10.94	0.	5.821166244172962
10.95	0.	5.824239272457202
10.96	0.	5.832595902963032
10.97	0.	5.836011237736027
10.98	0.	5.839245098654952
10.99	0.	5.842337243635727
11.	0.	5.839968251417402
9.	0.02	5.276047430750354
9.01	0.02	5.320376632351594
9.02	0.02	5.368968995330274
9.03	0.02	5.418759251434159
9.04	0.02	5.477494388480923
9.05	0.02	5.540080544618747
9.06	0.02	5.610093504446039
9.07	0.02	5.6864202201583876
9.08	0.02	5.769543940709526
9.09	0.02	5.858052072861547
9.1	0.02	5.956865375754953
9.11	0.02	6.068840238356441
9.12	0.02	6.187579931235211
9.13	0.02	6.303479641174847
9.14	0.02	6.457944110940954
9.15	0.02	6.617735313129751
9.16	0.02	6.79354202411078
9.17	0.02	6.988443978422202
9.18	0.02	7.192540948081917
9.19	0.02	7.421752866576607
9.2	0.02	7.686727758807149
9.21	0.02	7.97314786288852
9.22	0.02	8.299344495633907
9.23	0.02	8.65409260937798
9.24	0.02	9.065642302695021
9.25	0.02	9.528145174470147
9.26	0.02	10.043338965124311
9.27	0.02	10.644867345926258
9.28	0.02	11.335050300344536
9.29	0.02	12.134243229673283
9.3	0.02	13.065491078635123
9.31	0.02	14.15928427595799
9.32	0.02	15.476194319568096
9.33	0.02	17.048812426359014
9.34	0.02	18.960878693145936
9.35	0.02	21.30798329927807
9.36	0.02	24.24111601885005
9.37	0.02	27.914257642018555
9.38	0.02	32.53147070756406
9.39	0.02	38.28060231315424
9.4	0.02	45.258024804613626
9.41	0.02	52.93686333479465
9.42	0.02	59.70429321526425
9.43	0.02	62.509832109510455
9.44	0.02	58.67878339618017
9.45	0.02	48.967389542715026
9.46	0.02	37.21600694919672
9.47	0.02	26.93533970030626
9.48	0.02	19.00070559967424
9.49	0.02	13.323252016232626
9.5	0.02	9.45024041102333
9.51	0.02	6.768201497155766
9.52	0.02	4.904501128893969
9.53	0.02	3.601052437409221
9.54	0.02	2.685548767941299
9.55	0.02	2.03735958342754
9.56	0.02	1.5821958485216263
9.57	0.02	1.2638386012651024
9.58	0.02	1.0479652371665888
9.59	0.02	0.9068994194336524
9.6	0.02	0.8225836262640881
9.61	0.02	0.7815901799309602
9.62	0.02	0.7764922839664115
9.63	0.02	0.7982612297757068
9.64	0.02	0.8423310075046851
9.65	0.02	0.9039020407278188
9.66	0.02	0.9814987384532777
9.67	0.02	1.070872586794508
9.68	0.02	1.1704399971716
9.69	0.02	1.2791574949809916
9.7	0.02	1.393419633110574
9.71	0.02	1.5157100153120964
9.72	0.02	1.6420426779351969
9.73	0.02	1.7707256216096157
9.74	0.02	1.9010147069150038
9.75	0.02	2.031281323823486
9.76	0.02	2.1612212773967507
9.77	0.02	2.2895795235035514
9.78	0.02	2.4159287315452582
9.79	0.02	2.540172626439773
9.8	0.02	2.659019816156187
9.81	0.02	2.7728863152298935
9.82	0.02	2.8804343533218337
9.83	0.02	2.98358865388007
9.84	0.02	3.081219345871229
9.85	0.02	3.1730824841289462
9.86	0.02	3.261287461768277
9.87	0.02	3.3425861003411583
9.88	0.02	3.4179958982157097
9.89	0.02	3.488978263366993
9.9	0.02	3.555672287583516
9.91	0.02	3.6173785265173946
9.92	0.02	3.675454685988951
9.93	0.02	3.7295516089607865
9.94	0.02	3.781211797909234
9.95	0.02	3.8293320514987843
9.96	0.02	3.8750431617686343
9.97	0.02	3.9191882663248907
9.98	0.02	3.960673660105962
9.99	0.02	4.000140276639417
10.	0.02	4.038227940910729
10.01	0.02	4.0760603208471915
10.02	0.02	4.1121361365218885
10.03	0.02	4.146780680674215
10.04	0.02	4.178324920124333
10.05	0.02	4.21483669776133
10.06	0.02	4.247442245205198
10.07	0.02	4.279045912869872
10.08	0.02	4.312035937384087
10.09	0.02	4.343275402501863
10.1	0.02	4.374822072801554
10.11	0.02	4.403850447340412
10.12	0.02	4.435441923900483
10.13	0.02	4.465543010250608
10.14	0.02	4.496480186783796
10.15	0.02	4.526301277470546
10.16	0.02	4.556635098872803
10.17	0.02	4.585068043844445
10.18	0.02	4.61504791474618
10.19	0.02	4.644371786952184
10.2	0.02	4.67314979827223
10.21	0.02	4.701149331967679
10.22	0.02	4.730630375702796
10.23	0.02	4.759742935680237
10.24	0.02	4.78678121841555
10.25	0.02	4.811622682117943
10.26	0.02	4.843226046487201
10.27	0.02	4.865762249388414
10.28	0.02	4.899240725049587
10.29	0.02	4.92551582307688
10.3	0.02	4.952114259667925
10.31	0.02	4.978083297277184
10.32	0.02	5.004870658085972
10.33	0.02	5.030692914494914
10.34	0.02	5.055950220610193
10.35	0.02	5.081889047409631
10.36	0.02	5.105209603478221
10.37	0.02	5.129340983523651
10.38	0.02	5.154555065079715
10.39	0.02	5.176889421267427
10.4	0.02	5.200556835711762
10.41	0.02	5.2239564441447595
10.42	0.02	5.2384764334751015
10.43	0.02	5.266426634959138
10.44	0.02	5.2880388951489286
10.45	0.02	5.310839681907261
10.46	0.02	5.331655053094328
10.47	0.02	5.351415348593879
10.48	0.02	5.372015494585887
10.49	0.02	5.391062975241215
10.5	0.02	5.395270144541847
10.51	0.02	5.429426320428153
10.52	0.02	5.446390657001412
10.53	0.02	5.466926382042137
10.54	0.02	5.484120307955003
10.55	0.02	5.500306525395654
10.56	0.02	5.517108390596461
10.57	0.02	5.534632086989849
10.58	0.02	5.549385978306912
10.59	0.02	5.567190141604079
10.6	0.02	5.586254556339722
10.61	0.02	5.5655981812686015
10.62	0.02	5.624266532861569
10.63	0.02	5.652109949088009
10.64	0.02	5.679456253650557
10.65	0.02	5.708056921762956
10.66	0.02	5.831215714118953
10.67	0.02	5.862193152438901
10.68	0.02	5.409872817471104
10.69	0.02	5.363884076804695
10.7	0.02	5.605723931792451
10.71	0.02	5.604825442782666
10.72	0.02	5.643363773373816
10.73	0.02	5.658803300498109
10.74	0.02	5.678747249359743
10.75	0.02	5.6904650569671515
10.76	0.02	5.701002188638425
10.77	0.02	5.714254885229084
10.78	0.02	5.723930496528074
10.79	0.02	5.730625056520027
10.8	0.02	5.741395681917305
10.81	0.02	5.751470464471164
10.82	0.02	5.759218273777998
10.83	0.02	5.765938807387838
10.84	0.02	5.7714937139045945
10.85	0.02	5.778017844318199
10.86	0.02	5.784015007257328
10.87	0.02	5.789595432357683
10.88	0.02	5.794696792803636
10.89	0.02	5.800251374352006
10.9	0.02	5.805155660528907
10.91	0.02	5.808411499103196
10.92	0.02	5.8138514439641815
10.93	0.02	5.819007110640535
10.94	0.02	5.824112911664213
10.95	0.02	5.827092794987764
10.96	0.02	5.835349472512419
10.97	0.02	5.838671758167104
10.98	0.02	5.841816558620119
10.99	0.02	5.844823626040173
11.	0.02	5.8423700113761665
9.	0.04	5.261781590097249
9.01	0.04	5.305050693642009
9.02	0.04	5.352458994923693
9.03	0.04	5.400938159351799
9.04	0.04	5.4581996052590975
9.05	0.04	5.519139236143127
9.06	0.04	5.58727634005362
9.07	0.04	5.661534069841727
9.08	0.04	5.742283672050508
9.09	0.04	5.828105329308567
9.1	0.04	5.923853165484519
9.11	0.04	6.032296139737113
9.12	0.04	6.14699488192584
9.13	0.04	6.258279667891773
9.14	0.04	6.407263212580603
9.15	0.04	6.560702215258943
9.16	0.04	6.7290439138754525
9.17	0.04	6.915079441496867
9.18	0.04	7.1088773513998875
9.19	0.04	7.325674519079468
9.2	0.04	7.575621653927218
9.21	0.04	7.843953078704209
9.22	0.04	8.147958771140177
9.23	0.04	8.4755584515673
9.24	0.04	8.853340069405007
9.25	0.04	9.273613124336405
9.26	0.04	9.735641360190124
9.27	0.04	10.268978238939154
9.28	0.04	10.871152263514498
9.29	0.04	11.555418031126898
9.3	0.04	12.334647410804429
9.31	0.04	13.224698218884596
9.32	0.04	14.263576688892915
9.33	0.04	15.452724766709666
9.34	0.04	16.826948530247773
9.35	0.04	18.407997992526465
9.36	0.04	20.232940547143517
9.37	0.04	22.290154811090513
9.38	0.04	24.54724209627655
9.39	0.04	26.897528467097956
9.4	0.04	29.161504652969143
9.41	0.04	30.940543446662648
9.42	0.04	31.76561936372904
9.43	0.04	31.18093151787201
9.44	0.04	29.040976174948646
9.45	0.04	25.63100152687322
9.46	0.04	21.550333099989523
9.47	0.04	17.53522281208472
9.48	0.04	13.87931988295801
9.49	0.04	10.82066974774447
9.5	0.04	8.42327204505375
9.51	0.04	6.558018395208583
9.52	0.04	5.1317886084437365
9.53	0.04	4.049838714513747
9.54	0.04	3.2370816280908707
9.55	0.04	2.6250897386180716
9.56	0.04	2.1709020257922536
9.57	0.04	1.8342301041931686
9.58	0.04	1.5918090346231597
9.59	0.04	1.4202013050347007
9.6	0.04	1.30456330141714
9.61	0.04	1.232722553421139
9.62	0.04	1.1988126837792838
9.63	0.04	1.1931569381352596
9.64	0.04	1.211510116402516
9.65	0.04	1.2487716201699655
9.66	0.04	1.3037838004430287
9.67	0.04	1.3715105692043315
9.68	0.04	1.4504082085115748
9.69	0.04	1.5392979953779913
9.7	0.04	1.6342928111287576
9.71	0.04	1.7382851760129991
9.72	0.04	1.8468926005636852
9.73	0.04	1.9584886127665482
9.74	0.04	2.0724881662598844
9.75	0.04	2.187295850097888
9.76	0.04	2.3027691661993073
9.77	0.04	2.4177668555865734
9.78	0.04	2.5319713479749146
9.79	0.04	2.6453445997875153
9.8	0.04	2.754615017979981
9.81	0.04	2.8601803962202923
9.82	0.04	2.960726110854099
9.83	0.04	3.0580981866533636
9.84	0.04	3.1511255800754423
9.85	0.04	3.2394068004527075
9.86	0.04	3.324986530988336
9.87	0.04	3.404470069058774
9.88	0.04	3.478720316594629
9.89	0.04	3.5490931146765567
9.9	0.04	3.615652169691658
9.91	0.04	3.6775451321131647
9.92	0.04	3.736038733954972
9.93	0.04	3.7907565203351066
9.94	0.04	3.8430893796298586
9.95	0.04	3.8919202436874945
9.96	0.04	3.9383323181953003
9.97	0.04	3.9831544302348627
9.98	0.04	4.025177742948577
9.99	0.04	4.065075357881907
10.	0.04	4.103489768699103
10.01	0.04	4.141530624926329
10.02	0.04	4.177662521904583
10.03	0.04	4.2122006302523225
10.04	0.04	4.243495139403819
10.05	0.04	4.279734485976926
10.06	0.04	4.311846206780666
10.07	0.04	4.34283718083108
10.08	0.04	4.3751709856117085
10.09	0.04	4.405625359277525
10.1	0.04	4.436278634883767
10.11	0.04	4.464313973049218
10.12	0.04	4.494932257482209
10.13	0.04	4.523951558018892
10.14	0.04	4.553761753264996
10.15	0.04	4.5823957377013995
10.16	0.04	4.611483967452727
10.17	0.04	4.6386857803986254
10.18	0.04	4.667381168073077
10.19	0.04	4.695400024410099
10.2	0.04	4.722859808105058
10.21	0.04	4.749513903790805
10.22	0.04	4.777676499825202
10.23	0.04	4.805470299750235
10.24	0.04	4.831168042600722
10.25	0.04	4.854658693112525
10.26	0.04	4.885001428710266
10.27	0.04	4.906203649781493
10.28	0.04	4.938468070901028
10.29	0.04	4.963487700846057
10.3	0.04	4.988859191853604
10.31	0.04	5.013619581434741
10.32	0.04	5.03923007955177
10.33	0.04	5.0638988176923
10.34	0.04	5.088034145124505
10.35	0.04	5.1128678541661365
10.36	0.04	5.135113164529535
10.37	0.04	5.158198209881379
10.38	0.04	5.1823904752444765
10.39	0.04	5.203738232236293
10.4	0.04	5.226454046805031
10.41	0.04	5.248927854460076
10.42	0.04	5.262511802762136
10.43	0.04	5.289626653156514
10.44	0.04	5.3103495043455275
10.45	0.04	5.332361433803732
10.46	0.04	5.3524087471929365
10.47	0.04	5.371411662616054
10.48	0.04	5.391279198615023
10.49	0.04	5.409617564613593
10.5	0.04	5.413083557982394
10.51	0.04	5.446641248248378
10.52	0.04	5.462966713505207
10.53	0.04	5.48289881804616
10.54	0.04	5.4995067760503895
10.55	0.04	5.515121898075211
10.56	0.04	5.531379487105046
10.57	0.04	5.548381838622132
10.58	0.04	5.562628074430128
10.59	0.04	5.5799503854073835
10.6	0.04	5.598559511263006
10.61	0.04	5.577375701855177
10.62	0.04	5.635602134419592
10.63	0.04	5.66294803269193
10.64	0.04	5.690127168905632
10.65	0.04	5.7182414390651815
10.66	0.04	5.841361141468621
10.67	0.04	5.872104881301657
10.68	0.04	5.4186414186756044
10.69	0.04	5.372100695666269
10.7	0.04	5.614043313137661
10.71	0.04	5.612829858772966
10.72	0.04	5.651129497534903
10.73	0.04	5.666304370472577
10.74	0.04	5.685999277256052
10.75	0.04	5.697465475763258
10.76	0.04	5.707758785898851
10.77	0.04	5.720782468440445
10.78	0.04	5.730235968709467
10.79	0.04	5.7367139469061765
10.8	0.04	5.7472489586679085
10.81	0.04	5.757150624526681
10.82	0.04	5.764703155644839
10.83	0.04	5.771246501750145
10.84	0.04	5.7766220908614425
10.85	0.04	5.782974835371316
10.86	0.04	5.788807111363586
10.87	0.04	5.794228530749122
10.88	0.04	5.799177773017132
10.89	0.04	5.804585374279132
10.9	0.04	5.809348353733041
10.91	0.04	5.812467234556631
10.92	0.04	5.817777421738604
10.93	0.04	5.822807992309731
10.94	0.04	5.8277931540648
10.95	0.04	5.830663533553746
10.96	0.04	5.838805003686978
10.97	0.04	5.842018682681729
10.98	0.04	5.845059366282246
10.99	0.04	5.847966551078579
11.	0.04	5.845413393931045
9.	0.06	5.238331119707945
9.01	0.06	5.279912428921699
9.02	0.06	5.325447747225522
9.03	0.06	5.371864000167987
9.04	0.06	5.42681456849079
9.05	0.06	5.485184530702177
9.06	0.06	5.5504202699197345
9.07	0.06	5.621468697410307
9.08	0.06	5.6985742790304
9.09	0.06	5.780298101852487
9.1	0.06	5.871393898852208
9.11	0.06	5.974510808386496
9.12	0.06	6.083159041607179
9.13	0.06	6.187614487042505
9.14	0.06	6.328503527648556
9.15	0.06	6.472658607159066
9.16	0.06	6.630194084838645
9.17	0.06	6.8035438280844245
9.18	0.06	6.982724011719741
9.19	0.06	7.182136583148337
9.2	0.06	7.411280233260755
9.21	0.06	7.654924711741596
9.22	0.06	7.9291055974067906
9.23	0.06	8.220859246090804
9.24	0.06	8.554793683304387
9.25	0.06	8.92135124516656
9.26	0.06	9.317361159729632
9.27	0.06	9.76809911277373
9.28	0.06	10.266791879715736
9.29	0.06	10.82037972840907
9.3	0.06	11.433333048993623
9.31	0.06	12.11042180028446
9.32	0.06	12.873438794984393
9.33	0.06	13.705423277573129
9.34	0.06	14.614803523600923
9.35	0.06	15.591334887732227
9.36	0.06	16.632473330564576
9.37	0.06	17.690981091470462
9.38	0.06	18.711756974084544
9.39	0.06	19.60774895776358
9.4	0.06	20.29178579706556
9.41	0.06	20.607362357158138
9.42	0.06	20.44338317164523
9.43	0.06	19.72221272433732
9.44	0.06	18.464747887128944
9.45	0.06	16.77394284744801
9.46	0.06	14.809501673859495
9.47	0.06	12.814693317232209
9.48	0.06	10.857222912899752
9.49	0.06	9.081995076870099
9.5	0.06	7.565174134513713
9.51	0.06	6.283817784148503
9.52	0.06	5.228629761851364
9.53	0.06	4.371290217561089
9.54	0.06	3.6880877314037583
9.55	0.06	3.143649848229391
9.56	0.06	2.7186202646301547
9.57	0.06	2.3865068103997458
9.58	0.06	2.135001095927442
9.59	0.06	1.9456470326013457
9.6	0.06	1.8077678813196192
9.61	0.06	1.711253995170562
9.62	0.06	1.6525266398190146
9.63	0.06	1.6218331938912438
9.64	0.06	1.6157309154069925
9.65	0.06	1.6291545234374851
9.66	0.06	1.6615839431331778
9.67	0.06	1.7073912143201018
9.68	0.06	1.765193607098098
9.69	0.06	1.8337952040244205
9.7	0.06	1.9090884312480225
9.71	0.06	1.9944472145291345
9.72	0.06	2.0850387989096726
9.73	0.06	2.1793075774549884
9.74	0.06	2.2767952374834075
9.75	0.06	2.3758852591454684
9.76	0.06	2.4765938909907255
9.77	0.06	2.5778133695505767
9.78	0.06	2.6793048116433726
9.79	0.06	2.7810900161241587
9.8	0.06	2.8798501530267666
9.81	0.06	2.976007179092186
9.82	0.06	3.0682571541952157
9.83	0.06	3.158425038839711
9.84	0.06	3.2453084852699794
9.85	0.06	3.32839889951147
9.86	0.06	3.409717663997122
9.87	0.06	3.4857252557331626
9.88	0.06	3.5571841578318146
9.89	0.06	3.6253763472380576
9.9	0.06	3.690300843451932
9.91	0.06	3.750971442002009
9.92	0.06	3.8085837245854344
9.93	0.06	3.8627241272835424
9.94	0.06	3.914657176124711
9.95	0.06	3.9632293043670725
9.96	0.06	4.009480999475349
9.97	0.06	4.054215084321571
9.98	0.06	4.096117292805078
9.99	0.06	4.135872939951704
10.	0.06	4.17411522588364
10.01	0.06	4.211940743145803
10.02	0.06	4.247767459699945
10.03	0.06	4.281895823629161
10.04	0.06	4.3126817311898415
10.05	0.06	4.34843369387807
10.06	0.06	4.379874381638589
10.07	0.06	4.410104494010397
10.08	0.06	4.441658524145344
10.09	0.06	4.4712284372931155
10.1	0.06	4.500906804140418
10.11	0.06	4.527880996581909
10.12	0.06	4.5574700816050795
10.13	0.06	4.585362432941548
10.14	0.06	4.614008871360476
10.15	0.06	4.641426811750222
10.16	0.06	4.669245053364791
10.17	0.06	4.6951938577806445
10.18	0.06	4.722585400894184
10.19	0.06	4.74928222514716
10.2	0.06	4.775407591720756
10.21	0.06	4.800699808811242
10.22	0.06	4.827528209823726
10.23	0.06	4.853988020434677
10.24	0.06	4.878327586444387
10.25	0.06	4.900447933093955
10.26	0.06	4.9295128263140935
10.27	0.06	4.949358426282006
10.28	0.06	4.98038994136713
10.29	0.06	5.004130931844255
10.3	0.06	5.028251143727149
10.31	0.06	5.051776754028369
10.32	0.06	5.076183601392325
10.33	0.06	5.09967006909292
10.34	0.06	5.122653902332487
10.35	0.06	5.146351788855652
10.36	0.06	5.167489402349305
10.37	0.06	5.189495441365153
10.38	0.06	5.212631566019555
10.39	0.06	5.232957590615672
10.4	0.06	5.254686792731905
10.41	0.06	5.276198219006228
10.42	0.06	5.28880659363445
10.43	0.06	5.315052500348711
10.44	0.06	5.334847996203677
10.45	0.06	5.356030766215861
10.46	0.06	5.375271937547414
10.47	0.06	5.39347992213717
10.48	0.06	5.412576692327804
10.49	0.06	5.430167616475189
10.5	0.06	5.432848749194741
10.51	0.06	5.465775409091989
10.52	0.06	5.481423536070327
10.53	0.06	5.5007149987329225
10.54	0.06	5.516699671130296
10.55	0.06	5.5317062767292
10.56	0.06	5.547382938586396
10.57	0.06	5.563828160033669
10.58	0.06	5.577530753468776
10.59	0.06	5.594336618007863
10.6	0.06	5.612456814611957
10.61	0.06	5.590704112972605
10.62	0.06	5.648469211539522
10.63	0.06	5.675278910814847
10.64	0.06	5.702259987793662
10.65	0.06	5.729861009476723
10.66	0.06	5.852931184571665
10.67	0.06	5.8834206892010945
10.68	0.06	5.428679354209876
10.69	0.06	5.381538855049228
10.7	0.06	5.6236073527826855
10.71	0.06	5.622048325771884
10.72	0.06	5.660087726807702
10.73	0.06	5.674972044824434
10.74	0.06	5.6943932221104125
10.75	0.06	5.705582037111411
10.76	0.06	5.7156062363571145
10.77	0.06	5.728376933941671
10.78	0.06	5.73758442081233
10.79	0.06	5.743822761264549
10.8	0.06	5.754099120543283
10.81	0.06	5.763804884492993
10.82	0.06	5.771140422477145
10.83	0.06	5.777485018480224
10.84	0.06	5.782660186811584
10.85	0.06	5.78882103581989
10.86	0.06	5.794468458996862
10.87	0.06	5.799711294270652
10.88	0.06	5.804489404913745
10.89	0.06	5.809731385757879
10.9	0.06	5.814334837074433
10.91	0.06	5.81729896107443
10.92	0.06	5.822462367118928
10.93	0.06	5.827351157463602
10.94	0.06	5.832199439684366
10.95	0.06	5.834944332073136
10.96	0.06	5.842955724534641
10.97	0.06	5.846045578501179
10.98	0.06	5.848967396434298
10.99	0.06	5.851760238591816
11.	0.06	5.84909291905464
9.	0.08	5.206287126600328
9.01	0.08	5.245624852338068
9.02	0.08	5.28868110675446
9.03	0.08	5.332377976045522
9.04	0.08	5.384291675064913
9.05	0.08	5.4392980575392444
9.06	0.08	5.5007585059697295
9.07	0.08	5.567634926000619
9.08	0.08	5.640036156697094
9.09	0.08	5.716498080588429
9.1	0.08	5.801650033379369
9.11	0.08	5.897999993591106
9.12	0.08	5.999011104134289
9.13	0.08	6.094926393069348
9.14	0.08	6.225731718629905
9.15	0.08	6.358427461794796
9.16	0.08	6.502743401768446
9.17	0.08	6.660733850210324
9.18	0.08	6.822388321462147
9.19	0.08	7.001210260422235
9.2	0.08	7.206002096026524
9.21	0.08	7.421165592989812
9.22	0.08	7.6614642123731915
9.23	0.08	7.913224171030499
9.24	0.08	8.199120916854156
9.25	0.08	8.508083774325664
9.26	0.08	8.835070594385218
9.27	0.08	9.20170518084313
9.28	0.08	9.598295440131427
9.29	0.08	10.027425310189816
9.3	0.08	10.4883473612022
9.31	0.08	10.979685179468206
9.32	0.08	11.51447508713015
9.33	0.08	12.069089116817764
9.34	0.08	12.642793683643866
9.35	0.08	13.21845322039898
9.36	0.08	13.788335820137288
9.37	0.08	14.311834716023183
9.38	0.08	14.753392008735652
9.39	0.08	15.066671112210589
9.4	0.08	15.223449869218344
9.41	0.08	15.159377719274417
9.42	0.08	14.850637585656177
9.43	0.08	14.283786275952881
9.44	0.08	13.48297639007648
9.45	0.08	12.490956739536726
9.46	0.08	11.363969785074827
9.47	0.08	10.211787928143679
9.48	0.08	9.036124828351989
9.49	0.08	7.923835468009459
9.5	0.08	6.92192213088736
9.51	0.08	6.027474851632983
9.52	0.08	5.250784759474849
9.53	0.08	4.585303975337986
9.54	0.08	4.029643473075235
9.55	0.08	3.5651751540581755
9.56	0.08	3.186853822313529
9.57	0.08	2.877498958790912
9.58	0.08	2.6334295790079922
9.59	0.08	2.440500267168792
9.6	0.08	2.2920632484564325
9.61	0.08	2.1802609426853192
9.62	0.08	2.1040699488660186
9.63	0.08	2.0540538656205394
9.64	0.08	2.0278909133969893
9.65	0.08	2.0208279877427793
9.66	0.08	2.033239458766055
9.67	0.08	2.059114016023093
9.68	0.08	2.097366050095323
9.69	0.08	2.1469101535399737
9.7	0.08	2.203508663835868
9.71	0.08	2.2710984295957304
9.72	0.08	2.3444009154671255
9.73	0.08	2.4219651308901793
9.74	0.08	2.503462149007959
9.75	0.08	2.587240414352531
9.76	0.08	2.6734879909785247
9.77	0.08	2.7610931545482154
9.78	0.08	2.8498828130648763
9.79	0.08	2.939945386934931
9.8	0.08	3.0278701552333964
9.81	0.08	3.114134111312467
9.82	0.08	3.1974315898799417
9.83	0.08	3.2796081148779295
9.84	0.08	3.3594333090513393
9.85	0.08	3.4363251301817126
9.86	0.08	3.5123120676490736
9.87	0.08	3.583710354097359
9.88	0.08	3.6512240666724045
9.89	0.08	3.7160858388071216
9.9	0.08	3.7782443386049955
9.91	0.08	3.836597097423565
9.92	0.08	3.8922894052974786
9.93	0.08	3.944868868002967
9.94	0.08	3.9954976431646925
9.95	0.08	4.042973922737283
9.96	0.08	4.088303800164383
9.97	0.08	4.132258989157537
9.98	0.08	4.1734297195060766
9.99	0.08	4.212501503825965
10.	0.08	4.250090681786079
10.01	0.08	4.287282371404592
10.02	0.08	4.322440303501023
10.03	0.08	4.355847250203212
10.04	0.08	4.385853329691804
10.05	0.08	4.420888422155981
10.06	0.08	4.451464962870967
10.07	0.08	4.480769961044401
10.08	0.08	4.511404899022558
10.09	0.08	4.539975199134363
10.1	0.08	4.568583301863274
10.11	0.08	4.594415628983454
10.12	0.08	4.622907827426694
10.13	0.08	4.649617956864604
10.14	0.08	4.677055320305435
10.15	0.08	4.703220629076619
10.16	0.08	4.729738805698588
10.17	0.08	4.75440753075719
10.18	0.08	4.780472715464015
10.19	0.08	4.805828051061616
10.2	0.08	4.830601356272548
10.21	0.08	4.8545150310493606
10.22	0.08	4.879993790603009
10.23	0.08	4.905105145637236
10.24	0.08	4.928070645998206
10.25	0.08	4.948803586846393
10.26	0.08	4.976575816016617
10.27	0.08	4.995045529649769
10.28	0.08	5.024828420332536
10.29	0.08	5.047271346324117
10.3	0.08	5.070119902792401
10.31	0.08	5.092388851744969
10.32	0.08	5.115569621218591
10.33	0.08	5.137849570912838
10.34	0.08	5.159656887493299
10.35	0.08	5.182193030060884
10.36	0.08	5.202195251375673
10.37	0.08	5.223094322007136
10.38	0.08	5.245144859343328
10.39	0.08	5.264418681704135
10.4	0.08	5.285130866360878
10.41	0.08	5.305647973422498
10.42	0.08	5.3172459650837185
10.43	0.08	5.342593566201941
10.44	0.08	5.36142838855056
10.45	0.08	5.381745925408619
10.46	0.08	5.400146966226067
10.47	0.08	5.417526481013535
10.48	0.08	5.435818281203341
10.49	0.08	5.4526272724868425
10.5	0.08	5.454483890604039
10.51	0.08	5.486750264737619
10.52	0.08	5.501686086960809
10.53	0.08	5.520303211910645
10.54	0.08	5.535630514284761
10.55	0.08	5.549994324726561
10.56	0.08	5.5650564065455335
10.57	0.08	5.5809115807314
10.58	0.08	5.594037327874149
10.59	0.08	5.61029478724611
10.6	0.08	5.627894909528736
10.61	0.08	5.60553462440449
10.62	0.08	5.66282114145999
10.63	0.08	5.689058538473576
10.64	0.08	5.715812102892776
10.65	0.08	5.742875323221101
10.66	0.08	5.865886360814115
10.67	0.08	5.896102703874702
10.68	0.08	5.439953983854519
10.69	0.08	5.392167996925248
10.7	0.08	5.634385460554347
10.71	0.08	5.632451834004148
10.72	0.08	5.670210708332586
10.73	0.08	5.684779909615471
10.74	0.08	5.7039039281604325
10.75	0.08	5.714790813793444
10.76	0.08	5.724521803275098
10.77	0.08	5.73701664962098
10.78	0.08	5.745955285783767
10.79	0.08	5.751931935311938
10.8	0.08	5.761927623643347
10.81	0.08	5.771415578393177
10.82	0.08	5.778513288251243
10.83	0.08	5.784638386789082
10.84	0.08	5.789592818119431
10.85	0.08	5.795542012991395
10.86	0.08	5.800985318506473
10.87	0.08	5.806030664012993
10.88	0.08	5.8106192671503445
10.89	0.08	5.815677604224484
10.9	0.08	5.820103896024419
10.91	0.08	5.822896003715473
10.92	0.08	5.827896113699866
10.93	0.08	5.8326269401220605
10.94	0.08	5.837322562556149
10.95	0.08	5.839926415080005
10.96	0.08	5.847793291114773
10.97	0.08	5.850744491764814
10.98	0.08	5.853533063604754
10.99	0.08	5.856197482939558
11.	0.08	5.853401728532979
9.	0.1	5.166413982338293
9.01	0.1	5.203041780232373
9.02	0.1	5.243115337362552
9.03	0.1	5.283553500588303
9.04	0.1	5.33184008922548
9.05	0.1	5.382845628212132
9.06	0.1	5.439839175768108
9.07	0.1	5.501792802761621
9.08	0.1	5.5686770835707256
9.09	0.1	5.639002598905397
9.1	0.1	5.717260437636706
9.11	0.1	5.805807544107476
9.12	0.1	5.898073626876656
9.13	0.1	5.9842996715192776
9.14	0.1	6.103719696168459
9.15	0.1	6.22359985495679
9.16	0.1	6.353270096088876
9.17	0.1	6.494423378703509
9.18	0.1	6.637082788698367
9.19	0.1	6.793863585156858
9.2	0.1	6.972913972567133
9.21	0.1	7.158435639035499
9.22	0.1	7.364036238630017
9.23	0.1	7.57561495004984
9.24	0.1	7.8141755896778236
9.25	0.1	8.067649247466049
9.26	0.1	8.329861640871403
9.27	0.1	8.61969017655248
9.28	0.1	8.9259840864348
9.29	0.1	9.248893500158843
9.3	0.1	9.585218492028025
9.31	0.1	9.931167673844623
9.32	0.1	10.296017960277437
9.33	0.1	10.655951543058062
9.34	0.1	11.009059473634512
9.35	0.1	11.340299851351404
9.36	0.1	11.645734586184817
9.37	0.1	11.896543612366512
9.38	0.1	12.073777470451411
9.39	0.1	12.154372224923268
9.4	0.1	12.134309845493805
9.41	0.1	11.982008745537392
9.42	0.1	11.6956091220021
9.43	0.1	11.273608393270573
9.44	0.1	10.732552187820886
9.45	0.1	10.09214589520851
9.46	0.1	9.37549503130102
9.47	0.1	8.644007919812562
9.48	0.1	7.879427321639087
9.49	0.1	7.1392938619957516
9.5	0.1	6.450026775886573
9.51	0.1	5.811277406353129
9.52	0.1	5.235640444480834
9.53	0.1	4.722237802151769
9.54	0.1	4.278307490143086
9.55	0.1	3.892550559979968
9.56	0.1	3.5675444797395595
9.57	0.1	3.2914330238209706
9.58	0.1	3.0664246730907885
9.59	0.1	2.881437583679848
9.6	0.1	2.7330768592662946
9.61	0.1	2.6154437684889977
9.62	0.1	2.529914937760769
9.63	0.1	2.4675112337942076
9.64	0.1	2.4271286445522344
9.65	0.1	2.4044731196650018
9.66	0.1	2.400949591684103
9.67	0.1	2.410328773267509
9.68	0.1	2.431926580859327
9.69	0.1	2.46487117781746
9.7	0.1	2.5048830262023456
9.71	0.1	2.5565278681865635
9.72	0.1	2.6141183074944414
9.73	0.1	2.6763493787854085
9.74	0.1	2.743039751691999
9.75	0.1	2.8125122325545706
9.76	0.1	2.8851463859451774
9.77	0.1	2.959816006815229
9.78	0.1	3.0364136658063314
9.79	0.1	3.1151061227217753
9.8	0.1	3.1923653525298588
9.81	0.1	3.268748411297954
9.82	0.1	3.3429400714707866
9.83	0.1	3.416838665910342
9.84	0.1	3.489187726796378
9.85	0.1	3.5593559808905884
9.86	0.1	3.6294022061001483
9.87	0.1	3.6954992924114958
9.88	0.1	3.758324904572414
9.89	0.1	3.819081472780731
9.9	0.1	3.87768185951397
9.91	0.1	3.9329225037241407
9.92	0.1	3.985918129954685
9.93	0.1	4.036180034380898
9.94	0.1	4.084789708777737
9.95	0.1	4.130492094864161
9.96	0.1	4.174268896539756
9.97	0.1	4.216860037831326
9.98	0.1	4.256770471323149
9.99	0.1	4.294679389950129
10.	0.1	4.331182432069794
10.01	0.1	4.367355535293001
10.02	0.1	4.401504547675132
10.03	0.1	4.433893173893337
10.04	0.1	4.462856744172301
10.05	0.1	4.496949052587977
10.06	0.1	4.526468109357445
10.07	0.1	4.55468130784626
10.08	0.1	4.5842538028317925
10.09	0.1	4.6117036871458
10.1	0.1	4.6391406329925164
10.11	0.1	4.663744897735607
10.12	0.1	4.691066941043568
10.13	0.1	4.716534460376206
10.14	0.1	4.742713027626143
10.15	0.1	4.767584978506792
10.16	0.1	4.792770019321313
10.17	0.1	4.816128902417134
10.18	0.1	4.840843866750364
10.19	0.1	4.8648373596261045
10.2	0.1	4.888240756185684
10.21	0.1	4.910759919572805
10.22	0.1	4.934874663464731
10.23	0.1	4.958624552930377
10.24	0.1	4.980202337811015
10.25	0.1	4.99953352298227
10.26	0.1	5.026000995477384
10.27	0.1	5.043079118940383
10.28	0.1	5.071600997750532
10.29	0.1	5.092730289758639
10.3	0.1	5.114290866889072
10.31	0.1	5.135285563107838
10.32	0.1	5.157222207638104
10.33	0.1	5.178275917329687
10.34	0.1	5.198886215250993
10.35	0.1	5.220239415690903
10.36	0.1	5.239083268886183
10.37	0.1	5.258852091302808
10.38	0.1	5.279792419045576
10.39	0.1	5.2979882271686645
10.4	0.1	5.317657581550112
10.41	0.1	5.337153054572385
10.42	0.1	5.347710562199825
10.43	0.1	5.372134705281236
10.44	0.1	5.389980144832067
10.45	0.1	5.409400633259937
10.46	0.1	5.426931658357053
10.47	0.1	5.443453184841304
10.48	0.1	5.460909776371597
10.49	0.1	5.476906200436047
10.5	0.1	5.477902713848666
10.51	0.1	5.509482857991311
10.52	0.1	5.523674949695951
10.53	0.1	5.5415874063626624
10.54	0.1	5.556226529757482
10.55	0.1	5.569916459483761
10.56	0.1	5.584333359955427
10.57	0.1	5.599568492455143
10.58	0.1	5.612087032001018
10.59	0.1	5.627766823820106
10.6	0.1	5.644818284267998
10.61	0.1	5.621814567271391
10.62	0.1	5.678607441545341
10.63	0.1	5.704239117355748
10.64	0.1	5.730737236511873
10.65	0.1	5.757240444634998
10.66	0.1	5.880183608194247
10.67	0.1	5.910109479802673
10.68	0.1	5.452429405380596
10.69	0.1	5.403954490647169
10.7	0.1	5.6463439129179
10.71	0.1	5.644008320573327
10.72	0.1	5.681467696596179
10.73	0.1	5.695698628430005
10.74	0.1	5.714503386636107
10.75	0.1	5.725065102939827
10.76	0.1	5.7344800428159575
10.77	0.1	5.746677347219618
10.78	0.1	5.75532542879503
10.79	0.1	5.761019407032344
10.8	0.1	5.770713493889529
10.81	0.1	5.779962676074115
10.82	0.1	5.786802668781143
10.83	0.1	5.792688402530085
10.84	0.1	5.797402633187615
10.85	0.1	5.80312122901317
10.86	0.1	5.808341916862409
10.87	0.1	5.813171601602527
10.88	0.1	5.817553016515331
10.89	0.1	5.822410357989394
10.9	0.1	5.826642499520623
10.91	0.1	5.829245929582512
10.92	0.1	5.8340667932625605
10.93	0.1	5.838624020188608
10.94	0.1	5.843151713767727
10.95	0.1	5.8455994546218815
10.96	0.1	5.853307850182216
10.97	0.1	5.856106008351271
10.98	0.1	5.858747372861594
10.99	0.1	5.861269704817174
11.	0.1	5.858331634930133

==> anc/Figure5_500MeV.dat <==
E_R(GeV)	E_I(GeV)	|T|^2(GeV^-4)
9.	-0.5	0.7323327007724152
9.01	-0.5	0.738738510433838
9.02	-0.5	0.7449003899436467
9.03	-0.5	0.7507310945344863
9.04	-0.5	0.7561904338533432
9.05	-0.5	0.7612750622480893
9.06	-0.5	0.7659788938796321
9.07	-0.5	0.7702506619276739
9.08	-0.5	0.7741405049622558
9.09	-0.5	0.7776516513599901
9.1	-0.5	0.7802291000064301
9.11	-0.5	0.7826583143974437
9.12	-0.5	0.784288019242003
9.13	-0.5	0.7850888277039925
9.14	-0.5	0.7857474946800406
9.15	-0.5	0.7853133586961774
9.16	-0.5	0.784641098055243
9.17	-0.5	0.783076708958846
9.18	-0.5	0.7805411413244463
9.19	-0.5	0.7777779351800631
9.2	-0.5	0.7741650847925942
9.21	-0.5	0.7696676762050232
9.22	-0.5	0.7648211884392621
9.23	-0.5	0.7591230235461666
9.24	-0.5	0.7527149594925975
9.25	-0.5	0.7458999189518019
9.26	-0.5	0.7383595350425912
9.27	-0.5	0.7302764880030468
9.28	-0.5	0.7214850088570166
9.29	-0.5	0.712600157213395
9.3	-0.5	0.7034688228992154
9.31	-0.5	0.6938857848218469
9.32	-0.5	0.6840810692878634
9.33	-0.5	0.6741392863645509
9.34	-0.5	0.6641457574835754
9.35	-0.5	0.6542675742669233
9.36	-0.5	0.6445409011610824
9.37	-0.5	0.6350227229137224
9.38	-0.5	0.6258111878294723
9.39	-0.5	0.6172180361012406
9.4	-0.5	0.6089474633975218
9.41	-0.5	0.6015007712337027
9.42	-0.5	0.5947863812484085
9.43	-0.5	0.5886765859675054
9.44	-0.5	0.5833816964576153
9.45	-0.5	0.5789451778105332
9.46	-0.5	0.5754053796715597
9.47	-0.5	0.5726826526597882
9.48	-0.5	0.5711401649503725
9.49	-0.5	0.570223225130394
9.5	-0.5	0.5704311601972674
9.51	-0.5	0.5716643241163692
9.52	-0.5	0.5736914821912829
9.53	-0.5	0.5766646201226449
9.54	-0.5	0.5803978234130623
9.55	-0.5	0.5850382702974165
9.56	-0.5	0.5902540948105925
9.57	-0.5	0.5964755971125169
9.58	-0.5	0.6032751934185399
9.59	-0.5	0.6107192236147445
9.6	-0.5	0.6188138753669916
9.61	-0.5	0.6274659636237571
9.62	-0.5	0.6364932256191231
9.63	-0.5	0.6463204230145472
9.64	-0.5	0.656449508503801
9.65	-0.5	0.6669580835509487
9.66	-0.5	0.6778552233436136
9.67	-0.5	0.6891545040286963
9.68	-0.5	0.7006071668459226
9.69	-0.5	0.712403100438026
9.7	-0.5	0.7245927379696044
9.71	-0.5	0.7368604552460203
9.72	-0.5	0.7495183214716381
9.73	-0.5	0.7621951220846566
9.74	-0.5	0.7753620581175071
9.75	-0.5	0.7883835445153398
9.76	-0.5	0.8013153748838548
9.77	-0.5	0.8148213819315357
9.78	-0.5	0.8281748991846468
9.79	-0.5	0.8416491754321439
9.8	-0.5	0.8548929134685199
9.81	-0.5	0.8686909943330894
9.82	-0.5	0.8822871947819639
9.83	-0.5	0.8957963709668052
9.84	-0.5	0.9093822404892566
9.85	-0.5	0.9229660629754337
9.86	-0.5	0.9365496119755061
9.87	-0.5	0.950050811047616
9.88	-0.5	0.96334641186495
9.89	-0.5	0.9768843693809348
9.9	-0.5	0.9905761100916244
9.91	-0.5	1.0039823533360346
9.92	-0.5	1.0170355076351925
9.93	-0.5	1.0304012539637486
9.94	-0.5	1.0437297237609076
9.95	-0.5	1.0569014714129765
9.96	-0.5	1.070298467737334
9.97	-0.5	1.0833501962544874
9.98	-0.5	1.0963221552206903
9.99	-0.5	1.1092004360486247
10.	-0.5	1.1220377892217976
10.01	-0.5	1.1347491869225967
10.02	-0.5	1.1476054214790503
10.03	-0.5	1.1600317710524022
10.04	-0.5	1.1724212359881458
10.05	-0.5	1.1849357754634402
10.06	-0.5	1.1972936724360659
10.07	-0.5	1.209134898848169
10.08	-0.5	1.221508225528452
10.09	-0.5	1.2335222374724364
10.1	-0.5	1.245280331033384
10.11	-0.5	1.2568450645211167
10.12	-0.5	1.2689007839667283
10.13	-0.5	1.280293431236551
10.14	-0.5	1.2917319211149092
10.15	-0.5	1.3034749728519128
10.16	-0.5	1.314401237002853
10.17	-0.5	1.3256392448203234
10.18	-0.5	1.3366498698141163
10.19	-0.5	1.3476009819154071
10.2	-0.5	1.3589565415511737
10.21	-0.5	1.3697280531551743
10.22	-0.5	1.3802914843217375
10.23	-0.5	1.3908886117213048
10.24	-0.5	1.400852876132237
10.25	-0.5	1.4118276268861611
10.26	-0.5	1.4218974331402428
10.27	-0.5	1.4320584699389285
10.28	-0.5	1.4422394391126412
10.29	-0.5	1.452124956462802
10.3	-0.5	1.4618905665194326
10.31	-0.5	1.471502983729515
10.32	-0.5	1.4810995488329175
10.33	-0.5	1.4905994809669632
10.34	-0.5	1.4993323532819964
10.35	-0.5	1.508696799466292
10.36	-0.5	1.518369944402484
10.37	-0.5	1.5273720249526617
10.38	-0.5	1.5356142920340892
10.39	-0.5	1.544428975662126
10.4	-0.5	1.5538463494805612
10.41	-0.5	1.5617496608002137
10.42	-0.5	1.5709475594741897
10.43	-0.5	1.578848933870501
10.44	-0.5	1.5876530023685933
10.45	-0.5	1.5950514812129064
10.46	-0.5	1.603336441562648
10.47	-0.5	1.6111885694086074
10.48	-0.5	1.61970684504551
10.49	-0.5	1.6274704510177402
10.5	-0.5	1.6353221500444668
10.51	-0.5	1.6422521675550186
10.52	-0.5	1.650152511060635
10.53	-0.5	1.65699298640239
10.54	-0.5	1.6650002702901818
10.55	-0.5	1.6720988864358144
10.56	-0.5	1.6788669555893099
10.57	-0.5	1.6852595472845302
10.58	-0.5	1.6923508905840317
10.59	-0.5	1.6994918276358608
10.6	-0.5	1.7056814667116162
10.61	-0.5	1.7127546827238447
10.62	-0.5	1.7184858027492562
10.63	-0.5	1.7257113194384965
10.64	-0.5	1.7318878026948872
10.65	-0.5	1.7379791844914614
10.66	-0.5	1.7440602130701306
10.67	-0.5	1.7500584941754083
10.68	-0.5	1.7559432954906384
10.69	-0.5	1.7617336384165254
10.7	-0.5	1.767526530214357
10.71	-0.5	1.772799827056454
10.72	-0.5	1.7785877134646513
10.73	-0.5	1.783916156620236
10.74	-0.5	1.7890486000745247
10.75	-0.5	1.7935389293166333
10.76	-0.5	1.7985383457934598
10.77	-0.5	1.803391513714775
10.78	-0.5	1.8083885694654225
10.79	-0.5	1.8135340150876935
10.8	-0.5	1.8180249239890716
10.81	-0.5	1.823457416528239
10.82	-0.5	1.827548667713548
10.83	-0.5	1.8326190314966422
10.84	-0.5	1.8369704766505583
10.85	-0.5	1.8402147610534754
10.86	-0.5	1.8453089641623044
10.87	-0.5	1.8499042693405197
10.88	-0.5	1.8521864610394285
10.89	-0.5	1.8566750613950136
10.9	-0.5	1.8605608440061305
10.91	-0.5	1.864094219490764
10.92	-0.5	1.868997389361695
10.93	-0.5	1.8721114649845172
10.94	-0.5	1.876286822758903
10.95	-0.5	1.8785785028560051
10.96	-0.5	1.8827115512801653
10.97	-0.5	1.884876030094847
10.98	-0.5	1.8901743652848386
10.99	-0.5	1.8931902916011691
11.	-0.5	1.8951938304338185
9.	-0.48	0.7398099839228438
9.01	-0.48	0.7463297538875271
9.02	-0.48	0.7525852679083126
9.03	-0.48	0.7584854356149378
9.04	-0.48	0.7639871085341899
9.05	-0.48	0.7690803991476868
9.06	-0.48	0.7737582100957471
9.07	-0.48	0.7779620362647496
9.08	-0.48	0.7817374873195688
9.09	-0.48	0.7850844100524786
9.1	-0.48	0.7874347107630048
9.11	-0.48	0.7895785923134533
9.12	-0.48	0.7908485435002006
9.13	-0.48	0.7912084305742857
9.14	-0.48	0.7913530159944336
9.15	-0.48	0.7903064943863074
9.16	-0.48	0.7889300832722117
9.17	-0.48	0.7865609470034494
9.18	-0.48	0.7831089091682435
9.19	-0.48	0.779316007354909
9.2	-0.48	0.774559847720471
9.21	-0.48	0.7687990167443002
9.22	-0.48	0.7625629666570207
9.23	-0.48	0.7553544325949524
9.24	-0.48	0.7473086386801239
9.25	-0.48	0.7387428000432515
9.26	-0.48	0.7293346963391252
9.27	-0.48	0.7192716166752371
9.28	-0.48	0.7084037638085917
9.29	-0.48	0.6973577379722371
9.3	-0.48	0.6859827314152472
9.31	-0.48	0.6741040396414014
9.32	-0.48	0.6619650089832776
9.33	-0.48	0.6496773737222884
9.34	-0.48	0.6373457339795818
9.35	-0.48	0.625152538583007
9.36	-0.48	0.6131768562898992
9.37	-0.48	0.6015000650997723
9.38	-0.48	0.5902368035502402
9.39	-0.48	0.5797098639828864
9.4	-0.48	0.5696981197331914
9.41	-0.48	0.5606891875940296
9.42	-0.48	0.5525824620404449
9.43	-0.48	0.5453057599198902
9.44	-0.48	0.5390633866048522
9.45	-0.48	0.533904174036464
9.46	-0.48	0.5298670932133193
9.47	-0.48	0.5268718121102797
9.48	-0.48	0.5252484411335359
9.49	-0.48	0.5244756446982994
9.5	-0.48	0.5249973820400096
9.51	-0.48	0.5267012640262961
9.52	-0.48	0.5293611856648222
9.53	-0.48	0.5330977336384363
9.54	-0.48	0.5377056635287185
9.55	-0.48	0.5433210055400866
9.56	-0.48	0.5495913703507176
9.57	-0.48	0.5569209800661168
9.58	-0.48	0.5648765585479827
9.59	-0.48	0.5735171945424287
9.6	-0.48	0.5828248198803789
9.61	-0.48	0.5927068743703322
9.62	-0.48	0.6029817102565025
9.63	-0.48	0.6140288541179384
9.64	-0.48	0.625376947784727
9.65	-0.48	0.6370882727024959
9.66	-0.48	0.6491665568862119
9.67	-0.48	0.6616227768187666
9.68	-0.48	0.6742169440818481
9.69	-0.48	0.687112986452542
9.7	-0.48	0.7003674119683134
9.71	-0.48	0.7136710034396035
9.72	-0.48	0.7273283860488357
9.73	-0.48	0.740977051710039
9.74	-0.48	0.7550719978574674
9.75	-0.48	0.7689957463401469
9.76	-0.48	0.7827992950703928
9.77	-0.48	0.7971286405760938
9.78	-0.48	0.8112786839908894
9.79	-0.48	0.8255199922325069
9.8	-0.48	0.8395033379256095
9.81	-0.48	0.8540018335830477
9.82	-0.48	0.8682717709683321
9.83	-0.48	0.8824229197002622
9.84	-0.48	0.8966283353125032
9.85	-0.48	0.9107999653905108
9.86	-0.48	0.9249464888209361
9.87	-0.48	0.9389836180792396
9.88	-0.48	0.9527954276022976
9.89	-0.48	0.9668270683136683
9.9	-0.48	0.9809791887180601
9.91	-0.48	0.9948311293641476
9.92	-0.48	1.0083106460695181
9.93	-0.48	1.0220814184619504
9.94	-0.48	1.0357966269887202
9.95	-0.48	1.0493355927485204
9.96	-0.48	1.063078389633196
9.97	-0.48	1.0764648806324364
9.98	-0.48	1.0897530003055176
9.99	-0.48	1.102933402413348
10.	-0.48	1.1160579304110383
10.01	-0.48	1.129042458431217
10.02	-0.48	1.142156030590125
10.03	-0.48	1.1548312387306023
10.04	-0.48	1.167456487767438
10.05	-0.48	1.180192311558523
10.06	-0.48	1.1927634048490503
10.07	-0.48	1.2048075450878821
10.08	-0.48	1.2173699668001494
10.09	-0.48	1.2295649515100455
10.1	-0.48	1.2414961085471026
10.11	-0.48	1.2532249021150037
10.12	-0.48	1.2654330642403258
10.13	-0.48	1.2769738064204232
10.14	-0.48	1.2885509548744718
10.15	-0.48	1.300424513899842
10.16	-0.48	1.3114779687463594
10.17	-0.48	1.3228338483906108
10.18	-0.48	1.3339572279065592
10.19	-0.48	1.3450150823073956
10.2	-0.48	1.3564691891942129
10.21	-0.48	1.3673342031468845
10.22	-0.48	1.3779884151085948
10.23	-0.48	1.3886709626542968
10.24	-0.48	1.398715962309714
10.25	-0.48	1.4097645085281993
10.26	-0.48	1.4199052740912412
10.27	-0.48	1.4301349671201058
10.28	-0.48	1.440380224272801
10.29	-0.48	1.4503249902765696
10.3	-0.48	1.4601470759522102
10.31	-0.48	1.4698122535737899
10.32	-0.48	1.4794585503025415
10.33	-0.48	1.4890052435654755
10.34	-0.48	1.4977840889337535
10.35	-0.48	1.507189699180362
10.36	-0.48	1.5169005925231118
10.37	-0.48	1.525939186658378
10.38	-0.48	1.5342173130389805
10.39	-0.48	1.5430639570640432
10.4	-0.48	1.5525101642447194
10.41	-0.48	1.5604428087594557
10.42	-0.48	1.5696662313198717
10.43	-0.48	1.5775929628244383
10.44	-0.48	1.586418974141568
10.45	-0.48	1.5938405036560122
10.46	-0.48	1.6021452763616766
10.47	-0.48	1.610015804840327
10.48	-0.48	1.6185505513261997
10.49	-0.48	1.6263301179648628
10.5	-0.48	1.6341964990550335
10.51	-0.48	1.6411411373075575
10.52	-0.48	1.6490535813493963
10.53	-0.48	1.6559064093224398
10.54	-0.48	1.6639236621006932
10.55	-0.48	1.6710321874662428
10.56	-0.48	1.6778098829543011
10.57	-0.48	1.684211817303873
10.58	-0.48	1.691310477996803
10.59	-0.48	1.6984580895205685
10.6	-0.48	1.704654592344228
10.61	-0.48	1.7117336177910756
10.62	-0.48	1.7174710915859153
10.63	-0.48	1.7247005577174235
10.64	-0.48	1.7308813367501354
10.65	-0.48	1.736976803174007
10.66	-0.48	1.7430613200911396
10.67	-0.48	1.7490626787275372
10.68	-0.48	1.7549504349942728
10.69	-0.48	1.7607435882433817
10.7	-0.48	1.766539107017458
10.71	-0.48	1.7718142294670822
10.72	-0.48	1.7776035355794775
10.73	-0.48	1.7829337814036452
10.74	-0.48	1.7880676700421816
10.75	-0.48	1.7925601764458814
10.76	-0.48	1.797560492219284
10.77	-0.48	1.80241471838178
10.78	-0.48	1.8074128293451899
10.79	-0.48	1.8125587910787375
10.8	-0.48	1.8170506828535617
10.81	-0.48	1.8224833261509925
10.82	-0.48	1.8265755598148563
10.83	-0.48	1.8316460021036114
10.84	-0.48	1.8359981755891528
10.85	-0.48	1.839243669210433
10.86	-0.48	1.8443376584929345
10.87	-0.48	1.8489327753533056
10.88	-0.48	1.8512163061955347
10.89	-0.48	1.8557035668223092
10.9	-0.48	1.8595882544695024
10.91	-0.48	1.863127065475916
10.92	-0.48	1.8680268993151083
10.93	-0.48	1.8711447267501653
10.94	-0.48	1.8753195917954162
10.95	-0.48	1.877612133035012
10.96	-0.48	1.881745355506884
10.97	-0.48	1.8839121637477987
10.98	-0.48	1.8892098048244068
10.99	-0.48	1.892226343968366
11.	-0.48	1.8942313557508346
9.	-0.46	0.7484849820440993
9.01	-0.46	0.7551960019044797
9.02	-0.46	0.7616251759455533
9.03	-0.46	0.7676772810925652
9.04	-0.46	0.773305685082028
9.05	-0.46	0.7784934887353787
9.06	-0.46	0.7832320790795784
9.07	-0.46	0.7874549176095864
9.08	-0.46	0.7912023037060485
9.09	-0.46	0.7944698520900235
9.1	-0.46	0.796673778182139
9.11	-0.46	0.7986098212015679
9.12	-0.46	0.7995906549922518
9.13	-0.46	0.7995718578909146
9.14	-0.46	0.7992565861197873
9.15	-0.46	0.7976383085297273
9.16	-0.46	0.7955856383922082
9.17	-0.46	0.7924228156976503
9.18	-0.46	0.7880451459156774
9.19	-0.46	0.7831928314714243
9.2	-0.46	0.7772393054046747
9.21	-0.46	0.7701338231818168
9.22	-0.46	0.762398167656589
9.23	-0.46	0.7535375422454951
9.24	-0.46	0.7436780181088751
9.25	-0.46	0.7331523574404357
9.26	-0.46	0.7216312753876111
9.27	-0.46	0.709306242031102
9.28	-0.46	0.6960443924897928
9.29	-0.46	0.6824879311116295
9.3	-0.46	0.6684879738437696
9.31	-0.46	0.6539052051219999
9.32	-0.46	0.6390014856783838
9.33	-0.46	0.6239229935864369
9.34	-0.46	0.6088007839178994
9.35	-0.46	0.5938398113308834
9.36	-0.46	0.5791750926918378
9.37	-0.46	0.5649233597747894
9.38	-0.46	0.5512240062294772
9.39	-0.46	0.5384209745095393
9.4	-0.46	0.5263858233361877
9.41	-0.46	0.5155970249211241
9.42	-0.46	0.5059442655775735
9.43	-0.46	0.49742374236191267
9.44	-0.46	0.4902321032479856
9.45	-0.46	0.4844226773782172
9.46	-0.46	0.4800309430187053
9.47	-0.46	0.4769682235635297
9.48	-0.46	0.4755215685927817
9.49	-0.46	0.4751971068005266
9.5	-0.46	0.47636918082733903
9.51	-0.46	0.47890282376187765
9.52	-0.46	0.4825699064706691
9.53	-0.46	0.4874497814788889
9.54	-0.46	0.4933081714643699
9.55	-0.46	0.5002677594992258
9.56	-0.46	0.5079462963847088
9.57	-0.46	0.5167214148163888
9.58	-0.46	0.5261495862067653
9.59	-0.46	0.5362822520107224
9.6	-0.46	0.5470759019010015
9.61	-0.46	0.5584379892237967
9.62	-0.46	0.5701880963259264
9.63	-0.46	0.5826618035234159
9.64	-0.46	0.5954132711614666
9.65	-0.46	0.6084927318159716
9.66	-0.46	0.6218984048345709
9.67	-0.46	0.6356402752262845
9.68	-0.46	0.6494887611302925
9.69	-0.46	0.6635834040137476
9.7	-0.46	0.6779858864385565
9.71	-0.46	0.6923963610939705
9.72	-0.46	0.7071139374031655
9.73	-0.46	0.7217839343997412
9.74	-0.46	0.7368481915773516
9.75	-0.46	0.7517058319912762
9.76	-0.46	0.7664047103491042
9.77	-0.46	0.7815752872277696
9.78	-0.46	0.796532888077618
9.79	-0.46	0.8115474674098486
9.8	-0.46	0.8262711295406465
9.81	-0.46	0.8414666486649781
9.82	-0.46	0.8564037878828581
9.83	-0.46	0.8711862622238052
9.84	-0.46	0.8859970492724174
9.85	-0.46	0.9007404478358505
9.86	-0.46	0.9154310563858503
9.87	-0.46	0.9299834725578449
9.88	-0.46	0.9442878060791904
9.89	-0.46	0.9587899760951869
9.9	-0.46	0.9733777951999304
9.91	-0.46	0.9876488831892469
9.92	-0.46	1.001526952094629
9.93	-0.46	1.0156748793553974
9.94	-0.46	1.0297478385307681
9.95	-0.46	1.0436251397906509
9.96	-0.46	1.057684766619395
9.97	-0.46	1.071376432270434
9.98	-0.46	1.08495091403263
9.99	-0.46	1.0984030170051993
10.	-0.46	1.1117844689947156
10.01	-0.46	1.1250119851222724
10.02	-0.46	1.1383526762525853
10.03	-0.46	1.1512469229518625
10.04	-0.46	1.164078061987014
10.05	-0.46	1.177005698096614
10.06	-0.46	1.1897606666282237
10.07	-0.46	1.2019782100775478
10.08	-0.46	1.2147013539999991
10.09	-0.46	1.2270488758419633
10.1	-0.46	1.2391249194278189
10.11	-0.46	1.2509898173638911
10.12	-0.46	1.2633234711744983
10.13	-0.46	1.2749851306292845
10.14	-0.46	1.2866743577417235
10.15	-0.46	1.2986527199674123
10.16	-0.46	1.309807294016911
10.17	-0.46	1.3212558969136603
10.18	-0.46	1.3324673481492235
10.19	-0.46	1.3436073765101955
10.2	-0.46	1.355136408385745
10.21	-0.46	1.3660714899932724
10.22	-0.46	1.376793155697795
10.23	-0.46	1.3875386792291247
10.24	-0.46	1.3976417820369273
10.25	-0.46	1.4087427399107786
10.26	-0.46	1.4189328640232086
10.27	-0.46	1.4292101348307624
10.28	-0.46	1.439499193045881
10.29	-0.46	1.4494829330206715
10.3	-0.46	1.459341730919427
10.31	-0.46	1.4690402421254278
10.32	-0.46	1.4787173271991279
10.33	-0.46	1.4882921470847785
10.34	-0.46	1.497098292484761
10.35	-0.46	1.506527235209205
10.36	-0.46	1.5162587156211258
10.37	-0.46	1.525316653696476
10.38	-0.46	1.5336134555355962
10.39	-0.46	1.54247562733773
10.4	-0.46	1.5519348923457212
10.41	-0.46	1.5598807751247443
10.42	-0.46	1.5691146000763896
10.43	-0.46	1.577051349682349
10.44	-0.46	1.585884762432936
10.45	-0.46	1.5933144730047077
10.46	-0.46	1.6016249937481506
10.47	-0.46	1.6095000135980213
10.48	-0.46	1.6180379237959284
10.49	-0.46	1.6258201560215737
10.5	-0.46	1.6336882754262283
10.51	-0.46	1.6406345644792286
10.52	-0.46	1.6485468309058477
10.53	-0.46	1.6553996310181738
10.54	-0.46	1.6634151984550478
10.55	-0.46	1.6705219463568557
10.56	-0.46	1.677297777227956
10.57	-0.46	1.6836976649342854
10.58	-0.46	1.6907928231124918
10.59	-0.46	1.6979365719074815
10.6	-0.46	1.7041293147454806
10.61	-0.46	1.7112040525585053
10.62	-0.46	1.7169376460219745
10.63	-0.46	1.7241615299617699
10.64	-0.46	1.730337021535957
10.65	-0.46	1.7364271664815645
10.66	-0.46	1.7425060043379
10.67	-0.46	1.748501491316826
10.68	-0.46	1.7543834275351555
10.69	-0.46	1.7601707681664989
10.7	-0.46	1.7659605284909992
10.71	-0.46	1.7712292296807348
10.72	-0.46	1.777011972465465
10.73	-0.46	1.782336156430451
10.74	-0.46	1.7874637486180955
10.75	-0.46	1.7919507685159966
10.76	-0.46	1.7969446144750343
10.77	-0.46	1.8017926342051227
10.78	-0.46	1.8067847817311664
10.79	-0.46	1.8119244228156266
10.8	-0.46	1.816410491683035
10.81	-0.46	1.8218368641580338
10.82	-0.46	1.8259235216953147
10.83	-0.46	1.830987831406058
10.84	-0.46	1.8353345382640995
10.85	-0.46	1.8385750151358604
10.86	-0.46	1.843663036057448
10.87	-0.46	1.8482522690883347
10.88	-0.46	1.8505311921019665
10.89	-0.46	1.855011692031615
10.9	-0.46	1.8588896894111673
10.91	-0.46	1.8624286670789814
10.92	-0.46	1.8673201480352526
10.93	-0.46	1.8704365460798231
10.94	-0.46	1.8746060994419995
10.95	-0.46	1.8768944510826047
10.96	-0.46	1.8810231886629774
10.97	-0.46	1.8831875126944688
10.98	-0.46	1.8884801822555375
10.99	-0.46	1.8914928684832628
11.	-0.46	1.8934948462038415
9.	-0.44	0.7585118012168046
9.01	-0.44	0.7655101506486153
9.02	-0.44	0.7722136341606337
9.03	-0.44	0.7785227437442314
9.04	-0.44	0.784386867237674
9.05	-0.44	0.7897817863594525
9.06	-0.44	0.7946968687734208
9.07	-0.44	0.7990568568202202
9.08	-0.44	0.8028959602166053
9.09	-0.44	0.8062046879344421
9.1	-0.44	0.8083806264589107
9.11	-0.44	0.8102261093960975
9.12	-0.44	0.8110297832026688
9.13	-0.44	0.8107372380147808
9.14	-0.44	0.8100602782951045
9.15	-0.44	0.8079549810528193
9.16	-0.44	0.8052982660897375
9.17	-0.44	0.8013961084512711
9.18	-0.44	0.7961248153994038
9.19	-0.44	0.7902222026284687
9.2	-0.44	0.7830520406925172
9.21	-0.44	0.7745500675029522
9.22	-0.44	0.765227923406439
9.23	-0.44	0.754588487876679
9.24	-0.44	0.7427444459106067
9.25	-0.44	0.7300445134827291
9.26	-0.44	0.7161471152621395
9.27	-0.44	0.7012460269132982
9.28	-0.44	0.6852249758171463
9.29	-0.44	0.6687459138719994
9.3	-0.44	0.6516601313213662
9.31	-0.44	0.6338685692866192
9.32	-0.44	0.6156575899493741
9.33	-0.44	0.5972168346022012
9.34	-0.44	0.5787134096347426
9.35	-0.44	0.5603851484032307
9.36	-0.44	0.5424412713539661
9.37	-0.44	0.5250515437656412
9.38	-0.44	0.5083938623983786
9.39	-0.44	0.49285126800497164
9.4	-0.44	0.4784156614658027
9.41	-0.44	0.46556652667146065
9.42	-0.44	0.4541845863600636
9.43	-0.44	0.444353326414982
9.44	-0.44	0.43625859735937567
9.45	-0.44	0.4299546749666821
9.46	-0.44	0.4254639530579103
9.47	-0.44	0.4226735362687225
9.48	-0.44	0.4218098040834243
9.49	-0.44	0.42239230708115716
9.5	-0.44	0.4247036678927372
9.51	-0.44	0.42857089142679206
9.52	-0.44	0.4337519874141475
9.53	-0.44	0.4402724100778595
9.54	-0.44	0.44785632499381656
9.55	-0.44	0.4566123401827563
9.56	-0.44	0.46611763733373923
9.57	-0.44	0.4767252261430145
9.58	-0.44	0.4879775281487678
9.59	-0.44	0.499919600212843
9.6	-0.44	0.5124840813206927
9.61	-0.44	0.5255779219575938
9.62	-0.44	0.5390244540871421
9.63	-0.44	0.5531200875005438
9.64	-0.44	0.5674417123504761
9.65	-0.44	0.5820339185256141
9.66	-0.44	0.5968894853339501
9.67	-0.44	0.6120197573229442
9.68	-0.44	0.6272075316654463
9.69	-0.44	0.6425714944010883
9.7	-0.44	0.6581760309292113
9.71	-0.44	0.6737352884063682
9.72	-0.44	0.6895454751476198
9.73	-0.44	0.7052577132088996
9.74	-0.44	0.7213050755951473
9.75	-0.44	0.7371009877910912
9.76	-0.44	0.7526923953870132
9.77	-0.44	0.7686971291540683
9.78	-0.44	0.7844488500276705
9.79	-0.44	0.8002194374907666
9.8	-0.44	0.8156619934968679
9.81	-0.44	0.8315295563522936
9.82	-0.44	0.8471070780565638
9.83	-0.44	0.8624909066939195
9.84	-0.44	0.8778739455007477
9.85	-0.44	0.8931554150968717
9.86	-0.44	0.9083542574341559
9.87	-0.44	0.9233850635866127
9.88	-0.44	0.9381425095609969
9.89	-0.44	0.9530776318703026
9.9	-0.44	0.9680627735912901
9.91	-0.44	0.9827131928819486
9.92	-0.44	0.996949339105916
9.93	-0.44	1.0114347505327932
9.94	-0.44	1.0258250572047327
9.95	-0.44	1.0400012182518377
9.96	-0.44	1.0543384688148405
9.97	-0.44	1.0682960645741058
9.98	-0.44	1.082117996356473
9.99	-0.44	1.0958023808072452
10.	-0.44	1.1094021391769637
10.01	-0.44	1.1228345041643248
10.02	-0.44	1.1363644904761774
10.03	-0.44	1.1494407379941196
10.04	-0.44	1.1624410148735675
10.05	-0.44	1.1755244371477775
10.06	-0.44	1.1884276284545228
10.07	-0.44	1.2007830971328934
10.08	-0.44	1.2136329811151887
10.09	-0.44	1.2260992100349266
10.1	-0.44	1.2382867665065869
10.11	-0.44	1.2502549554882658
10.12	-0.44	1.262682435509318
10.13	-0.44	1.274433339552729
10.14	-0.44	1.2862037661336956
10.15	-0.44	1.2982571973494885
10.16	-0.44	1.3094828896410786
10.17	-0.44	1.3209954592265727
10.18	-0.44	1.3322667784501472
10.19	-0.44	1.3434609786120808
10.2	-0.44	1.355038091917939
10.21	-0.44	1.3660167826419725
10.22	-0.44	1.3767795635927447
10.23	-0.44	1.387562798111516
10.24	-0.44	1.3976986432644471
10.25	-0.44	1.4088280625449652
10.26	-0.44	1.4190434864058845
10.27	-0.44	1.4293448600462701
10.28	-0.44	1.4396548851102355
10.29	-0.44	1.4496551530418138
10.3	-0.44	1.459528821002928
10.31	-0.44	1.4692392175626012
10.32	-0.44	1.4789262141685704
10.33	-0.44	1.4885086818383035
10.34	-0.44	1.4973216498956212
10.35	-0.44	1.5067543638478216
10.36	-0.44	1.5164876706119668
10.37	-0.44	1.5255462057332905
10.38	-0.44	1.533842971550236
10.39	-0.44	1.542702779180141
10.4	-0.44	1.5521579543510515
10.41	-0.44	1.5600996375978584
10.42	-0.44	1.569327469685892
10.43	-0.44	1.5772576594573284
10.44	-0.44	1.5860827747761646
10.45	-0.44	1.5935046316526051
10.46	-0.44	1.6018057423594096
10.47	-0.44	1.6096702913942558
10.48	-0.44	1.6181970624672632
10.49	-0.44	1.6259676937914591
10.5	-0.44	1.6338236693400134
10.51	-0.44	1.640757721689187
10.52	-0.44	1.6486566688143864
10.53	-0.44	1.6554962052030802
10.54	-0.44	1.663497633523081
10.55	-0.44	1.670590139296594
10.56	-0.44	1.6773518646198913
10.57	-0.44	1.6837375822614102
10.58	-0.44	1.6908177325909184
10.59	-0.44	1.6979464183661008
10.6	-0.44	1.704124126516791
10.61	-0.44	1.711183868336734
10.62	-0.44	1.7169027323676425
10.63	-0.44	1.7241109398026873
10.64	-0.44	1.7302710083079476
10.65	-0.44	1.7363458902445195
10.66	-0.44	1.7424093611569897
10.67	-0.44	1.74838952974885
10.68	-0.44	1.7542563912197064
10.69	-0.44	1.7600288317113086
10.7	-0.44	1.765804000252579
10.71	-0.44	1.771057603607801
10.72	-0.44	1.7768253854556941
10.73	-0.44	1.7821352406159867
10.74	-0.44	1.787248406871427
10.75	-0.44	1.7917218982916512
10.76	-0.44	1.7967015460598774
10.77	-0.44	1.8015357468245348
10.78	-0.44	1.806514580223335
10.79	-0.44	1.8116407415465114
10.8	-0.44	1.8161138680203677
10.81	-0.44	1.821527252719024
10.82	-0.44	1.8256014831040162
10.83	-0.44	1.8306531708255767
10.84	-0.44	1.8349879440195311
10.85	-0.44	1.8382169110385904
10.86	-0.44	1.8432929627092693
10.87	-0.44	1.8478703741165088
10.88	-0.44	1.850138497718342
10.89	-0.44	1.8546065952419941
10.9	-0.44	1.8584720846634941
10.91	-0.44	1.8620057408180373
10.92	-0.44	1.866883658084477
10.93	-0.44	1.8699932399149446
10.94	-0.44	1.8741524753053636
10.95	-0.44	1.8764313965483363
10.96	-0.44	1.88055081430488
10.97	-0.44	1.882707662303307
10.98	-0.44	1.8879909237271524
10.99	-0.44	1.8909951301070191
11.	-0.44	1.8929894068530904
9.	-0.42	0.770053599807504
9.01	-0.42	0.7774572305346663
9.02	-0.42	0.7845599694763615
9.03	-0.42	0.7912580988071777
9.04	-0.42	0.7974966370437666
9.05	-0.42	0.8032440284147597
9.06	-0.42	0.8084872010869704
9.07	-0.42	0.8131417448488082
9.08	-0.42	0.817235118019676
9.09	-0.42	0.8207519447347277
9.1	-0.42	0.8230679904553099
9.11	-0.42	0.8249936800181029
9.12	-0.42	0.8257888183540409
9.13	-0.42	0.8253872959388957
9.14	-0.42	0.8245097330147938
9.15	-0.42	0.8220670370196248
9.16	-0.42	0.8189455201397762
9.17	-0.42	0.8144260997705751
9.18	-0.42	0.8083603173993417
9.19	-0.42	0.8014829052669354
9.2	-0.42	0.7931402664988114
9.21	-0.42	0.7832486302591595
9.22	-0.42	0.7723059687155565
9.23	-0.42	0.7598052872493031
9.24	-0.42	0.7458391982155136
9.25	-0.42	0.730771212740154
9.26	-0.42	0.7142391091833974
9.27	-0.42	0.6964344892235741
9.28	-0.42	0.67725458508624
9.29	-0.42	0.6573841770790875
9.3	-0.42	0.6366698686407735
9.31	-0.42	0.6150561435220419
9.32	-0.42	0.5928590893030318
9.33	-0.42	0.5703214017301054
9.34	-0.42	0.5476575561014358
9.35	-0.42	0.5251522346374657
9.36	-0.42	0.5031136434855438
9.37	-0.42	0.48179360374547436
9.38	-0.42	0.46143212110237136
9.39	-0.42	0.44248542430522625
9.4	-0.42	0.42511250578891546
9.41	-0.42	0.4098177406984781
9.42	-0.42	0.3964789764041698
9.43	-0.42	0.38529729631886384
9.44	-0.42	0.3764410857181034
9.45	-0.42	0.3699539543254217
9.46	-0.42	0.3658213222171315
9.47	-0.42	0.3638713297989047
9.48	-0.42	0.3642358941577205
9.49	-0.42	0.36641787976923335
9.5	-0.42	0.3705731390173707
9.51	-0.42	0.37646842725420043
9.52	-0.42	0.38383035670143917
9.53	-0.42	0.39261727151785697
9.54	-0.42	0.40249822796665813
9.55	-0.42	0.4135722884952751
9.56	-0.42	0.42536643562498
9.57	-0.42	0.4382159302152153
9.58	-0.42	0.4516486509314961
9.59	-0.42	0.46570751911350466
9.6	-0.42	0.48030797355774574
9.61	-0.42	0.4953553142664117
9.62	-0.42	0.5106823550502217
9.63	-0.42	0.5265561706092776
9.64	-0.42	0.5425705421017427
9.65	-0.42	0.5587751169348827
9.66	-0.42	0.575157584028368
9.67	-0.42	0.5917332277991274
9.68	-0.42	0.6082993192302381
9.69	-0.42	0.6249596084353854
9.7	-0.42	0.6417763376454584
9.71	-0.42	0.6584842489087936
9.72	-0.42	0.675380040783966
9.73	-0.42	0.6921165676495552
9.74	-0.42	0.7091240977012072
9.75	-0.42	0.7258271768356666
9.76	-0.42	0.7422747617951103
9.77	-0.42	0.7590754975943642
9.78	-0.42	0.7755778460552025
9.79	-0.42	0.7920584145019256
9.8	-0.42	0.8081724767881001
9.81	-0.42	0.8246615451951045
9.82	-0.42	0.8408289446938795
9.83	-0.42	0.8567620048880495
9.84	-0.42	0.8726623886616571
9.85	-0.42	0.888428240035114
9.86	-0.42	0.9040804003893101
9.87	-0.42	0.9195342745677273
9.88	-0.42	0.9346878916349459
9.89	-0.42	0.9500026437774045
9.9	-0.42	0.9653317840735333
9.91	-0.42	0.9803072398118683
9.92	-0.42	0.994847195139267
9.93	-0.42	1.0096178858542328
9.94	-0.42	1.024272902494948
9.95	-0.42	1.0386973007381142
9.96	-0.42	1.0532620267339394
9.97	-0.42	1.067436119193416
9.98	-0.42	1.0814571517057607
9.99	-0.42	1.095324859254187
10.	-0.42	1.1090956054906207
10.01	-0.42	1.122686312239881
10.02	-0.42	1.1363598884948298
10.03	-0.42	1.1495736301219401
10.04	-0.42	1.1626992504475917
10.05	-0.42	1.1758956661281126
10.06	-0.42	1.1889048699593292
10.07	-0.42	1.2013567277498391
10.08	-0.42	1.214293694810172
10.09	-0.42	1.2268393195629357
10.1	-0.42	1.2390996692401608
10.11	-0.42	1.251133492775219
10.12	-0.42	1.2636183013643194
10.13	-0.42	1.2754222370654251
10.14	-0.42	1.2872386155648208
10.15	-0.42	1.2993332892322098
10.16	-0.42	1.310596170979332
10.17	-0.42	1.3221404693743395
10.18	-0.42	1.3334399236562695
10.19	-0.42	1.344656833745277
10.2	-0.42	1.356251972580925
10.21	-0.42	1.3672448603414036
10.22	-0.42	1.3780193833035606
10.23	-0.42	1.388812267779434
10.24	-0.42	1.3989527883422648
10.25	-0.42	1.4100841774245807
10.26	-0.42	1.4202984554613165
10.27	-0.42	1.4305980953404294
10.28	-0.42	1.4409038722096796
10.29	-0.42	1.4508960951982104
10.3	-0.42	1.460760749610752
10.31	-0.42	1.4704595868227825
10.32	-0.42	1.480133708718662
10.33	-0.42	1.4897015303554368
10.34	-0.42	1.4984990649640213
10.35	-0.42	1.5079142683608269
10.36	-0.42	1.5176290673846726
10.37	-0.42	1.5266679050721224
10.38	-0.42	1.5349444352705224
10.39	-0.42	1.5437825595588488
10.4	-0.42	1.5532151602720248
10.41	-0.42	1.561133911949682
10.42	-0.42	1.5703381068951603
10.43	-0.42	1.5782439662127163
10.44	-0.42	1.5870439664197475
10.45	-0.42	1.5944407973486643
10.46	-0.42	1.60271627239956
10.47	-0.42	1.6105543623082839
10.48	-0.42	1.6190547273281046
10.49	-0.42	1.6267985586156566
10.5	-0.42	1.6346275966948656
10.51	-0.42	1.6415346335141574
10.52	-0.42	1.6494062895610608
10.53	-0.42	1.6562184852868342
10.54	-0.42	1.6641925379879654
10.55	-0.42	1.671257585240657
10.56	-0.42	1.67799223965423
10.57	-0.42	1.6843509499431395
10.58	-0.42	1.691403928327577
10.59	-0.42	1.6985057139098196
10.6	-0.42	1.7046564884700919
10.61	-0.42	1.7116899455405759
10.62	-0.42	1.7173826314656246
10.63	-0.42	1.7245645285935425
10.64	-0.42	1.730698513416709
10.65	-0.42	1.7367476754297395
10.66	-0.42	1.7427855886010304
10.67	-0.42	1.748740513766104
10.68	-0.42	1.7545825867231957
10.69	-0.42	1.7603305951513044
10.7	-0.42	1.7660819097879052
10.71	-0.42	1.7713113285529416
10.72	-0.42	1.7770553549400498
10.73	-0.42	1.7823422281539674
10.74	-0.42	1.787432469165895
10.75	-0.42	1.7918840295165754
10.76	-0.42	1.7968414090823914
10.77	-0.42	1.8016538484746403
10.78	-0.42	1.806611703171041
10.79	-0.42	1.8117169191491378
10.8	-0.42	1.81616968559851
10.81	-0.42	1.8215630861825263
10.82	-0.42	1.8256177629989603
10.83	-0.42	1.8306500739216398
10.84	-0.42	1.8349661889541802
10.85	-0.42	1.8381769000381574
10.86	-0.42	1.8432347487950533
10.87	-0.42	1.8477941701123863
10.88	-0.42	1.8500450719629882
10.89	-0.42	1.8544949180619585
10.9	-0.42	1.8583418709531305
10.91	-0.42	1.8618645099383595
10.92	-0.42	1.8667234723748105
10.93	-0.42	1.8698206575410596
10.94	-0.42	1.8739643916705042
10.95	-0.42	1.8762284630018196
10.96	-0.42	1.880333560512894
10.97	-0.42	1.8824777736284508
10.98	-0.42	1.8877470408609536
10.99	-0.42	1.8907379899432986
11.	-0.42	1.8927197485801128
9.	-0.4	0.7832781737517309
9.01	-0.4	0.7912299041840777
9.02	-0.4	0.7988848196319739
9.03	-0.4	0.8061354176655868
9.04	-0.4	0.8129221791287339
9.05	-0.4	0.8192066568568025
9.06	-0.4	0.8249731357070627
9.07	-0.4	0.8301280834123471
9.08	-0.4	0.8346918532854606
9.09	-0.4	0.8386427001173961
9.1	-0.4	0.8413313100913379
9.11	-0.4	0.8435784185489853
9.12	-0.4	0.8446097274964193
9.13	-0.4	0.8443460000048311
9.14	-0.4	0.8435169128238854
9.15	-0.4	0.8409794547890445
9.16	-0.4	0.837630878302523
9.17	-0.4	0.832718715949193
9.18	-0.4	0.8260626205758033
9.19	-0.4	0.8183936936460022
9.2	-0.4	0.8090305918625877
9.21	-0.4	0.7978618490892767
9.22	-0.4	0.7853671672702858
9.23	-0.4	0.7710184893580365
9.24	-0.4	0.7548783029924033
9.25	-0.4	0.7373213972971849
9.26	-0.4	0.7179521073199803
9.27	-0.4	0.6969513616212475
9.28	-0.4	0.6742219300187837
9.29	-0.4	0.6504714615511477
9.3	-0.4	0.6255308568383476
9.31	-0.4	0.5993865242740778
9.32	-0.4	0.572384460916571
9.33	-0.4	0.5448260995466309
9.34	-0.4	0.5169814598338939
9.35	-0.4	0.48919606404037214
9.36	-0.4	0.4619057663395184
9.37	-0.4	0.43549003506217765
9.38	-0.4	0.4102909691801146
9.39	-0.4	0.3869076094828129
9.4	-0.4	0.3657557620575411
9.41	-0.4	0.3474282674578825
9.42	-0.4	0.33182650755545284
9.43	-0.4	0.3193246102112219
9.44	-0.4	0.3100555485762784
9.45	-0.4	0.30401217936727803
9.46	-0.4	0.3010761767813463
9.47	-0.4	0.3009348201837955
9.48	-0.4	0.30355687610155196
9.49	-0.4	0.3083702081235241
9.5	-0.4	0.3153518086637844
9.51	-0.4	0.3241855427752448
9.52	-0.4	0.3345470762740682
9.53	-0.4	0.3463235921553792
9.54	-0.4	0.35912114277222484
9.55	-0.4	0.37304637487089726
9.56	-0.4	0.38757349699394705
9.57	-0.4	0.40303374677555626
9.58	-0.4	0.41894758320775216
9.59	-0.4	0.4353638473083794
9.6	-0.4	0.45219452396199655
9.61	-0.4	0.46933870642970826
9.62	-0.4	0.48664920748603546
9.63	-0.4	0.5043799857682969
9.64	-0.4	0.5221306121779923
9.65	-0.4	0.5399719365105633
9.66	-0.4	0.5578871183826277
9.67	-0.4	0.5758967465200516
9.68	-0.4	0.5938146574455526
9.69	-0.4	0.611737179677519
9.7	-0.4	0.629717723994054
9.71	-0.4	0.6475192152942819
9.72	-0.4	0.6654431744340883
9.73	-0.4	0.6831371991256273
9.74	-0.4	0.701036086872811
9.75	-0.4	0.7185718586553305
9.76	-0.4	0.7357994669967559
9.77	-0.4	0.7533218090569967
9.78	-0.4	0.7704968309377094
9.79	-0.4	0.78760786151275
9.8	-0.4	0.8043176882936875
9.81	-0.4	0.821348885517325
9.82	-0.4	0.838029282133673
9.83	-0.4	0.8544352210433317
9.84	-0.4	0.8707738011016193
9.85	-0.4	0.8869486972808884
9.86	-0.4	0.9029786463702254
9.87	-0.4	0.9187797747086284
9.88	-0.4	0.9342537888885862
9.89	-0.4	0.9498785609534843
9.9	-0.4	0.9654826149530003
9.91	-0.4	0.9807134597579601
9.92	-0.4	0.9954882101422757
9.93	-0.4	1.0104793163155426
9.94	-0.4	1.025333598254656
9.95	-0.4	1.039944494839687
9.96	-0.4	1.0546751879254297
9.97	-0.4	1.0690058422285686
9.98	-0.4	1.083168230780625
9.99	-0.4	1.0971603328117172
10.	-0.4	1.1110459573415867
10.01	-0.4	1.1247398534207516
10.02	-0.4	1.1385033781512535
10.03	-0.4	1.1518026664569767
10.04	-0.4	1.1650028097209892
10.05	-0.4	1.178262537335674
10.06	-0.4	1.1913288370779984
10.07	-0.4	1.2038295874011156
10.08	-0.4	1.2168084754823787
10.09	-0.4	1.2293887809520123
10.1	-0.4	1.2416776859790117
10.11	-0.4	1.2537348617850086
10.12	-0.4	1.2662355956894715
10.13	-0.4	1.2780518128409322
10.14	-0.4	1.2898745212516813
10.15	-0.4	1.3019724595418967
10.16	-0.4	1.3132347732646297
10.17	-0.4	1.3247754872338757
10.18	-0.4	1.3360678797637833
10.19	-0.4	1.3472725815852291
10.2	-0.4	1.3588525245138927
10.21	-0.4	1.3698274409904365
10.22	-0.4	1.3805812735434644
10.23	-0.4	1.3913530193957837
10.24	-0.4	1.401467499772143
10.25	-0.4	1.4125718722447327
10.26	-0.4	1.4227563385024486
10.27	-0.4	1.4330261483733877
10.28	-0.4	1.4433000669693175
10.29	-0.4	1.4532576297052384
10.3	-0.4	1.4630874142929513
10.31	-0.4	1.4727493131316791
10.32	-0.4	1.4823858880808487
10.33	-0.4	1.4919149967735212
10.34	-0.4	1.5006731083307479
10.35	-0.4	1.510047808340887
10.36	-0.4	1.5197222046540326
10.37	-0.4	1.528719555126555
10.38	-0.4	1.5369542463861618
10.39	-0.4	1.5457500103071953
10.4	-0.4	1.555140283067968
10.41	-0.4	1.563016166147892
10.42	-0.4	1.5721778715032617
10.43	-0.4	1.5800405283337324
10.44	-0.4	1.5887975247782242
10.45	-0.4	1.5961510386896391
10.46	-0.4	1.6043836199869286
10.47	-0.4	1.6121782661814927
10.48	-0.4	1.6206360290322546
10.49	-0.4	1.6283369898912308
10.5	-0.4	1.636123430290796
10.51	-0.4	1.6429878257436077
10.52	-0.4	1.6508174535226383
10.53	-0.4	1.6575873938087184
10.54	-0.4	1.6655200503513443
10.55	-0.4	1.6725437106088805
10.56	-0.4	1.679237637249605
10.57	-0.4	1.6855558102064059
10.58	-0.4	1.6925688245772836
10.59	-0.4	1.699631278872571
10.6	-0.4	1.7057426462009007
10.61	-0.4	1.712738002461278
10.62	-0.4	1.7183924714814975
10.63	-0.4	1.7255369082259018
10.64	-0.4	1.7316336653473783
10.65	-0.4	1.737646157097275
10.66	-0.4	1.7436478378481706
10.67	-0.4	1.7495671346764463
10.68	-0.4	1.7553742735380382
10.69	-0.4	1.7610879050533288
10.7	-0.4	1.7668057024249733
10.71	-0.4	1.772001461222604
10.72	-0.4	1.7777125587378875
10.73	-0.4	1.7829674290484776
10.74	-0.4	1.7880259010427288
10.75	-0.4	1.7924467882319626
10.76	-0.4	1.797373508009967
10.77	-0.4	1.8021559340156432
10.78	-0.4	1.8070848575016127
10.79	-0.4	1.8121613792610396
10.8	-0.4	1.8165860862801708
10.81	-0.4	1.8219522458485076
10.82	-0.4	1.825979989943123
10.83	-0.4	1.83098591841582
10.84	-0.4	1.835276412131794
10.85	-0.4	1.8384618839154236
10.86	-0.4	1.8434950762137619
10.87	-0.4	1.8480301195447086
10.88	-0.4	1.8502571660703429
10.89	-0.4	1.8546827211865287
10.9	-0.4	1.8585049090422707
10.91	-0.4	1.8620106409893318
10.92	-0.4	1.8668450957728187
10.93	-0.4	1.869924127018929
10.94	-0.4	1.8740470110717888
10.95	-0.4	1.87629064639496
10.96	-0.4	1.880376267984015
10.97	-0.4	1.8825025340791401
10.98	-0.4	1.8877530839402648
10.99	-0.4	1.890725860470671
11.	-0.4	1.8926901434545145
9.	-0.38	0.7983512077966406
9.01	-0.38	0.8070212790369422
9.02	-0.38	0.8154125659009126
9.03	-0.38	0.8234147099655602
9.04	-0.38	0.8309638646651761
9.05	-0.38	0.8380158313800692
9.06	-0.38	0.8445524580178759
9.07	-0.38	0.8504718783331809
9.08	-0.38	0.8557875831344328
9.09	-0.38	0.8604715772793723
9.1	-0.38	0.8638464779373645
9.11	-0.38	0.8667466993110795
9.12	-0.38	0.8683584813727183
9.13	-0.38	0.8685888266769273
9.14	-0.38	0.868177140548442
9.15	-0.38	0.865917201058676
9.16	-0.38	0.8627197780634038
9.17	-0.38	0.8577893369948697
9.18	-0.38	0.8509053967274175
9.19	-0.38	0.8427957303554392
9.2	-0.38	0.8327379946513076
9.21	-0.38	0.8205825260278031
9.22	-0.38	0.806785578728322
9.23	-0.38	0.7907825925896628
9.24	-0.38	0.7725918660747761
9.25	-0.38	0.7525932152271845
9.26	-0.38	0.7303394124835926
9.27	-0.38	0.705987434538047
9.28	-0.38	0.6794307639179079
9.29	-0.38	0.651395095297649
9.3	-0.38	0.6216750938140161
9.31	-0.38	0.5902882511833982
9.32	-0.38	0.5575980326847455
9.33	-0.38	0.5239556591400217
9.34	-0.38	0.4896761242378883
9.35	-0.38	0.45516102150235205
9.36	-0.38	0.42098345770070883
9.37	-0.38	0.3877009419498685
9.38	-0.38	0.35580858513718194
9.39	-0.38	0.32619343686892577
9.4	-0.38	0.2997290452062681
9.41	-0.38	0.2773054250289235
9.42	-0.38	0.25896622770292277
9.43	-0.38	0.2453830313641141
9.44	-0.38	0.2365767702720454
9.45	-0.38	0.2323221630733781
9.46	-0.38	0.23218279549089726
9.47	-0.38	0.2355063005190686
9.48	-0.38	0.24197183670232786
9.49	-0.38	0.250850883356778
9.5	-0.38	0.2618901770857214
9.51	-0.38	0.2747034632545366
9.52	-0.38	0.2889118455140115
9.53	-0.38	0.3043589866459536
9.54	-0.38	0.3205995208909695
9.55	-0.38	0.33778415611096624
9.56	-0.38	0.3553500319557037
9.57	-0.38	0.3736397144347669
9.58	-0.38	0.39218661573426294
9.59	-0.38	0.411055058069677
9.6	-0.38	0.4301723536380859
9.61	-0.38	0.4494167282638585
9.62	-0.38	0.4686775608272615
9.63	-0.38	0.488220693108842
9.64	-0.38	0.5076308362679318
9.65	-0.38	0.527026566877825
9.66	-0.38	0.5463843460895611
9.67	-0.38	0.565727584655716
9.68	-0.38	0.5848898893456346
9.69	-0.38	0.6039623754932009
9.7	-0.38	0.6229901766206773
9.71	-0.38	0.6417650807417756
9.72	-0.38	0.6605992666363697
9.73	-0.38	0.6791262270490754
9.74	-0.38	0.6977931001189647
9.75	-0.38	0.7160361156247895
9.76	-0.38	0.7339244977461099
9.77	-0.38	0.7520550568847657
9.78	-0.38	0.7697895200589195
9.79	-0.38	0.7874147271839219
9.8	-0.38	0.80461680085321
9.81	-0.38	0.8220794506395395
9.82	-0.38	0.8391677106960449
9.83	-0.38	0.8559442875889673
9.84	-0.38	0.8726152367684004
9.85	-0.38	0.8891019280188135
9.86	-0.38	0.9054125570376849
9.87	-0.38	0.9214627018089685
9.88	-0.38	0.9371620121148455
9.89	-0.38	0.9530117346191203
9.9	-0.38	0.9688055534840301
9.91	-0.38	0.9842060653498904
9.92	-0.38	0.9991307030919878
9.93	-0.38	1.0142656672929535
9.94	-0.38	1.0292403840451536
9.95	-0.38	1.0439662977548365
9.96	-0.38	1.058790806428269
9.97	-0.38	1.0732074108600065
9.98	-0.38	1.0874438465178335
9.99	-0.38	1.1014908080632646
10.	-0.38	1.1154265489664876
10.01	-0.38	1.1291591591993853
10.02	-0.38	1.1429515686067933
10.03	-0.38	1.1562782151194115
10.04	-0.38	1.1694952484165164
10.05	-0.38	1.1827613483891224
10.06	-0.38	1.1958289504128088
10.07	-0.38	1.2083255707032288
10.08	-0.38	1.2212958678334502
10.09	-0.38	1.233861274193552
10.1	-0.38	1.2461288432612792
10.11	-0.38	1.2581630429907227
10.12	-0.38	1.2706330097208554
10.13	-0.38	1.282416139562957
10.14	-0.38	1.2942015694286249
10.15	-0.38	1.3062602548338695
10.16	-0.38	1.3174803351069202
10.17	-0.38	1.3289803585965356
10.18	-0.38	1.3402275659144565
10.19	-0.38	1.3513814865826983
10.2	-0.38	1.3629095394865618
10.21	-0.38	1.3738323356948923
10.22	-0.38	1.3845301210690666
10.23	-0.38	1.3952469768664175
10.24	-0.38	1.4053018634963095
10.25	-0.38	1.4163480054047937
10.26	-0.38	1.4264722711768814
10.27	-0.38	1.4366818413042068
10.28	-0.38	1.446893859814688
10.29	-0.38	1.4567885761379198
10.3	-0.38	1.4665559745694976
10.31	-0.38	1.4761534599180453
10.32	-0.38	1.4857255553929023
10.33	-0.38	1.4951903234528425
10.34	-0.38	1.5038836066892334
10.35	-0.38	1.513192887956654
10.36	-0.38	1.5228031119150747
10.37	-0.38	1.5317359588430313
10.38	-0.38	1.539906276550483
10.39	-0.38	1.5486376646248479
10.4	-0.38	1.557964435885567
10.41	-0.38	1.5657765248526405
10.42	-0.38	1.574876065116209
10.43	-0.38	1.582675755474618
10.44	-0.38	1.5913705297043876
10.45	-0.38	1.5986611538403028
10.46	-0.38	1.6068328464030819
10.47	-0.38	1.614566184003889
10.48	-0.38	1.6229640151502358
10.49	-0.38	1.630605108943831
10.5	-0.38	1.6383326787225494
10.51	-0.38	1.6451382713698854
10.52	-0.38	1.6529104469084182
10.53	-0.38	1.659622130377167
10.54	-0.38	1.6674984631356051
10.55	-0.38	1.6744663448767918
10.56	-0.38	1.6811052902824608
10.57	-0.38	1.6873685617181002
10.58	-0.38	1.6943281009010087
10.59	-0.38	1.7013384084689163
10.6	-0.38	1.7073975912906718
10.61	-0.38	1.7143425651286992
10.62	-0.38	1.7199460068031385
10.63	-0.38	1.727041287843916
10.64	-0.38	1.733089381486069
10.65	-0.38	1.7390538395139192
10.66	-0.38	1.7450080512935142
10.67	-0.38	1.7508807799885142
10.68	-0.38	1.7566424999502004
10.69	-0.38	1.7623115757454282
10.7	-0.38	1.7679858419613836
10.71	-0.38	1.7731379885532568
10.72	-0.38	1.778806561472401
10.73	-0.38	1.7840201303529686
10.74	-0.38	1.7890377644690527
10.75	-0.38	1.7934188871065426
10.76	-0.38	1.7983061668361366
10.77	-0.38	1.8030500239998422
10.78	-0.38	1.8079418924415407
10.79	-0.38	1.8129817714772427
10.8	-0.38	1.8173704016592516
10.81	-0.38	1.8227017657933995
10.82	-0.38	1.826694991017715
10.83	-0.38	1.8316673560548082
10.84	-0.38	1.8359250692218474
10.85	-0.38	1.8390780488874163
10.86	-0.38	1.8440798747735128
10.87	-0.38	1.848583960695723
10.88	-0.38	1.8507803859961027
10.89	-0.38	1.8551754450759232
10.9	-0.38	1.8589664053868202
10.91	-0.38	1.8624491404233288
10.92	-0.38	1.867253427603759
10.93	-0.38	1.8703084298938537
10.94	-0.38	1.874404955318993
10.95	-0.38	1.8766223782070386
10.96	-0.38	1.8806832066528272
10.97	-0.38	1.8827861028686366
10.98	-0.38	1.8880131149006176
10.99	-0.38	1.89096266801622
11.	-0.38	1.8929043593524912
9.	-0.36	0.8154267136991685
9.01	-0.36	0.8250144064251875
9.02	-0.36	0.8343598825016014
9.03	-0.36	0.8433515370926383
9.04	-0.36	0.8519219860170789
9.05	-0.36	0.8600233930861851
9.06	-0.36	0.8676360467113178
9.07	-0.36	0.8746516729542471
9.08	-0.36	0.8810781411432087
9.09	-0.36	0.886882370232697
9.1	-0.36	0.8913567136503282
9.11	-0.36	0.895354383586725
9.12	-0.36	0.8980173309058039
9.13	-0.36	0.8992397584282994
9.14	-0.36	0.8997725642440249
9.15	-0.36	0.898337344817727
9.16	-0.36	0.8958629834783426
9.17	-0.36	0.8915004678681524
9.18	-0.36	0.8849805836574368
9.19	-0.36	0.877030251393797
9.2	-0.36	0.8668703440940089
9.21	-0.36	0.8543005997515645
9.22	-0.36	0.8397495039319514
9.23	-0.36	0.8225963702682962
9.24	-0.36	0.8027973581527508
9.25	-0.36	0.7807291386627356
9.26	-0.36	0.7558701286654245
9.27	-0.36	0.7283371201641656
9.28	-0.36	0.6979933744035887
9.29	-0.36	0.665575198029942
9.3	-0.36	0.6308131174052576
9.31	-0.36	0.5937386497576578
9.32	-0.36	0.5547068630878922
9.33	-0.36	0.5140878491502616
9.34	-0.36	0.4721908204370973
9.35	-0.36	0.4294049626831108
9.36	-0.36	0.3863515338668967
9.37	-0.36	0.34369257806666836
9.38	-0.36	0.30198073018706906
9.39	-0.36	0.2625524454113277
9.4	-0.36	0.2272045445667807
9.41	-0.36	0.19805936414622954
9.42	-0.36	0.17607603265257574
9.43	-0.36	0.16257064880796887
9.44	-0.36	0.15680325008636103
9.45	-0.36	0.15744755451109665
9.46	-0.36	0.16308121254898508
9.47	-0.36	0.1723973997219811
9.48	-0.36	0.18472518383790848
9.49	-0.36	0.19920992860970477
9.5	-0.36	0.21540782256073487
9.51	-0.36	0.23298817838041133
9.52	-0.36	0.2515642713953943
9.53	-0.36	0.2710024488053907
9.54	-0.36	0.2908535207303832
9.55	-0.36	0.311359223194008
9.56	-0.36	0.33195948636464256
9.57	-0.36	0.35301519684693516
9.58	-0.36	0.37410599709961156
9.59	-0.36	0.39530731675149733
9.6	-0.36	0.4165663380059956
9.61	-0.36	0.43771254400653037
9.62	-0.36	0.4586832051775008
9.63	-0.36	0.4798257821582553
9.64	-0.36	0.5006388900419948
9.65	-0.36	0.5213883489682481
9.66	-0.36	0.5419899277850695
9.67	-0.36	0.5624721205885974
9.68	-0.36	0.5826931800574164
9.69	-0.36	0.6027003277121173
9.7	-0.36	0.6226067664594495
9.71	-0.36	0.6421571995047857
9.72	-0.36	0.6617184596255129
9.73	-0.36	0.6808798172078894
9.74	-0.36	0.7001158352041505
9.75	-0.36	0.7188886175479192
9.76	-0.36	0.7372763522164978
9.77	-0.36	0.7558705950360969
9.78	-0.36	0.774037803081051
9.79	-0.36	0.7920044586386278
9.8	-0.36	0.8095891546603899
9.81	-0.36	0.8273401942019329
9.82	-0.36	0.8446765747509035
9.83	-0.36	0.8617083132318588
9.84	-0.36	0.8785794698730384
9.85	-0.36	0.89524229000461
9.86	-0.36	0.9117328304795207
9.87	-0.36	0.9279164100258994
9.88	-0.36	0.9437001684755287
9.89	-0.36	0.9596959012917621
9.9	-0.36	0.975587640208645
9.91	-0.36	0.9910258651132761
9.92	-0.36	1.0060117831633895
9.93	-0.36	1.0212226187241276
9.94	-0.36	1.036195304711493
9.95	-0.36	1.0509647052211524
9.96	-0.36	1.0658373637063998
9.97	-0.36	1.0802356867947531
9.98	-0.36	1.0944452441981187
9.99	-0.36	1.108494822137674
10.	-0.36	1.1224079410230234
10.01	-0.36	1.1360714111521917
10.02	-0.36	1.1498448790736422
10.03	-0.36	1.163165252808446
10.04	-0.36	1.1763072274384208
10.05	-0.36	1.1895010060807545
10.06	-0.36	1.2025380007968973
10.07	-0.36	1.2149729325040448
10.08	-0.36	1.2278447301261295
10.09	-0.36	1.2403541629869854
10.1	-0.36	1.2525734687193473
10.11	-0.36	1.2645174112681694
10.12	-0.36	1.276880842930224
10.13	-0.36	1.2886033293361505
10.14	-0.36	1.3003208182197394
10.15	-0.36	1.3122648723799462
10.16	-0.36	1.323386084093832
10.17	-0.36	1.3348376127403743
10.18	-0.36	1.346007903507277
10.19	-0.36	1.357041280755838
10.2	-0.36	1.3684715263024896
10.21	-0.36	1.3793346271493814
10.22	-0.36	1.3899405690221416
10.23	-0.36	1.4005393337097665
10.24	-0.36	1.410496610406272
10.25	-0.36	1.4214756192788238
10.26	-0.36	1.4315083761963783
10.27	-0.36	1.4416016047701055
10.28	-0.36	1.4517197147525933
10.29	-0.36	1.4615457052501926
10.3	-0.36	1.4712238632879808
10.31	-0.36	1.480705776129471
10.32	-0.36	1.4901790661436396
10.33	-0.36	1.4995711915929475
10.34	-0.36	1.50817830227054
10.35	-0.36	1.5173780500046647
10.36	-0.36	1.5268913795273629
10.37	-0.36	1.5357515625174418
10.38	-0.36	1.5438433195554981
10.39	-0.36	1.5524737692537334
10.4	-0.36	1.5617039644047372
10.41	-0.36	1.56944096079979
10.42	-0.36	1.578470654356584
10.43	-0.36	1.5861802615926006
10.44	-0.36	1.5947791964984366
10.45	-0.36	1.601988928318333
10.46	-0.36	1.610093809157083
10.47	-0.36	1.6177464960053278
10.48	-0.36	1.6260540161561956
10.49	-0.36	1.6336148368196035
10.5	-0.36	1.6412770566394521
10.51	-0.36	1.6480131514516017
10.52	-0.36	1.6557047261872158
10.53	-0.36	1.6623335392273477
10.54	-0.36	1.6701414197137125
10.55	-0.36	1.6770468427156071
10.56	-0.36	1.683614425990024
10.57	-0.36	1.6897997028937897
10.58	-0.36	1.6966901813002906
10.59	-0.36	1.703642344194081
10.6	-0.36	1.7096403379703753
10.61	-0.36	1.716517681544673
10.62	-0.36	1.7220511605456925
10.63	-0.36	1.7290871229618345
10.64	-0.36	1.7350803655148743
10.65	-0.36	1.7409850420175819
10.66	-0.36	1.7468750624332716
10.67	-0.36	1.7526876544344114
10.68	-0.36	1.758396919854814
10.69	-0.36	1.764014602287829
10.7	-0.36	1.7696331992200167
10.71	-0.36	1.7747274053032502
10.72	-0.36	1.7803433542878186
10.73	-0.36	1.785509526955997
10.74	-0.36	1.7904786842340445
10.75	-0.36	1.7948082118925366
10.76	-0.36	1.799644394606517
10.77	-0.36	1.8043418169297023
10.78	-0.36	1.809191120300612
10.79	-0.36	1.8141866450745923
10.8	-0.36	1.8185286097227285
10.81	-0.36	1.8238160021995637
10.82	-0.36	1.8277682940612945
10.83	-0.36	1.8327016221802446
10.84	-0.36	1.836918939961051
10.85	-0.36	1.8400301061226922
10.86	-0.36	1.8449929212872025
10.87	-0.36	1.8494605611120067
10.88	-0.36	1.8516207374481835
10.89	-0.36	1.855978406329991
10.9	-0.36	1.8597300843505937
10.91	-0.36	1.863183405777182
10.92	-0.36	1.8679529295369035
10.93	-0.36	1.870978667482693
10.94	-0.36	1.8750425248765212
10.95	-0.36	1.8772267788260995
10.96	-0.36	1.8812574143898566
10.97	-0.36	1.8833323803374182
10.98	-0.36	1.8885313600232934
10.99	-0.36	1.8914518343040978
11.	-0.36	1.8933649530039927
9.	-0.34	0.8346343180464937
9.01	-0.34	0.845367975825043
9.02	-0.34	0.8559197130191911
9.03	-0.34	0.8661791542763319
9.04	-0.34	0.8760769810795973
9.05	-0.34	0.8855651204273423
9.06	-0.34	0.8946241710375625
9.07	-0.34	0.9031429698226265
9.08	-0.34	0.9111265216017627
9.09	-0.34	0.9185394455876383
9.1	-0.34	0.9246431816072507
9.11	-0.34	0.930317398592224
9.12	-0.34	0.9346564572264708
9.13	-0.34	0.9375454599309198
9.14	-0.34	0.9397507334612034
9.15	-0.34	0.9399145050705282
9.16	-0.34	0.9389919507348111
9.17	-0.34	0.9360707359499472
9.18	-0.34	0.9308255527532056
9.19	-0.34	0.9239892600503432
9.2	-0.34	0.914708827978808
9.21	-0.34	0.9027202419004505
9.22	-0.34	0.8884233356660862
9.23	-0.34	0.8711183334674314
9.24	-0.34	0.8506783146569921
9.25	-0.34	0.8274687064781613
9.26	-0.34	0.8008682265534071
9.27	-0.34	0.7709392551857
9.28	-0.34	0.7374929448056967
9.29	-0.34	0.7012763691410919
9.3	-0.34	0.6619371372205528
9.31	-0.34	0.6195259847904571
9.32	-0.34	0.5743898076291154
9.33	-0.34	0.5269204362498147
9.34	-0.34	0.47740296121475456
9.35	-0.34	0.42615616457716665
9.36	-0.34	0.3737472771504045
9.37	-0.34	0.32054252977086733
9.38	-0.34	0.2663552058043259
9.39	-0.34	0.21140831472916988
9.4	-0.34	0.1562073770138778
9.41	-0.34	0.10607167725669027
9.42	-0.34	0.07981998790824354
9.43	-0.34	0.07465022586335346
9.44	-0.34	0.07963536010387726
9.45	-0.34	0.090659874804835
9.46	-0.34	0.10524250058367296
9.47	-0.34	0.12236598234101623
9.48	-0.34	0.1414464734874239
9.49	-0.34	0.16267812539454482
9.5	-0.34	0.18440885959622577
9.51	-0.34	0.2049549985754671
9.52	-0.34	0.22843497384420755
9.53	-0.34	0.2524983196898115
9.54	-0.34	0.2724272737854296
9.55	-0.34	0.29984856797046866
9.56	-0.34	0.31908580881882215
9.57	-0.34	0.34540910857509854
9.58	-0.34	0.36706697815719075
9.59	-0.34	0.3913206163970549
9.6	-0.34	0.4134847465873469
9.61	-0.34	0.43738612121728704
9.62	-0.34	0.45701281378745234
9.63	-0.34	0.483080045149264
9.64	-0.34	0.4994546524080663
9.65	-0.34	0.5282750096651646
9.66	-0.34	0.5418641516179128
9.67	-0.34	0.5711118170787465
9.68	-0.34	0.5860300455920501
9.69	-0.34	0.6091078358674746
9.7	-0.34	0.6318860358205585
9.71	-0.34	0.645520391402722
9.72	-0.34	0.6741728443332268
9.73	-0.34	0.6865119310580626
9.74	-0.34	0.7077485533386675
9.75	-0.34	0.7312500859601633
9.76	-0.34	0.7419854838292438
9.77	-0.34	0.7677695865267297
9.78	-0.34	0.7851295520781301
9.79	-0.34	0.7978334243464396
9.8	-0.34	0.8236452082397834
9.81	-0.34	0.8372876353413944
9.82	-0.34	0.8514715241076105
9.83	-0.34	0.8760943747744401
9.84	-0.34	0.8881261493519164
9.85	-0.34	0.9026671662000543
9.86	-0.34	0.9260641357556327
9.87	-0.34	0.937836677560189
9.88	-0.34	0.950935292159854
9.89	-0.34	0.9735084241662515
9.9	-0.34	0.986409006724975
9.91	-0.34	0.9979442272353045
9.92	-0.34	1.0186662580318417
9.93	-0.34	1.03310248949299
9.94	-0.34	1.042996211266878
9.95	-0.34	1.0618627458503411
9.96	-0.34	1.0789166478632952
9.97	-0.34	1.088000220902718
9.98	-0.34	1.1029071010777294
9.99	-0.34	1.121219681978303
10.	-0.34	1.131882404219034
10.01	-0.34	1.142921813195631
10.02	-0.34	1.160815092076553
10.03	-0.34	1.1744633330420924
10.04	-0.34	1.1834321698904167
10.05	-0.34	1.1976979592969812
10.06	-0.34	1.2139272595992805
10.07	-0.34	1.2238620551285633
10.08	-0.34	1.2343216827949683
10.09	-0.34	1.2496434615263432
10.1	-0.34	1.2629583047931974
10.11	-0.34	1.2717850931111596
10.12	-0.34	1.2835754001918471
10.13	-0.34	1.2980784714032776
10.14	-0.34	1.3093494009806148
10.15	-0.34	1.3185485041973126
10.16	-0.34	1.3302361526704516
10.17	-0.34	1.3439039973588849
10.18	-0.34	1.35400630432196
10.19	-0.34	1.362891522519391
10.2	-0.34	1.3752402889986524
10.21	-0.34	1.3877386928431292
10.22	-0.34	1.3971150120191576
10.23	-0.34	1.406035950117449
10.24	-0.34	1.416915507918896
10.25	-0.34	1.4291474277327858
10.26	-0.34	1.4380715854685233
10.27	-0.34	1.4467607410853496
10.28	-0.34	1.4576325863419775
10.29	-0.34	1.4685498061925768
10.3	-0.34	1.4773783153139186
10.31	-0.34	1.4855884905644734
10.32	-0.34	1.4954897363192887
10.33	-0.34	1.5058365052332663
10.34	-0.34	1.513914670520855
10.35	-0.34	1.5219874844466108
10.36	-0.34	1.5316175919457182
10.37	-0.34	1.541333271787402
10.38	-0.34	1.549232718778805
10.39	-0.34	1.5568768673949205
10.4	-0.34	1.5658953902451591
10.41	-0.34	1.5743121900452122
10.42	-0.34	1.5834806607754248
10.43	-0.34	1.590446175158503
10.44	-0.34	1.59856892419745
10.45	-0.34	1.606174307341015
10.46	-0.34	1.614619573843768
10.47	-0.34	1.621829237572444
10.48	-0.34	1.6295534015751614
10.49	-0.34	1.6371955115920236
10.5	-0.34	1.645254525246102
10.51	-0.34	1.6518783803474235
10.52	-0.34	1.6590501398129907
10.53	-0.34	1.6654630046729704
10.54	-0.34	1.673533268119343
10.55	-0.34	1.6805663425395225
10.56	-0.34	1.6868044518744105
10.57	-0.34	1.692627137909441
10.58	-0.34	1.6995578594609935
10.59	-0.34	1.7067275402735698
10.6	-0.34	1.7126403732524569
10.61	-0.34	1.719186785419469
10.62	-0.34	1.7245447803354987
10.63	-0.34	1.7317007329794845
10.64	-0.34	1.7377763114865974
10.65	-0.34	1.7434980914196598
10.66	-0.34	1.7491349878671403
10.67	-0.34	1.7548998827557776
10.68	-0.34	1.7607168506307596
10.69	-0.34	1.7663188822369051
10.7	-0.34	1.771743818218974
10.71	-0.34	1.776670800385022
10.72	-0.34	1.7822942188218243
10.73	-0.34	1.7875215132239548
10.74	-0.34	1.792421497529739
10.75	-0.34	1.7965829213437865
10.76	-0.34	1.801317453640435
10.77	-0.34	1.8060362748128966
10.78	-0.34	1.8109057634019177
10.79	-0.34	1.8158139147965053
10.8	-0.34	1.820022985002854
10.81	-0.34	1.8252506208418404
10.82	-0.34	1.8292200401411365
10.83	-0.34	1.8341444441042338
10.84	-0.34	1.8382744205648698
10.85	-0.34	1.84128407552334
10.86	-0.34	1.8462084411076052
10.87	-0.34	1.8506837006740435
10.88	-0.34	1.8528178532062847
10.89	-0.34	1.8570958896138603
10.9	-0.34	1.8607682491089292
10.91	-0.34	1.8642007677968495
10.92	-0.34	1.8689673052891869
10.93	-0.34	1.8719628922929994
10.94	-0.34	1.8759577392112479
10.95	-0.34	1.8780822293702528
10.96	-0.34	1.8820937031953002
10.97	-0.34	1.8841630421932283
10.98	-0.34	1.889327474685782
10.99	-0.34	1.892187575783635
11.	-0.34	1.8940543697115941
9.	-0.32	0.8560633622767417
9.01	-0.32	0.8681980416938464
9.02	-0.32	0.8802403367210865
9.03	-0.32	0.892084606697822
9.04	-0.32	0.9036622560384542
9.05	-0.32	0.914929968503853
9.06	-0.32	0.9258718687259602
9.07	-0.32	0.936379499157606
9.08	-0.32	0.9464598750333708
9.09	-0.32	0.956080411158559
9.1	-0.32	0.9644734985425456
9.11	-0.32	0.9725564091725756
9.12	-0.32	0.9793755551604343
9.13	-0.32	0.9848148840698819
9.14	-0.32	0.989663869270529
9.15	-0.32	0.9924821819192916
9.16	-0.32	0.9942653540542503
9.17	-0.32	0.9940306868735789
9.18	-0.32	0.9913934525979616
9.19	-0.32	0.9871067188780259
9.2	-0.32	0.9802275187313031
9.21	-0.32	0.9704162132869869
9.22	-0.32	0.9580501664216609
9.23	-0.32	0.9423252221456738
9.24	-0.32	0.9230078089797032
9.25	-0.32	0.9004447648842672
9.26	-0.32	0.8738862624913128
9.27	-0.32	0.8433286927515801
9.28	-0.32	0.8085077668419531
9.29	-0.32	0.7701919150813398
9.3	-0.32	0.7279464755615971
9.31	-0.32	0.6818964502650937
9.32	-0.32	0.6324543841171423
9.33	-0.32	0.5801749119144547
9.34	-0.32	0.5255373763640109
9.35	-0.32	0.46913782466220744
9.36	-0.32	0.41229780841902786
9.37	-0.32	0.35587929903494525
9.38	-0.32	0.3013644135006244
9.39	-0.32	0.2532486458933096
9.4	-0.32	0.21297105349098266
9.41	-0.32	0.18373182778606828
9.42	-0.32	0.1671145986307465
9.43	-0.32	0.15142426983273183
9.44	-0.32	0.1354280757188993
9.45	-0.32	0.12003870725577506
9.46	-0.32	0.10545049630785419
9.47	-0.32	0.09250247626993627
9.48	-0.32	0.08086782151980171
9.49	-0.32	0.06900848335054882
9.5	-0.32	0.060082023470452536
9.51	-0.32	0.0542361352447361
9.52	-0.32	0.043529425454193534
9.53	-0.32	0.040831718733855896
9.54	-0.32	0.0325845293411104
9.55	-0.32	0.026476720893254035
9.56	-0.32	0.02578895928522445
9.57	-0.32	0.014818980843944243
9.58	-0.32	0.023979683261367145
9.59	-0.32	0.012576574740703636
9.6	-0.32	0.026815612088431202
9.61	-0.32	0.021971119066640888
9.62	-0.32	0.0251987123411634
9.63	-0.32	0.04632899787683603
9.64	-0.32	0.019977600004991845
9.65	-0.32	0.09245721831412074
9.66	-0.32	0.027116782230196805
9.67	-0.32	0.15229462195136081
9.68	-0.32	0.09154434776790016
9.69	-0.32	0.13641758369634022
9.7	-0.32	0.2093384563206695
9.71	-0.32	0.06030669001115571
9.72	-0.32	0.35828939679345817
9.73	-0.32	0.20980541532707142
9.74	-0.32	0.2785899477014063
9.75	-0.32	0.4295113199698865
9.76	-0.32	0.18916988181229166
9.77	-0.32	0.6809934647647541
9.78	-0.32	0.4763861484281877
9.79	-0.32	0.15917812193482
9.8	-0.32	0.8308858092049062
9.81	-0.32	0.5312948235640533
9.82	-0.32	0.18149814431599684
9.83	-0.32	0.9143839207333464
9.84	-0.32	0.6065934025611432
9.85	-0.32	0.20384696227070612
9.86	-0.32	1.0167586327212221
9.87	-0.32	0.7053244982500031
9.88	-0.32	0.17461665120489261
9.89	-0.32	1.1435513739161405
9.9	-0.32	0.8257988699567671
9.91	-0.32	0.31033122820401193
9.92	-0.32	1.3134836204899483
9.93	-0.32	0.9524793857674476
9.94	-0.32	0.6026096936262089
9.95	-0.32	1.6574859855650108
9.96	-0.32	1.0927467165992222
9.97	-0.32	0.8481301242195469
9.98	-0.32	3.5400556686383036
9.99	-0.32	1.2352828866980106
10.	-0.32	1.0311998565137395
10.01	-0.32	0.4732665912694377
10.02	-0.32	1.4249519637784247
10.03	-0.32	1.1785130508062904
10.04	-0.32	0.9670092013268352
10.05	-0.32	1.8891198701162926
10.06	-0.32	1.3122891987362952
10.07	-0.32	1.1664382709509382
10.08	-0.32	0.8354778101793184
10.09	-0.32	1.4792719396087948
10.1	-0.32	1.3004407093676136
10.11	-0.32	1.1698346355264126
10.12	-0.32	1.4150638839035679
10.13	-0.32	1.4204824443122566
10.14	-0.32	1.3161374701498125
10.15	-0.32	1.182868987588579
10.16	-0.32	1.543240378583865
10.17	-0.32	1.4244388325035653
10.18	-0.32	1.3478167647606538
10.19	-0.32	1.2192373356971227
10.2	-0.32	1.5229334793957632
10.21	-0.32	1.4459920887416209
10.22	-0.32	1.3863945044262194
10.23	-0.32	1.281621275802044
10.24	-0.32	1.5233307969424383
10.25	-0.32	1.4754192888729782
10.26	-0.32	1.4296378774423928
10.27	-0.32	1.3520481356308576
10.28	-0.32	1.5377625006735791
10.29	-0.32	1.5093711983337776
10.3	-0.32	1.4749663676635067
10.31	-0.32	1.417296539329001
10.32	-0.32	1.5524466990795767
10.33	-0.32	1.5426401407765864
10.34	-0.32	1.5179035018519482
10.35	-0.32	1.4780731399850329
10.36	-0.32	1.5638979545994074
10.37	-0.32	1.5758983519311265
10.38	-0.32	1.5591701347957767
10.39	-0.32	1.5331554338976285
10.4	-0.32	1.5668645820414693
10.41	-0.32	1.6062047118047575
10.42	-0.32	1.597863998629924
10.43	-0.32	1.581864540838982
10.44	-0.32	1.577271342332327
10.45	-0.32	1.632446048377398
10.46	-0.32	1.6313492720921836
10.47	-0.32	1.622952583342442
10.48	-0.32	1.6110906053022904
10.49	-0.32	1.6514292457957702
10.5	-0.32	1.6628124201805674
10.51	-0.32	1.6588457140440895
10.52	-0.32	1.6518769569364813
10.53	-0.32	1.6610372244741296
10.54	-0.32	1.6892332084386643
10.55	-0.32	1.690508301161411
10.56	-0.32	1.6875994465537092
10.57	-0.32	1.6839016860333125
10.58	-0.32	1.707907992276846
10.59	-0.32	1.7177497233070722
10.6	-0.32	1.7177492195446502
10.61	-0.32	1.7167909283262675
10.62	-0.32	1.7216309697514247
10.63	-0.32	1.74102883692838
10.64	-0.32	1.7448395705059354
10.65	-0.32	1.7456718980803048
10.66	-0.32	1.7461248786417947
10.67	-0.32	1.7574565969898885
10.68	-0.32	1.7680498524018453
10.69	-0.32	1.7707977696019568
10.7	-0.32	1.7724326377121913
10.71	-0.32	1.7748139427354017
10.72	-0.32	1.7866438293601736
10.73	-0.32	1.7928637546608264
10.74	-0.32	1.7952743395975026
10.75	-0.32	1.7967223906566812
10.76	-0.32	1.8009870099056187
10.77	-0.32	1.8102583847179539
10.78	-0.32	1.8147507959085858
10.79	-0.32	1.8176967592383024
10.8	-0.32	1.8201236645146732
10.81	-0.32	1.8259400793495564
10.82	-0.32	1.8327959048971054
10.83	-0.32	1.8369349760542768
10.84	-0.32	1.8395863025861874
10.85	-0.32	1.841523973492032
10.86	-0.32	1.8473668858719448
10.87	-0.32	1.8535652218633993
10.88	-0.32	1.8548657036362548
10.89	-0.32	1.858068155439915
10.9	-0.32	1.861149236867591
10.91	-0.32	1.8654798091582878
10.92	-0.32	1.8712771652863198
10.93	-0.32	1.8734974356522904
10.94	-0.32	1.876706085846399
10.95	-0.32	1.8785423268584036
10.96	-0.32	1.8833113306613694
10.97	-0.32	1.8860275611012554
10.98	-0.32	1.8904860400621866
10.99	-0.32	1.8927583344532695
11.	-0.32	1.8945137785494623
9.	-0.3	0.8797442708978596
9.01	-0.3	0.893556193040134
9.02	-0.3	0.9073998454429152
9.03	-0.3	0.9211789517168428
9.04	-0.3	0.9348295500042855
9.05	-0.3	0.9483198986211053
9.06	-0.3	0.9616425363993548
9.07	-0.3	0.9746998101239623
9.08	-0.3	0.9875083455844731
9.09	-0.3	1.0000464735701167
9.1	-0.3	1.0115230361608947
9.11	-0.3	1.022908553757574
9.12	-0.3	1.0332059051730291
9.13	-0.3	1.0423118911082192
9.14	-0.3	1.051052851218095
9.15	-0.3	1.057909826434249
9.16	-0.3	1.0639418811116002
9.17	-0.3	1.0680953067044547
9.18	-0.3	1.0699312954850841
9.19	-0.3	1.0702495923437554
9.2	-0.3	1.0680069230694764
9.21	-0.3	1.0627813402719708
9.22	-0.3	1.0549462968206538
9.23	-0.3	1.043567055086253
9.24	-0.3	1.0282764624554603
9.25	-0.3	1.0093930008760454
9.26	-0.3	0.9859957194621537
9.27	-0.3	0.9579895092755446
9.28	-0.3	0.9249826047040941
9.29	-0.3	0.8877439600347399
9.3	-0.3	0.8457160062957522
9.31	-0.3	0.7991135292474386
9.32	-0.3	0.7484078398932761
9.33	-0.3	0.6943771401548742
9.34	-0.3	0.6377651360652099
9.35	-0.3	0.5795265130144951
9.36	-0.3	0.5218322098100073
9.37	-0.3	0.4656032463459613
9.38	-0.3	0.4127509262864285
9.39	-0.3	0.3654539774249542
9.4	-0.3	0.32090373543529327
9.41	-0.3	0.28370168064662815
9.42	-0.3	0.2509675376375763
9.43	-0.3	0.22145795462013448
9.44	-0.3	0.194325804781601
9.45	-0.3	0.16958303990295298
9.46	-0.3	0.14760073312862904
9.47	-0.3	0.12709117556015267
9.48	-0.3	0.10874121633510636
9.49	-0.3	0.09211285432153339
9.5	-0.3	0.07703943183207533
9.51	-0.3	0.0637884600533698
9.52	-0.3	0.0517579149639768
9.53	-0.3	0.041052329029959755
9.54	-0.3	0.03145700858085637
9.55	-0.3	0.02337875336958369
9.56	-0.3	0.01659712729090017
9.57	-0.3	0.011321218171500792
9.58	-0.3	0.007621275185363126
9.59	-0.3	0.005650695243061937
9.6	-0.3	0.005386431698964501
9.61	-0.3	0.007101212047681507
9.62	-0.3	0.01088272919742728
9.63	-0.3	0.016722031545722986
9.64	-0.3	0.024882340759850734
9.65	-0.3	0.03548871066642575
9.66	-0.3	0.04826740658575769
9.67	-0.3	0.0641572522756485
9.68	-0.3	0.0817712458852263
9.69	-0.3	0.10222067984176961
9.7	-0.3	0.12476241347545108
9.71	-0.3	0.14977964269478775
9.72	-0.3	0.1770633445019404
9.73	-0.3	0.20626111050887413
9.74	-0.3	0.23793000181904933
9.75	-0.3	0.27078158164673943
9.76	-0.3	0.3043956629861588
9.77	-0.3	0.3397108286555064
9.78	-0.3	0.3743885110858779
9.79	-0.3	0.4113187150676372
9.8	-0.3	0.4494933007800924
9.81	-0.3	0.4854599173889595
9.82	-0.3	0.525179566223245
9.83	-0.3	0.5628424210913094
9.84	-0.3	0.5984344824898077
9.85	-0.3	0.6368779625581242
9.86	-0.3	0.6750236061216126
9.87	-0.3	0.708513856057496
9.88	-0.3	0.7457856525465867
9.89	-0.3	0.7812816005294593
9.9	-0.3	0.8126285101986503
9.91	-0.3	0.8479530173800438
9.92	-0.3	0.8803429556707678
9.93	-0.3	0.9075787080832999
9.94	-0.3	0.9401825860656094
9.95	-0.3	0.9730980493803084
9.96	-0.3	0.9985298963137299
9.97	-0.3	1.025814578622882
9.98	-0.3	1.0574646893335653
9.99	-0.3	1.0800805817938925
10.	-0.3	1.1014024499342812
10.01	-0.3	1.1294597389364456
10.02	-0.3	1.1535417407513835
10.03	-0.3	1.1699932266961544
10.04	-0.3	1.1924857838942946
10.05	-0.3	1.217809902391144
10.06	-0.3	1.232736903902787
10.07	-0.3	1.2472077142798248
10.08	-0.3	1.2719340435094688
10.09	-0.3	1.290394377246067
10.1	-0.3	1.300273297641608
10.11	-0.3	1.3164254793385677
10.12	-0.3	1.3386698435247308
10.13	-0.3	1.349754695858088
10.14	-0.3	1.3581286917603286
10.15	-0.3	1.3763129492909083
10.16	-0.3	1.3946850380764613
10.17	-0.3	1.4024436593296017
10.18	-0.3	1.4104750647835758
10.19	-0.3	1.4281620128060373
10.2	-0.3	1.4433808920665436
10.21	-0.3	1.4483627272435673
10.22	-0.3	1.4559733593880235
10.23	-0.3	1.47306136388336
10.24	-0.3	1.4845664957663884
10.25	-0.3	1.4885323298355375
10.26	-0.3	1.4957266941914773
10.27	-0.3	1.5118348488941602
10.28	-0.3	1.5230372211370184
10.29	-0.3	1.5256373869417248
10.3	-0.3	1.532042565885128
10.31	-0.3	1.5467013493517625
10.32	-0.3	1.5568456911169455
10.33	-0.3	1.5588976854034235
10.34	-0.3	1.5629635358528104
10.35	-0.3	1.5763230622768536
10.36	-0.3	1.587785113889395
10.37	-0.3	1.590170885850038
10.38	-0.3	1.5926984522705327
10.39	-0.3	1.6036882171584441
10.4	-0.3	1.6164687944924083
10.41	-0.3	1.6193255880743662
10.42	-0.3	1.622000359971255
10.43	-0.3	1.6295313500617965
10.44	-0.3	1.6423097342766253
10.45	-0.3	1.646780830260117
10.46	-0.3	1.648522785420095
10.47	-0.3	1.6534671568342136
10.48	-0.3	1.6653788207856124
10.49	-0.3	1.6735357025844613
10.5	-0.3	1.6758306896773103
10.51	-0.3	1.678100235097071
10.52	-0.3	1.6867702481267737
10.53	-0.3	1.6963216197626763
10.54	-0.3	1.701130315403987
10.55	-0.3	1.702944156264485
10.56	-0.3	1.7074261085730185
10.57	-0.3	1.7165237166053706
10.58	-0.3	1.7240544169917098
10.59	-0.3	1.7268326593912386
10.6	-0.3	1.7290811841377167
10.61	-0.3	1.7359592766504546
10.62	-0.3	1.7442814136362819
10.63	-0.3	1.7498075847100467
10.64	-0.3	1.7519571460215786
10.65	-0.3	1.7553570166762869
10.66	-0.3	1.7624326485489394
10.67	-0.3	1.7702063701600013
10.68	-0.3	1.7736363701560747
10.69	-0.3	1.7761069768587503
10.7	-0.3	1.7800936795381608
10.71	-0.3	1.78690880925213
10.72	-0.3	1.7935370457114899
10.73	-0.3	1.7964427322348704
10.74	-0.3	1.7988793374927683
10.75	-0.3	1.8020467205032087
10.76	-0.3	1.8086930214674015
10.77	-0.3	1.8138675081128521
10.78	-0.3	1.8167759505914132
10.79	-0.3	1.8197596301814774
10.8	-0.3	1.8231060430800037
10.81	-0.3	1.8300247919220067
10.82	-0.3	1.8343732789683262
10.83	-0.3	1.8378086517310421
10.84	-0.3	1.8403420924824871
10.85	-0.3	1.8424685625972856
10.86	-0.3	1.8487721355200408
10.87	-0.3	1.8537774522143506
10.88	-0.3	1.8548397913577814
10.89	-0.3	1.8578295247203458
10.9	-0.3	1.8604485386907526
10.91	-0.3	1.8647817038607801
10.92	-0.3	1.8703984806989198
10.93	-0.3	1.8727915419657328
10.94	-0.3	1.8758023758288276
10.95	-0.3	1.8768059803613382
10.96	-0.3	1.8810434998695473
10.97	-0.3	1.8842382288545523
10.98	-0.3	1.8892597370847393
10.99	-0.3	1.891465233411902
11.	-0.3	1.8922713296818712
9.	-0.28	0.905628333188919
9.01	-0.28	0.9214054079366869
9.02	-0.28	0.9373773493818149
9.03	-0.28	0.9534629672055702
9.04	-0.28	0.9696081861380648
9.05	-0.28	0.9858015410247402
9.06	-0.28	1.0020507498572035
9.07	-0.28	1.0182798020110464
9.08	-0.28	1.0345257252512023
9.09	-0.28	1.0507894981269468
9.1	-0.28	1.0662666439381192
9.11	-0.28	1.0820019477627665
9.12	-0.28	1.0969660400821286
9.13	-0.28	1.1110905794525663
9.14	-0.28	1.1252612804425373
9.15	-0.28	1.1378956414021304
9.16	-0.28	1.1501528814406083
9.17	-0.28	1.1609195970651554
9.18	-0.28	1.1697244193956762
9.19	-0.28	1.177460056638126
9.2	-0.28	1.182987324958657
9.21	-0.28	1.1858097496685236
9.22	-0.28	1.1863388806400252
9.23	-0.28	1.1834896621627318
9.24	-0.28	1.1767364233954174
9.25	-0.28	1.166358354510631
9.26	-0.28	1.1511968476288816
9.27	-0.28	1.1310024951407032
9.28	-0.28	1.1051328039078272
9.29	-0.28	1.0742380792523387
9.3	-0.28	1.0374536160076797
9.31	-0.28	0.9949079480231676
9.32	-0.28	0.9468344606378305
9.33	-0.28	0.8939613799373898
9.34	-0.28	0.8369084123471313
9.35	-0.28	0.7765777980308903
9.36	-0.28	0.7151734502203622
9.37	-0.28	0.653222287796386
9.38	-0.28	0.5923297150626979
9.39	-0.28	0.5338701455162795
9.4	-0.28	0.4765830047585014
9.41	-0.28	0.4243443553149393
9.42	-0.28	0.37559813014391924
9.43	-0.28	0.3300913339694448
9.44	-0.28	0.2880135772947177
9.45	-0.28	0.24940665413943497
9.46	-0.28	0.21476166046424003
9.47	-0.28	0.18295070600305577
9.48	-0.28	0.15420937626881107
9.49	-0.28	0.128509654701333
9.5	-0.28	0.10551235523093275
9.51	-0.28	0.08515767427833866
9.52	-0.28	0.06709332807578004
9.53	-0.28	0.051399824345485484
9.54	-0.28	0.03779120052566388
9.55	-0.28	0.026369680287888674
9.56	-0.28	0.016939706369543502
9.57	-0.28	0.00958131642522608
9.58	-0.28	0.0042720425932897535
9.59	-0.28	0.0010632252335169966
9.6	-0.28	4.696498445548588e-6
9.61	-0.28	0.0011760373285095993
9.62	-0.28	0.004634972914963538
9.63	-0.28	0.01035177427641144
9.64	-0.28	0.018458200506779876
9.65	-0.28	0.028971513996631525
9.66	-0.28	0.04175771852078902
9.67	-0.28	0.05718294731672281
9.68	-0.28	0.07475890614702052
9.69	-0.28	0.09463911903349978
9.7	-0.28	0.11690534753996876
9.71	-0.28	0.14120959049527126
9.72	-0.28	0.16742237658430106
9.73	-0.28	0.19559615498101857
9.74	-0.28	0.22547441865650597
9.75	-0.28	0.2571227803773092
9.76	-0.28	0.2896488832662328
9.77	-0.28	0.3234795402337105
9.78	-0.28	0.3581896080652366
9.79	-0.28	0.3937192941849692
9.8	-0.28	0.42986469030887775
9.81	-0.28	0.4663092286957966
9.82	-0.28	0.5034305989011569
9.83	-0.28	0.5401633462362108
9.84	-0.28	0.5769466666724647
9.85	-0.28	0.6132587264833561
9.86	-0.28	0.6500704557365986
9.87	-0.28	0.6857227461972606
9.88	-0.28	0.7205460679850162
9.89	-0.28	0.755187360307522
9.9	-0.28	0.7894878608125058
9.91	-0.28	0.8227627979182
9.92	-0.28	0.8546274424751195
9.93	-0.28	0.8863949638316164
9.94	-0.28	0.917440571962361
9.95	-0.28	0.9471231261551152
9.96	-0.28	0.9764485581238203
9.97	-0.28	1.004505570578587
9.98	-0.28	1.0319778285679853
9.99	-0.28	1.058025373344795
10.	-0.28	1.0833852100222168
10.01	-0.28	1.107580103051795
10.02	-0.28	1.1312676847535375
10.03	-0.28	1.1537941463528878
10.04	-0.28	1.1755869829682979
10.05	-0.28	1.1966073232224148
10.06	-0.28	1.2166654447665284
10.07	-0.28	1.235516845394813
10.08	-0.28	1.254837038892919
10.09	-0.28	1.2727084533083595
10.1	-0.28	1.2898122264290617
10.11	-0.28	1.3062048732310672
10.12	-0.28	1.3227324589437002
10.13	-0.28	1.3376155841589128
10.14	-0.28	1.352453634265078
10.15	-0.28	1.3672902491847536
10.16	-0.28	1.3807958007307695
10.17	-0.28	1.3942058073607773
10.18	-0.28	1.40709639555362
10.19	-0.28	1.4195557065799471
10.2	-0.28	1.4320197700748982
10.21	-0.28	1.4436080482985016
10.22	-0.28	1.454701977277289
10.23	-0.28	1.4657972638332004
10.24	-0.28	1.475784542236959
10.25	-0.28	1.4866729004377226
10.26	-0.28	1.4965409354111814
10.27	-0.28	1.5063387567437658
10.28	-0.28	1.5159509537279021
10.29	-0.28	1.524967679977372
10.3	-0.28	1.5339432562215654
10.31	-0.28	1.5426610603528093
10.32	-0.28	1.551030326928879
10.33	-0.28	1.5592363438736048
10.34	-0.28	1.5666512331152416
10.35	-0.28	1.5747844909456363
10.36	-0.28	1.5830640272465126
10.37	-0.28	1.5905187434091095
10.38	-0.28	1.5972186115398834
10.39	-0.28	1.604627240092711
10.4	-0.28	1.6125726989864337
10.41	-0.28	1.6187980550750667
10.42	-0.28	1.626340940984593
10.43	-0.28	1.6326852825926164
10.44	-0.28	1.639955645131892
10.45	-0.28	1.6455813266620793
10.46	-0.28	1.6521802736873137
10.47	-0.28	1.6584644750063566
10.48	-0.28	1.6655325594432253
10.49	-0.28	1.6716732276630442
10.5	-0.28	1.677862418369339
10.51	-0.28	1.6831908442183283
10.52	-0.28	1.689676802763292
10.53	-0.28	1.6949937400536843
10.54	-0.28	1.7014695132478075
10.55	-0.28	1.707008887175535
10.56	-0.28	1.712384566200096
10.57	-0.28	1.7174606352867663
10.58	-0.28	1.7231796971328075
10.59	-0.28	1.7288854912378173
10.6	-0.28	1.7337136009826737
10.61	-0.28	1.7396122044667055
10.62	-0.28	1.7441106958110952
10.63	-0.28	1.7500768152837576
10.64	-0.28	1.754983122362229
10.65	-0.28	1.759932402445898
10.66	-0.28	1.7649708927189265
10.67	-0.28	1.7699064962809972
10.68	-0.28	1.7746673737660403
10.69	-0.28	1.779369772629658
10.7	-0.28	1.7842098339814443
10.71	-0.28	1.7885882658813477
10.72	-0.28	1.7934518320441297
10.73	-0.28	1.7978103716226939
10.74	-0.28	1.8020166722879005
10.75	-0.28	1.8056938275408785
10.76	-0.28	1.8099423034705922
10.77	-0.28	1.8139959172026583
10.78	-0.28	1.8181665223708032
10.79	-0.28	1.8225533179848628
10.8	-0.28	1.826363165765909
10.81	-0.28	1.8311881108863812
10.82	-0.28	1.8346234649471647
10.83	-0.28	1.83900884106187
10.84	-0.28	1.8427143649735276
10.85	-0.28	1.8453884352954053
10.86	-0.28	1.849984895044934
10.87	-0.28	1.854048661420098
10.88	-0.28	1.8557433685811573
10.89	-0.28	1.859682024231132
10.9	-0.28	1.8630668932616261
10.91	-0.28	1.866243589379705
10.92	-0.28	1.8707055495949918
10.93	-0.28	1.873389984257617
10.94	-0.28	1.8771128518359876
10.95	-0.28	1.8789963484272798
10.96	-0.28	1.8827967339965106
10.97	-0.28	1.884639240363451
10.98	-0.28	1.8895907972484827
10.99	-0.28	1.8922293012287164
11.	-0.28	1.8938821959534382
9.	-0.26	0.933567872423574
9.01	-0.26	0.9515958705333859
9.02	-0.26	0.9700235171805811
9.03	-0.26	0.9887912976554121
9.04	-0.26	1.0078615086496407
9.05	-0.26	1.027253317756985
9.06	-0.26	1.0469982119304704
9.07	-0.26	1.0670552578394294
9.08	-0.26	1.0874959681400538
9.09	-0.26	1.1083595107941615
9.1	-0.26	1.1288437915907499
9.11	-0.26	1.150094611361217
9.12	-0.26	1.1710704548428448
9.13	-0.26	1.1917694290500038
9.14	-0.26	1.2131708863834176
9.15	-0.26	1.2336596778096378
9.16	-0.26	1.2545504955926303
9.17	-0.26	1.2747014602601356
9.18	-0.26	1.2936577219680687
9.19	-0.26	1.3124834667748912
9.2	-0.26	1.3299801275545533
9.21	-0.26	1.3456201517393516
9.22	-0.26	1.3599444299176844
9.23	-0.26	1.3717316859767754
9.24	-0.26	1.380306379567424
9.25	-0.26	1.3859292942615344
9.26	-0.26	1.3871396854940787
9.27	-0.26	1.3834532313023622
9.28	-0.26	1.3737837061173728
9.29	-0.26	1.3584401142423004
9.3	-0.26	1.3358899828946822
9.31	-0.26	1.30575732507261
9.32	-0.26	1.2674536643285075
9.33	-0.26	1.2211117285221351
9.34	-0.26	1.1666650145194377
9.35	-0.26	1.1046542178531085
9.36	-0.26	1.0368493099311307
9.37	-0.26	0.9636937676664359
9.38	-0.26	0.8870507229728948
9.39	-0.26	0.8088432907923487
9.4	-0.26	0.7290665164970371
9.41	-0.26	0.6521796006496765
9.42	-0.26	0.5783098944811342
9.43	-0.26	0.5076226090777742
9.44	-0.26	0.4417238891870044
9.45	-0.26	0.38089475852425214
9.46	-0.26	0.32585177474048643
9.47	-0.26	0.27599247631534607
9.48	-0.26	0.2312712718813393
9.49	-0.26	0.19180174261618807
9.5	-0.26	0.15699923698578502
9.51	-0.26	0.1266279543972206
9.52	-0.26	0.10026178590222817
9.53	-0.26	0.07773937446676946
9.54	-0.26	0.058644495257193854
9.55	-0.26	0.042848311195484115
9.56	-0.26	0.029992630620891983
9.57	-0.26	0.020048128445865798
9.58	-0.26	0.0128418526354902
9.59	-0.26	0.008276297104150999
9.6	-0.26	0.006359904957580124
9.61	-0.26	0.006985909074359013
9.62	-0.26	0.010164529631232336
9.63	-0.26	0.015768148429620047
9.64	-0.26	0.02384903732595095
9.65	-0.26	0.034355499531272315
9.66	-0.26	0.047151274022586676
9.67	-0.26	0.06243213208316971
9.68	-0.26	0.07988490636727408
9.69	-0.26	0.09943383251848102
9.7	-0.26	0.12122323803137626
9.71	-0.26	0.14492580294874943
9.72	-0.26	0.1704206041590115
9.73	-0.26	0.1976702946052297
9.74	-0.26	0.22651674533248486
9.75	-0.26	0.2569269954047751
9.76	-0.26	0.28830890203034343
9.77	-0.26	0.32102354944136013
9.78	-0.26	0.3545502357043641
9.79	-0.26	0.38886056093533666
9.8	-0.26	0.42366828840714865
9.81	-0.26	0.4590219921048108
9.82	-0.26	0.49481794622261505
9.83	-0.26	0.5305156538713695
9.84	-0.26	0.5662879676173265
9.85	-0.26	0.6017585292103753
9.86	-0.26	0.6374445443370447
9.87	-0.26	0.6724784880170278
9.88	-0.26	0.7067461519099967
9.89	-0.26	0.7408046823751537
9.9	-0.26	0.7746647987959604
9.91	-0.26	0.8076048340472219
9.92	-0.26	0.8393930653249806
9.93	-0.26	0.8709959088013506
9.94	-0.26	0.9018056285628382
9.95	-0.26	0.9314665642713591
9.96	-0.26	0.9608097572606455
9.97	-0.26	0.988949220660057
9.98	-0.26	1.0164413555569252
9.99	-0.26	1.042829174563089
10.	-0.26	1.0684491922074635
10.01	-0.26	1.0930595206911122
10.02	-0.26	1.1171653760024642
10.03	-0.26	1.1401035154933943
10.04	-0.26	1.1623194691713143
10.05	-0.26	1.1838676466451254
10.06	-0.26	1.2045396503875132
10.07	-0.26	1.2239701880669103
10.08	-0.26	1.2436417612996273
10.09	-0.26	1.2621191383352992
10.1	-0.26	1.2798276965374218
10.11	-0.26	1.2967422882917967
10.12	-0.26	1.3137833945342028
10.13	-0.26	1.3294025755565722
10.14	-0.26	1.3447760980188654
10.15	-0.26	1.360040528972551
10.16	-0.26	1.374005805644181
10.17	-0.26	1.3879551769933123
10.18	-0.26	1.4012824633404155
10.19	-0.26	1.4141480296025013
10.2	-0.26	1.4271352231403271
10.21	-0.26	1.4392354114461219
10.22	-0.26	1.450782349821354
10.23	-0.26	1.4622222292858944
10.24	-0.26	1.4726712739568204
10.25	-0.26	1.484040279328564
10.26	-0.26	1.494198007053494
10.27	-0.26	1.50425546573476
10.28	-0.26	1.5142226134241237
10.29	-0.26	1.5236429899320347
10.3	-0.26	1.532854434436156
10.31	-0.26	1.541782263509396
10.32	-0.26	1.5505059748859373
10.33	-0.26	1.5590935689654535
10.34	-0.26	1.5667524595764957
10.35	-0.26	1.5750040711041664
10.36	-0.26	1.5835320319046307
10.37	-0.26	1.5912913585982245
10.38	-0.26	1.5981723032713702
10.39	-0.26	1.6056353229492402
10.4	-0.26	1.6137076563251485
10.41	-0.26	1.6201562811253778
10.42	-0.26	1.6279033580692028
10.43	-0.26	1.6342826970554043
10.44	-0.26	1.6416217227453869
10.45	-0.26	1.6474480254950852
10.46	-0.26	1.6542363988773825
10.47	-0.26	1.6605506709541349
10.48	-0.26	1.667591950357985
10.49	-0.26	1.6738238636492047
10.5	-0.26	1.6801746475871562
10.51	-0.26	1.6855668431247286
10.52	-0.26	1.6920041625727753
10.53	-0.26	1.697340296190093
10.54	-0.26	1.703931898734972
10.55	-0.26	1.7095761968555536
10.56	-0.26	1.714922034341369
10.57	-0.26	1.7199140251250702
10.58	-0.26	1.7256518171101582
10.59	-0.26	1.7314624505935723
10.6	-0.26	1.7363179028693856
10.61	-0.26	1.7421320043411306
10.62	-0.26	1.7465773859613687
10.63	-0.26	1.7525922582221647
10.64	-0.26	1.757567491525113
10.65	-0.26	1.7624894161182698
10.66	-0.26	1.7674254778073628
10.67	-0.26	1.7723102022223607
10.68	-0.26	1.777112575652658
10.69	-0.26	1.781847581182333
10.7	-0.26	1.7866277341055883
10.71	-0.26	1.7908992833465145
10.72	-0.26	1.795722571837311
10.73	-0.26	1.8001136728719365
10.74	-0.26	1.804331343022137
10.75	-0.26	1.8079351899933984
10.76	-0.26	1.8120785811034419
10.77	-0.26	1.8160956097276033
10.78	-0.26	1.8202945024940118
10.79	-0.26	1.824675018221489
10.8	-0.26	1.8284160983620734
10.81	-0.26	1.8331424047813356
10.82	-0.26	1.8365308407855907
10.83	-0.26	1.8409304955700578
10.84	-0.26	1.8446328113594699
10.85	-0.26	1.8472379320092756
10.86	-0.26	1.851740564259084
10.87	-0.26	1.8557535422403353
10.88	-0.26	1.8574477579551916
10.89	-0.26	1.8613868392582174
10.9	-0.26	1.864718841725216
10.91	-0.26	1.8678118714279586
10.92	-0.26	1.8722064883572085
10.93	-0.26	1.8748808822326373
10.94	-0.26	1.8786095402427843
10.95	-0.26	1.8804575468076055
10.96	-0.26	1.8841806074491785
10.97	-0.26	1.8859500105034925
10.98	-0.26	1.8908760907512796
10.99	-0.26	1.8935201380894782
11.	-0.26	1.8951619729325797
9.	-0.24	0.9632996078483609
9.01	-0.24	0.9838441076536351
9.02	-0.24	1.0050344514220684
9.03	-0.24	1.026839785610957
9.04	-0.24	1.0492461019928625
9.05	-0.24	1.0723145744772904
9.06	-0.24	1.0961104139539808
9.07	-0.24	1.120643063551812
9.08	-0.24	1.1460353404071428
9.09	-0.24	1.1723834068207228
9.1	-0.24	1.1989086050413624
9.11	-0.24	1.226889510584363
9.12	-0.24	1.255302362779818
9.13	-0.24	1.2842532012222767
9.14	-0.24	1.3148630520614806
9.15	-0.24	1.345534751134864
9.16	-0.24	1.3778172112482054
9.17	-0.24	1.410600452253683
9.18	-0.24	1.443537098614229
9.19	-0.24	1.477990808449651
9.2	-0.24	1.5127999572869026
9.21	-0.24	1.5475238439374985
9.22	-0.24	1.583023152678659
9.23	-0.24	1.6180536810584243
9.24	-0.24	1.6519187005062055
9.25	-0.24	1.6850195815916127
9.26	-0.24	1.7156498310278876
9.27	-0.24	1.74312746463558
9.28	-0.24	1.7657825455854506
9.29	-0.24	1.783382958679859
9.3	-0.24	1.7932467174252935
9.31	-0.24	1.793794926614742
9.32	-0.24	1.7826222938796714
9.33	-0.24	1.7581132808889963
9.34	-0.24	1.7182956278096508
9.35	-0.24	1.6623634433630121
9.36	-0.24	1.590470191899775
9.37	-0.24	1.502613595107385
9.38	-0.24	1.4012461837188037
9.39	-0.24	1.2896358979732323
9.4	-0.24	1.1697370303081869
9.41	-0.24	1.0485395704925409
9.42	-0.24	0.9292430341382484
9.43	-0.24	0.8133028990775132
9.44	-0.24	0.7047954574674186
9.45	-0.24	0.6048187173096969
9.46	-0.24	0.5147109888950757
9.47	-0.24	0.43433744650946116
9.48	-0.24	0.3633625917319443
9.49	-0.24	0.3017451899052684
9.5	-0.24	0.24842229975997426
9.51	-0.24	0.2027545402585036
9.52	-0.24	0.1639007041340655
9.53	-0.24	0.1312656281130176
9.54	-0.24	0.10408158145741618
9.55	-0.24	0.08189301305376218
9.56	-0.24	0.06400401320199921
9.57	-0.24	0.05018997617853204
9.58	-0.24	0.04005573985728229
9.59	-0.24	0.033300795773748476
9.6	-0.24	0.02981425333432841
9.61	-0.24	0.029293515549264706
9.62	-0.24	0.03166139316451555
9.63	-0.24	0.03669891957203316
9.64	-0.24	0.04433862127806249
9.65	-0.24	0.05448812335561543
9.66	-0.24	0.06695582398759624
9.67	-0.24	0.08184828921406069
9.68	-0.24	0.09889534552902504
9.69	-0.24	0.1179203874543129
9.7	-0.24	0.13903161773642556
9.71	-0.24	0.16196477287453914
9.72	-0.24	0.18660740931484646
9.73	-0.24	0.21284846426429663
9.74	-0.24	0.2405921628546027
9.75	-0.24	0.269732678663036
9.76	-0.24	0.29984125078792445
9.77	-0.24	0.33124082155932166
9.78	-0.24	0.3633975865522087
9.79	-0.24	0.3963023523889127
9.8	-0.24	0.4296507834535769
9.81	-0.24	0.4636644293069617
9.82	-0.24	0.4980189523339832
9.83	-0.24	0.5324112267009955
9.84	-0.24	0.566896697742104
9.85	-0.24	0.6012225199874173
9.86	-0.24	0.6356408742377117
9.87	-0.24	0.6696623024927958
9.88	-0.24	0.7030246570482965
9.89	-0.24	0.7362151362075562
9.9	-0.24	0.7692726130361733
9.91	-0.24	0.8015049875736986
9.92	-0.24	0.8327463711821212
9.93	-0.24	0.8637954534682133
9.94	-0.24	0.8941131136986378
9.95	-0.24	0.923466383864764
9.96	-0.24	0.9525159247899997
9.97	-0.24	0.9804647069524145
9.98	-0.24	1.0077375182212958
9.99	-0.24	1.0340799158060612
10.	-0.24	1.0596800342391632
10.01	-0.24	1.08438561589303
10.02	-0.24	1.1085935260194733
10.03	-0.24	1.131669950186766
10.04	-0.24	1.1540544307715364
10.05	-0.24	1.1758660794364995
10.06	-0.24	1.1968180622242477
10.07	-0.24	1.2165877217477175
10.08	-0.24	1.2365014751009324
10.09	-0.24	1.2553212872943043
10.1	-0.24	1.2733656978359835
10.11	-0.24	1.2906478044014593
10.12	-0.24	1.3080366773258452
10.13	-0.24	1.3240776457955303
10.14	-0.24	1.3398176014638872
10.15	-0.24	1.3554424056939383
10.16	-0.24	1.369761822854851
10.17	-0.24	1.3840610879386541
10.18	-0.24	1.3977306574866264
10.19	-0.24	1.41095919676615
10.2	-0.24	1.4243138523129002
10.21	-0.24	1.436748419504164
10.22	-0.24	1.4486512043560809
10.23	-0.24	1.4604104174002566
10.24	-0.24	1.4711716525504652
10.25	-0.24	1.4828426779657642
10.26	-0.24	1.4932736408947411
10.27	-0.24	1.5036153139978081
10.28	-0.24	1.5138505012548524
10.29	-0.24	1.5235360076482796
10.3	-0.24	1.5329805487031138
10.31	-0.24	1.5421444406127653
10.32	-0.24	1.5511112945901688
10.33	-0.24	1.5599114433490417
10.34	-0.24	1.5677742887927466
10.35	-0.24	1.5762145054144923
10.36	-0.24	1.58492368444268
10.37	-0.24	1.5928452273118687
10.38	-0.24	1.5998742218375348
10.39	-0.24	1.6074775498662366
10.4	-0.24	1.6156812862927217
10.41	-0.24	1.6222414548206388
10.42	-0.24	1.6301121996224284
10.43	-0.24	1.6365901140973143
10.44	-0.24	1.6440275284281047
10.45	-0.24	1.6499443260545403
10.46	-0.24	1.6568125578938382
10.47	-0.24	1.6631924919762018
10.48	-0.24	1.6702933417008436
10.49	-0.24	1.6765828427005838
10.5	-0.24	1.6829810647363668
10.51	-0.24	1.6884133618626493
10.52	-0.24	1.6948833271641335
10.53	-0.24	1.7002523719382971
10.54	-0.24	1.706869867776162
10.55	-0.24	1.7125315848679166
10.56	-0.24	1.7178855102160429
10.57	-0.24	1.7228796803220296
10.58	-0.24	1.7286204947101398
10.59	-0.24	1.734434174333036
10.6	-0.24	1.7392822685215403
10.61	-0.24	1.745083912602451
10.62	-0.24	1.749518243582314
10.63	-0.24	1.7555227497927985
10.64	-0.24	1.7604787135507576
10.65	-0.24	1.765375302222791
10.66	-0.24	1.7702859407059912
10.67	-0.24	1.7751439346862166
10.68	-0.24	1.7799184223378215
10.69	-0.24	1.784620332490709
10.7	-0.24	1.7893646612591327
10.71	-0.24	1.7935987288159538
10.72	-0.24	1.7983868143710735
10.73	-0.24	1.8027417022380623
10.74	-0.24	1.8069192071487734
10.75	-0.24	1.8104798818965884
10.76	-0.24	1.8145803694595477
10.77	-0.24	1.818557158091253
10.78	-0.24	1.8227169789199795
10.79	-0.24	1.8270523735986903
10.8	-0.24	1.830747995038633
10.81	-0.24	1.8354303908739258
10.82	-0.24	1.8387731418572013
10.83	-0.24	1.8431317573465282
10.84	-0.24	1.8467889584862358
10.85	-0.24	1.8493456700183604
10.86	-0.24	1.853803456279602
10.87	-0.24	1.8577735683181607
10.88	-0.24	1.8594222375981184
10.89	-0.24	1.8633166991136538
10.9	-0.24	1.8665996467653523
10.91	-0.24	1.8696525775984372
10.92	-0.24	1.8740012435212519
10.93	-0.24	1.8766356667308686
10.94	-0.24	1.880323774663898
10.95	-0.24	1.8821265621899606
10.96	-0.24	1.8858063340042954
10.97	-0.24	1.8875336070025175
10.98	-0.24	1.8924224617438317
10.99	-0.24	1.8950279017219627
11.	-0.24	1.896628795306368
9.	-0.22	0.994434625821297
9.01	-0.22	1.017719650733901
9.02	-0.22	1.0419340687390288
9.03	-0.22	1.0670823301158572
9.04	-0.22	1.0931815466948922
9.05	-0.22	1.120346173239377
9.06	-0.22	1.1486854711607413
9.07	-0.22	1.1782749301780224
9.08	-0.22	1.2093067319005095
9.09	-0.22	1.2419544207360627
9.1	-0.22	1.2754875914644943
9.11	-0.22	1.3113517960695598
9.12	-0.22	1.3485794930139319
9.13	-0.22	1.3874335592459919
9.14	-0.22	1.429237407459927
9.15	-0.22	1.4724825411084055
9.16	-0.22	1.5190547115954578
9.17	-0.22	1.5679714454235039
9.18	-0.22	1.6191369092271208
9.19	-0.22	1.6744072717058642
9.2	-0.22	1.732845480060709
9.21	-0.22	1.7943413845892606
9.22	-0.22	1.8604366308062423
9.23	-0.22	1.9301870202225015
9.24	-0.22	2.0032872944530067
9.25	-0.22	2.080802199265545
9.26	-0.22	2.161252100014617
9.27	-0.22	2.2442989854324504
9.28	-0.22	2.328044424669418
9.29	-0.22	2.4120445073472783
9.3	-0.22	2.4922973665138155
9.31	-0.22	2.565262752773076
9.32	-0.22	2.625178010431097
9.33	-0.22	2.666106353656299
9.34	-0.22	2.6807704837132147
9.35	-0.22	2.663175113189557
9.36	-0.22	2.607194950122839
9.37	-0.22	2.5091846285634167
9.38	-0.22	2.371229351006342
9.39	-0.22	2.1989962874435065
9.4	-0.22	1.999368378746988
9.41	-0.22	1.7872129063176263
9.42	-0.22	1.5738223581166977
9.43	-0.22	1.3654282122457937
9.44	-0.22	1.1716344079178935
9.45	-0.22	0.9956222022761582
9.46	-0.22	0.839856794431572
9.47	-0.22	0.7041590940433184
9.48	-0.22	0.5872321694879417
9.49	-0.22	0.48798883190617703
9.5	-0.22	0.40409276857966503
9.51	-0.22	0.33377322991240493
9.52	-0.22	0.275123987257155
9.53	-0.22	0.22666051235381812
9.54	-0.22	0.1868379261846153
9.55	-0.22	0.15463129830703828
9.56	-0.22	0.12875563008239693
9.57	-0.22	0.1086438959680675
9.58	-0.22	0.09354842716077111
9.59	-0.22	0.08287556296288828
9.6	-0.22	0.07631940471586689
9.61	-0.22	0.0733412140455817
9.62	-0.22	0.07373182976965467
9.63	-0.22	0.0771760800675886
9.64	-0.22	0.08344570569504688
9.65	-0.22	0.09240792250397216
9.66	-0.22	0.10378896141541737
9.67	-0.22	0.11762457866863732
9.68	-0.22	0.13364560198641962
9.69	-0.22	0.15160529954939825
9.7	-0.22	0.17155530807638117
9.71	-0.22	0.19327729508771957
9.72	-0.22	0.21666937452697918
9.73	-0.22	0.2415536786753526
9.74	-0.22	0.2678851068869534
9.75	-0.22	0.2954931164581005
9.76	-0.22	0.32404424928681064
9.77	-0.22	0.35385168940379425
9.78	-0.22	0.38437900431284827
9.79	-0.22	0.41562984783862145
9.8	-0.22	0.4472944997748287
9.81	-0.22	0.4796995137352441
9.82	-0.22	0.512399377757781
9.83	-0.22	0.5452202187796364
9.84	-0.22	0.578158581868851
9.85	-0.22	0.6110481183679828
9.86	-0.22	0.6439887553225304
9.87	-0.22	0.6766823289310595
9.88	-0.22	0.7088167814483294
9.89	-0.22	0.7408523991234446
9.9	-0.22	0.7728049828308143
9.91	-0.22	0.8040203077034875
9.92	-0.22	0.834374369040296
9.93	-0.22	0.864574323364788
9.94	-0.22	0.8941216729787299
9.95	-0.22	0.9228583889010331
9.96	-0.22	0.951325041370763
9.97	-0.22	0.9787890151122276
9.98	-0.22	1.0055969336280652
9.99	-0.22	1.0315962318177512
10.	-0.22	1.0569073000630598
10.01	-0.22	1.0814151882319725
10.02	-0.22	1.1054590637342843
10.03	-0.22	1.1284238936229838
10.04	-0.22	1.1507323364336006
10.05	-0.22	1.1725492440496461
10.06	-0.22	1.1935385434367587
10.07	-0.22	1.2134021193436046
10.08	-0.22	1.2333767659603243
10.09	-0.22	1.252326959732353
10.1	-0.22	1.270508255502917
10.11	-0.22	1.2879651020358112
10.12	-0.22	1.3055244587017711
10.13	-0.22	1.3217920456092782
10.14	-0.22	1.337738987870794
10.15	-0.22	1.353578162112553
10.16	-0.22	1.368117296268383
10.17	-0.22	1.382638479580699
10.18	-0.22	1.396533672237598
10.19	-0.22	1.4100001352044367
10.2	-0.22	1.423598581926856
10.21	-0.22	1.4362628614392177
10.22	-0.22	1.4484063293874776
10.23	-0.22	1.460390190846233
10.24	-0.22	1.4713697368059604
10.25	-0.22	1.4832577251256385
10.26	-0.22	1.4938922727595385
10.27	-0.22	1.5044432564010215
10.28	-0.22	1.5148775785452508
10.29	-0.22	1.5247597234246233
10.3	-0.22	1.5343829186837485
10.31	-0.22	1.5437206974660909
10.32	-0.22	1.5528660148550832
10.33	-0.22	1.5618227079653564
10.34	-0.22	1.5698349858501859
10.35	-0.22	1.578420573899395
10.36	-0.22	1.5872637575944428
10.37	-0.22	1.5953084311778731
10.38	-0.22	1.6024503116071496
10.39	-0.22	1.6101622073227073
10.4	-0.22	1.618466062778324
10.41	-0.22	1.6251106513152176
10.42	-0.22	1.6330723434428716
10.43	-0.22	1.6396233503884794
10.44	-0.22	1.647130996064307
10.45	-0.22	1.6531087319267015
10.46	-0.22	1.6600323251979456
10.47	-0.22	1.6664605124219989
10.48	-0.22	1.6736035629845434
10.49	-0.22	1.679930118556581
10.5	-0.22	1.686357256369329
10.51	-0.22	1.691813532683849
10.52	-0.22	1.698302556090935
10.53	-0.22	1.7036848179112176
10.54	-0.22	1.710313060608031
10.55	-0.22	1.7159789139289836
10.56	-0.22	1.7213307419081172
10.57	-0.22	1.726317362008075
10.58	-0.22	1.7320498536177977
10.59	-0.22	1.7378537470534374
10.6	-0.22	1.7426849713651191
10.61	-0.22	1.7484675371462854
10.62	-0.22	1.7528790437417787
10.63	-0.22	1.7588618413350092
10.64	-0.22	1.7637895073059773
10.65	-0.22	1.7686546469533433
10.66	-0.22	1.7735338030750998
10.67	-0.22	1.7783571449599993
10.68	-0.22	1.7830948946758278
10.69	-0.22	1.7877573939422662
10.7	-0.22	1.7924616391695531
10.71	-0.22	1.7966534700234094
10.72	-0.22	1.8013993652319111
10.73	-0.22	1.8057105584291266
10.74	-0.22	1.8098424115871024
10.75	-0.22	1.813356091651428
10.76	-0.22	1.8174099086758042
10.77	-0.22	1.8213391962520908
10.78	-0.22	1.8254521078742574
10.79	-0.22	1.8297390076290432
10.8	-0.22	1.8333853249132184
10.81	-0.22	1.8380207066627374
10.82	-0.22	1.8413127015200237
10.83	-0.22	1.845623611502979
10.84	-0.22	1.8492313438355312
10.85	-0.22	1.8517370189776934
10.86	-0.22	1.8561470969641467
10.87	-0.22	1.8600694295800735
10.88	-0.22	1.8616664628258033
10.89	-0.22	1.8655119898256995
10.9	-0.22	1.868742733488439
10.91	-0.22	1.8717531522648891
10.92	-0.22	1.8760527413366432
10.93	-0.22	1.878641738525854
10.94	-0.22	1.8822846066564984
10.95	-0.22	1.8840394848932351
10.96	-0.22	1.8876741635019711
10.97	-0.22	1.8893559994153561
10.98	-0.22	1.894203047099786
10.99	-0.22	1.8967648179592849
11.	-0.22	1.898321135803654
9.	-0.2	1.026458487550813
9.01	-0.2	1.052643683059805
9.02	-0.2	1.0800706248425658
9.03	-0.2	1.1087844048641686
9.04	-0.2	1.138839722783838
9.05	-0.2	1.170413926142567
9.06	-0.2	1.2036694736181317
9.07	-0.2	1.23876166145067
9.08	-0.2	1.2759687594962206
9.09	-0.2	1.315560611572343
9.1	-0.2	1.3568801038295866
9.11	-0.2	1.4015713857984986
9.12	-0.2	1.448765399029517
9.13	-0.2	1.4989312642754706
9.14	-0.2	1.5536611136647387
9.15	-0.2	1.6116183087911642
9.16	-0.2	1.6751419165013328
9.17	-0.2	1.7435019215005025
9.18	-0.2	1.8170461052217246
9.19	-0.2	1.8983774617036706
9.2	-0.2	1.9870743129266253
9.21	-0.2	2.083759491282384
9.22	-0.2	2.1912426514106573
9.23	-0.2	2.309529613222434
9.24	-0.2	2.4396158246983126
9.25	-0.2	2.5844582754202787
9.26	-0.2	2.7442358136033427
9.27	-0.2	2.9208433044777116
9.28	-0.2	3.114219418960452
9.29	-0.2	3.3262634142282397
9.3	-0.2	3.5539303093775287
9.31	-0.2	3.793188234464676
9.32	-0.2	4.034838182046968
9.33	-0.2	4.265050968763431
9.34	-0.2	4.463256607844594
9.35	-0.2	4.605179607396418
9.36	-0.2	4.658954017640888
9.37	-0.2	4.598787151393092
9.38	-0.2	4.415126224242814
9.39	-0.2	4.115695116923968
9.4	-0.2	3.724343880259159
9.41	-0.2	3.2856494942726564
9.42	-0.2	2.8399386388633348
9.43	-0.2	2.411850769762368
9.44	-0.2	2.0250807574311502
9.45	-0.2	1.6864653211206875
9.46	-0.2	1.3981634358596065
9.47	-0.2	1.1565286340753291
9.48	-0.2	0.9558587584084078
9.49	-0.2	0.7908349526037628
9.5	-0.2	0.6553831197725496
9.51	-0.2	0.5446660509290258
9.52	-0.2	0.454244014085605
9.53	-0.2	0.38073222577109767
9.54	-0.2	0.3210267987714473
9.55	-0.2	0.27304295962834824
9.56	-0.2	0.2345002865766978
9.57	-0.2	0.20424329665789606
9.58	-0.2	0.18095547950007673
9.59	-0.2	0.16361173914380756
9.6	-0.2	0.15160740916252008
9.61	-0.2	0.14409653905205005
9.62	-0.2	0.14067421607875574
9.63	-0.2	0.14090767641852658
9.64	-0.2	0.14435967987258486
9.65	-0.2	0.15083812008706404
9.66	-0.2	0.15996482999947914
9.67	-0.2	0.17169796496417455
9.68	-0.2	0.18574679568500277
9.69	-0.2	0.20179396537857613
9.7	-0.2	0.21983294968480113
9.71	-0.2	0.23966189826887532
9.72	-0.2	0.26118692872325083
9.73	-0.2	0.2841648947744283
9.74	-0.2	0.30859405388292166
9.75	-0.2	0.3342353867583518
9.76	-0.2	0.3608138353902359
9.77	-0.2	0.38865158464748706
9.78	-0.2	0.41719809808013647
9.79	-0.2	0.4464725656149581
9.8	-0.2	0.47615314888867466
9.81	-0.2	0.50664384796699
9.82	-0.2	0.5374210055799443
9.83	-0.2	0.5683840514948647
9.84	-0.2	0.5995040755404013
9.85	-0.2	0.6306697608970803
9.86	-0.2	0.6618910997151711
9.87	-0.2	0.6929738949466753
9.88	-0.2	0.723590451508457
9.89	-0.2	0.754196700546599
9.9	-0.2	0.7847738528030275
9.91	-0.2	0.8147002800172941
9.92	-0.2	0.8438768299511317
9.93	-0.2	0.8729631845945602
9.94	-0.2	0.9014806832238136
9.95	-0.2	0.9293185730714465
9.96	-0.2	0.9569395444868399
9.97	-0.2	0.9836493702780288
9.98	-0.2	1.0097537406712767
9.99	-0.2	1.0351479385669307
10.	-0.2	1.0599219476386483
10.01	-0.2	1.083975655748856
10.02	-0.2	1.107614523048639
10.03	-0.2	1.1302352885222884
10.04	-0.2	1.1522454759962677
10.05	-0.2	1.1738341569679565
10.06	-0.2	1.1946430283854284
10.07	-0.2	1.214378044916703
10.08	-0.2	1.234230142812071
10.09	-0.2	1.253115742968421
10.1	-0.2	1.2712510312193912
10.11	-0.2	1.2887020261650344
10.12	-0.2	1.3062653041389494
10.13	-0.2	1.322586378863978
10.14	-0.2	1.338586162303138
10.15	-0.2	1.3544963284991527
10.16	-0.2	1.3691184176058102
10.17	-0.2	1.3837322272191086
10.18	-0.2	1.397732978695713
10.19	-0.2	1.4113158498639742
10.2	-0.2	1.4250417559065804
10.21	-0.2	1.4378313617577145
10.22	-0.2	1.4501081225798829
10.23	-0.2	1.462223285112153
10.24	-0.2	1.4733307701885574
10.25	-0.2	1.4853513915868488
10.26	-0.2	1.496113089866842
10.27	-0.2	1.5067957100343088
10.28	-0.2	1.517356827658864
10.29	-0.2	1.527365814573353
10.3	-0.2	1.5371068555172036
10.31	-0.2	1.5465570964489004
10.32	-0.2	1.5558203608529553
10.33	-0.2	1.5648797397460708
10.34	-0.2	1.5729887724747509
10.35	-0.2	1.581672057030708
10.36	-0.2	1.5906046904593483
10.37	-0.2	1.5987314958236791
10.38	-0.2	1.605946939665074
10.39	-0.2	1.6137304783315631
10.4	-0.2	1.6221004855152472
10.41	-0.2	1.6287988618210827
10.42	-0.2	1.6368187639614502
10.43	-0.2	1.6434141504451365
10.44	-0.2	1.6509645519748661
10.45	-0.2	1.6569761261503195
10.46	-0.2	1.6639303723863559
10.47	-0.2	1.6703845567535018
10.48	-0.2	1.6775490469609249
10.49	-0.2	1.683891887298708
10.5	-0.2	1.690329129887289
10.51	-0.2	1.695790627199987
10.52	-0.2	1.7022822224665195
10.53	-0.2	1.707660384991408
10.54	-0.2	1.7142846217160983
10.55	-0.2	1.7199404210672717
10.56	-0.2	1.7252766005632765
10.57	-0.2	1.7302428767168392
10.58	-0.2	1.7359553270134345
10.59	-0.2	1.7417375141476503
10.6	-0.2	1.7465404762589556
10.61	-0.2	1.7522940004694179
10.62	-0.2	1.7566717202043767
10.63	-0.2	1.7626231459664117
10.64	-0.2	1.767513662315913
10.65	-0.2	1.7723390280914588
10.66	-0.2	1.7771780861042594
10.67	-0.2	1.7819589076973663
10.68	-0.2	1.786652421740038
10.69	-0.2	1.79126861720604
10.7	-0.2	1.795925970926184
10.71	-0.2	1.8000688864182055
10.72	-0.2	1.8047661295043695
10.73	-0.2	1.8090273963694867
10.74	-0.2	1.8131076127511205
10.75	-0.2	1.8165683077019121
10.76	-0.2	1.820569849749558
10.77	-0.2	1.824445720760383
10.78	-0.2	1.8285061045682793
10.79	-0.2	1.8327398232741101
10.8	-0.2	1.8363316393104197
10.81	-0.2	1.8409152825124124
10.82	-0.2	1.8441518761455757
10.83	-0.2	1.8484102039575534
10.84	-0.2	1.8519639659338785
10.85	-0.2	1.8544139976960732
10.86	-0.2	1.858772083313243
10.87	-0.2	1.8626423087123354
10.88	-0.2	1.8641832384747663
10.89	-0.2	1.8679759917031389
10.9	-0.2	1.8711503026576488
10.91	-0.2	1.8741140886376475
10.92	-0.2	1.8783611638962294
10.93	-0.2	1.8809006607623697
10.94	-0.2	1.8844945948606762
10.95	-0.2	1.886197803106035
10.96	-0.2	1.8897838225871495
10.97	-0.2	1.8914163821797165
10.98	-0.2	1.8962182498842386
10.99	-0.2	1.8987328037789146
11.	-0.2	1.9002409630707968
9.	-0.18	1.0587443459150538
9.01	-0.18	1.0879034264292136
9.02	-0.18	1.1186322978519694
9.03	-0.18	1.1510196729038333
9.04	-0.18	1.185162098685126
9.05	-0.18	1.2213059488673377
9.06	-0.18	1.2596729030268268
9.07	-0.18	1.300507093422245
9.08	-0.18	1.3441848176269204
9.09	-0.18	1.3910854337710248
9.1	-0.18	1.4406449821220735
9.11	-0.18	1.494727861218087
9.12	-0.18	1.5526007666317365
9.13	-0.18	1.6149769682993422
9.14	-0.18	1.6837743980008482
9.15	-0.18	1.7579052294278332
9.16	-0.18	1.8402660788970837
9.17	-0.18	1.930505975073643
9.18	-0.18	2.0296180779802873
9.19	-0.18	2.141218727680006
9.2	-0.18	2.2657467040788473
9.21	-0.18	2.405068552752995
9.22	-0.18	2.5640168378868533
9.23	-0.18	2.744511147864557
9.24	-0.18	2.9503256612958935
9.25	-0.18	3.1884594976221865
9.26	-0.18	3.4636849504537404
9.27	-0.18	3.784507460825252
9.28	-0.18	4.158689343331022
9.29	-0.18	4.599233303831953
9.3	-0.18	5.115576472600402
9.31	-0.18	5.71735628451137
9.32	-0.18	6.408238703261258
9.33	-0.18	7.17883278053971
9.34	-0.18	7.994879103813281
9.35	-0.18	8.785152575848018
9.36	-0.18	9.412119704542542
9.37	-0.18	9.709771422161095
9.38	-0.18	9.547167320953948
9.39	-0.18	8.898022857164046
9.4	-0.18	7.874908119640503
9.41	-0.18	6.688974986133779
9.42	-0.18	5.524814281049247
9.43	-0.18	4.480132277592849
9.44	-0.18	3.6047836343939883
9.45	-0.18	2.8940727656735956
9.46	-0.18	2.3290134950945216
9.47	-0.18	1.8829405594939226
9.48	-0.18	1.5311802679522277
9.49	-0.18	1.2537154294585615
9.5	-0.18	1.0339231974068137
9.51	-0.18	0.8593107034518283
9.52	-0.18	0.7198531815963902
9.53	-0.18	0.6083262300144049
9.54	-0.18	0.518749682031529
9.55	-0.18	0.4471362068922885
9.56	-0.18	0.3896054055347137
9.57	-0.18	0.3440406953038079
9.58	-0.18	0.3082480432835111
9.59	-0.18	0.28057879263422114
9.6	-0.18	0.25998778642001713
9.61	-0.18	0.24522252652726612
9.62	-0.18	0.2355956378478326
9.63	-0.18	0.23052096267151034
9.64	-0.18	0.22929208870091022
9.65	-0.18	0.2316251069459775
9.66	-0.18	0.23701290534391034
9.67	-0.18	0.2453145192351003
9.68	-0.18	0.25619698862623047
9.69	-0.18	0.2692621502079631
9.7	-0.18	0.2844425319327085
9.71	-0.18	0.3015218374692621
9.72	-0.18	0.32040803434590753
9.73	-0.18	0.3407889748072236
9.74	-0.18	0.36270028282592137
9.75	-0.18	0.3858241730534005
9.76	-0.18	0.4099206409191907
9.77	-0.18	0.4353334275544651
9.78	-0.18	0.461479052403298
9.79	-0.18	0.4883962737838124
9.8	-0.18	0.5157407645988544
9.81	-0.18	0.5439804540112518
9.82	-0.18	0.5725315593911346
9.83	-0.18	0.6013347059946351
9.84	-0.18	0.6303544129008835
9.85	-0.18	0.6595115820877993
9.86	-0.18	0.6887606537286133
9.87	-0.18	0.7179665523050562
9.88	-0.18	0.746797484254109
9.89	-0.18	0.7757166341685454
9.9	-0.18	0.8046704803344371
9.91	-0.18	0.8330612597111138
9.92	-0.18	0.860803285501521
9.93	-0.18	0.8885352664773816
9.94	-0.18	0.91578585109372
9.95	-0.18	0.9424738124865177
9.96	-0.18	0.9690132470251533
9.97	-0.18	0.9947282594730276
9.98	-0.18	1.0199064072078778
9.99	-0.18	1.0444632920709407
10.	-0.18	1.0684755178334036
10.01	-0.18	1.091847777829692
10.02	-0.18	1.1148645581624348
10.03	-0.18	1.1369294328638677
10.04	-0.18	1.1584379586233569
10.05	-0.18	1.1795903134990757
10.06	-0.18	1.200021440062991
10.07	-0.18	1.2194284614799424
10.08	-0.18	1.2389825372197254
10.09	-0.18	1.2576243719930549
10.1	-0.18	1.2755442514144433
10.11	-0.18	1.29282189832603
10.12	-0.18	1.3102335362997652
10.13	-0.18	1.3264497330730185
10.14	-0.18	1.3423569515651392
10.15	-0.18	1.3582010061394327
10.16	-0.18	1.3727737709695547
10.17	-0.18	1.3873550092568019
10.18	-0.18	1.4013434020731328
10.19	-0.18	1.414926667728932
10.2	-0.18	1.4286694693726143
10.21	-0.18	1.4414820022234722
10.22	-0.18	1.4537904290943047
10.23	-0.18	1.4659447400044379
10.24	-0.18	1.4770914717724921
10.25	-0.18	1.489161411340617
10.26	-0.18	1.4999723083924397
10.27	-0.18	1.5107096565068534
10.28	-0.18	1.521325492625373
10.29	-0.18	1.5313923710430895
10.3	-0.18	1.5411885095926774
10.31	-0.18	1.5506904781672166
10.32	-0.18	1.5600125001639287
10.33	-0.18	1.5691206659749246
10.34	-0.18	1.5772745226230902
10.35	-0.18	1.5860066538692215
10.36	-0.18	1.594983995035589
10.37	-0.18	1.6031502916080427
10.38	-0.18	1.6103987397975197
10.39	-0.18	1.6182156199177176
10.4	-0.18	1.6266163001311655
10.41	-0.18	1.633335454234266
10.42	-0.18	1.6413807500689175
10.43	-0.18	1.6479904653905002
10.44	-0.18	1.6555554262258552
10.45	-0.18	1.6615731579437707
10.46	-0.18	1.6685326404017204
10.47	-0.18	1.6749889367199355
10.48	-0.18	1.682152765423062
10.49	-0.18	1.6884901562036538
10.5	-0.18	1.6949176289628354
10.51	-0.18	1.700364707520415
10.52	-0.18	1.7068412837280134
10.53	-0.18	1.7121978551146353
10.54	-0.18	1.7188021580107213
10.55	-0.18	1.7244326718058496
10.56	-0.18	1.7297386863120097
10.57	-0.18	1.734670795652013
10.58	-0.18	1.7403504323197085
10.59	-0.18	1.7460983688302394
10.6	-0.18	1.750860998105603
10.61	-0.18	1.7565746185653135
10.62	-0.18	1.7609074381522325
10.63	-0.18	1.7668173167336874
10.64	-0.18	1.7716610790958829
10.65	-0.18	1.7764376352160713
10.66	-0.18	1.781227510434567
10.67	-0.18	1.7859574299341143
10.68	-0.18	1.790598651620667
10.69	-0.18	1.7951609104480457
10.7	-0.18	1.7997639913079624
10.71	-0.18	1.8038508832629276
10.72	-0.18	1.8084925959560882
10.73	-0.18	1.8126972882683432
10.74	-0.18	1.8167194091298062
10.75	-0.18	1.820120795749634
10.76	-0.18	1.8240640703868647
10.77	-0.18	1.827880544183085
10.78	-0.18	1.8318826915878006
10.79	-0.18	1.836057948171895
10.8	-0.18	1.8395899007573537
10.81	-0.18	1.8441168010144042
10.82	-0.18	1.847293022696066
10.83	-0.18	1.851493842543632
10.84	-0.18	1.854988874175334
10.85	-0.18	1.8573784166335712
10.86	-0.18	1.8616800935382722
10.87	-0.18	1.8654937940573668
10.88	-0.18	1.8669740386242526
10.89	-0.18	1.8707099862626781
10.9	-0.18	1.8738235333248627
10.91	-0.18	1.8767364451377864
10.92	-0.18	1.8809273507245678
10.93	-0.18	1.8834132057362931
10.94	-0.18	1.8869544540733654
10.95	-0.18	1.8886020524558058
10.96	-0.18	1.892135736645666
10.97	-0.18	1.8937151695782295
10.98	-0.18	1.8984684815644668
10.99	-0.18	1.900932248699282
11.	-0.18	1.9023886045608258
9.	-0.16	1.0905803841769794
9.01	-0.16	1.1226841367290623
9.02	-0.16	1.1566844795191635
9.03	-0.16	1.1927134354247015
9.04	-0.16	1.230910262348249
9.05	-0.16	1.2715913201392703
9.06	-0.16	1.3150384786049059
9.07	-0.16	1.3615862409879398
9.08	-0.16	1.411712474270395
9.09	-0.16	1.4659090252232492
9.1	-0.16	1.5237135932228165
9.11	-0.16	1.5872142011946326
9.12	-0.16	1.6558342255721654
9.13	-0.16	1.7305424672267988
9.14	-0.16	1.813609675463973
9.15	-0.16	1.904239408558514
9.16	-0.16	2.0059370633780857
9.17	-0.16	2.118808004934932
9.18	-0.16	2.2446249138262826
9.19	-0.16	2.388188099377264
9.2	-0.16	2.551054695239699
9.21	-0.16	2.736754393263902
9.22	-0.16	2.952773606756471
9.23	-0.16	3.2038571206204964
9.24	-0.16	3.498134438728639
9.25	-0.16	3.849109706414982
9.26	-0.16	4.270003095338135
9.27	-0.16	4.7824483222542975
9.28	-0.16	5.412661326907684
9.29	-0.16	6.203111386474858
9.3	-0.16	7.206716240981498
9.31	-0.16	8.498365387966446
9.32	-0.16	10.182186455351934
9.33	-0.16	12.389615273183395
9.34	-0.16	15.263734067738945
9.35	-0.16	18.876503797164233
9.36	-0.16	22.91659162998942
9.37	-0.16	26.329104397588445
9.38	-0.16	27.371816718320677
9.39	-0.16	25.03763507691505
9.4	-0.16	20.43884860926283
9.41	-0.16	15.57510385496133
9.42	-0.16	11.557229989615466
9.43	-0.16	8.551026790610672
9.44	-0.16	6.396758541655587
9.45	-0.16	4.8583314785557015
9.46	-0.16	3.752575366584194
9.47	-0.16	2.945524819218747
9.48	-0.16	2.347086331851208
9.49	-0.16	1.8964433157545189
9.5	-0.16	1.5523395079061704
9.51	-0.16	1.2864862955336804
9.52	-0.16	1.0785154554018377
9.53	-0.16	0.9146142033088315
9.54	-0.16	0.7842368052576351
9.55	-0.16	0.680430249808587
9.56	-0.16	0.5970284314392753
9.57	-0.16	0.5305271261521953
9.58	-0.16	0.47751882551098945
9.59	-0.16	0.43552496215032455
9.6	-0.16	0.4029083735320721
9.61	-0.16	0.3779050665163492
9.62	-0.16	0.35945149580676955
9.63	-0.16	0.3467699077720115
9.64	-0.16	0.3388202616129484
9.65	-0.16	0.3351894511764138
9.66	-0.16	0.33521723780874313
9.67	-0.16	0.33863581217288885
9.68	-0.16	0.34504823644804067
9.69	-0.16	0.3539654663435782
9.7	-0.16	0.3652512988361079
9.71	-0.16	0.37864636953415204
9.72	-0.16	0.39405284512503863
9.73	-0.16	0.41108235622411976
9.74	-0.16	0.4298032328188335
9.75	-0.16	0.44980530450948936
9.76	-0.16	0.47086751866598986
9.77	-0.16	0.49336400641962497
9.78	-0.16	0.5166577934795501
9.79	-0.16	0.5408100130596695
9.8	-0.16	0.565444365460379
9.81	-0.16	0.5910850728989794
9.82	-0.16	0.6170938307357623
9.83	-0.16	0.6434332980050759
9.84	-0.16	0.6700709543939813
9.85	-0.16	0.6969444249494848
9.86	-0.16	0.7239713085743735
9.87	-0.16	0.7510505195123736
9.88	-0.16	0.7778485739102973
9.89	-0.16	0.804842856877006
9.9	-0.16	0.8319474345264243
9.91	-0.16	0.8585788953344917
9.92	-0.16	0.8846580168089757
9.93	-0.16	0.9108187414752581
9.94	-0.16	0.9365894294830334
9.95	-0.16	0.9619064234799728
9.96	-0.16	0.9871549141903015
9.97	-0.16	1.0116628885786387
9.98	-0.16	1.035713249415879
9.99	-0.16	1.0592280350265204
10.	-0.16	1.0822780540098467
10.01	-0.16	1.1047682168202249
10.02	-0.16	1.1269695173342056
10.03	-0.16	1.148288405221346
10.04	-0.16	1.1691114110546668
10.05	-0.16	1.189643091851318
10.06	-0.16	1.209518707076074
10.07	-0.16	1.228419840005903
10.08	-0.16	1.2475133471665019
10.09	-0.16	1.2657482656271788
10.1	-0.16	1.2832971529218993
10.11	-0.16	1.3002478384803802
10.12	-0.16	1.3173642761432804
10.13	-0.16	1.3333306604145467
10.14	-0.16	1.3490101185812837
10.15	-0.16	1.3646593108857255
10.16	-0.16	1.3790579854426752
10.17	-0.16	1.3934881750807468
10.18	-0.16	1.4073512787590081
10.19	-0.16	1.4208253070229149
10.2	-0.16	1.4344804790533148
10.21	-0.16	1.4472171994972824
10.22	-0.16	1.4594609999940193
10.23	-0.16	1.4715649566150288
10.24	-0.16	1.482664995547847
10.25	-0.16	1.494703288495929
10.26	-0.16	1.5054863808412315
10.27	-0.16	1.516203729891763
10.28	-0.16	1.5268040158913931
10.29	-0.16	1.5368614518744521
10.3	-0.16	1.5466500137461576
10.31	-0.16	1.5561439777340103
10.32	-0.16	1.565466826751269
10.33	-0.16	1.5745702643652268
10.34	-0.16	1.5827175431354834
10.35	-0.16	1.5914497281435824
10.36	-0.16	1.6004269334328247
10.37	-0.16	1.6085895656346865
10.38	-0.16	1.6158300318014072
10.39	-0.16	1.6236415263024473
10.4	-0.16	1.6320368084474866
10.41	-0.16	1.6387425741584747
10.42	-0.16	1.6467803689715175
10.43	-0.16	1.6533735442777835
10.44	-0.16	1.660924248334073
10.45	-0.16	1.6669199632042295
10.46	-0.16	1.67385872053734
10.47	-0.16	1.680292345207522
10.48	-0.16	1.6874325783688973
10.49	-0.16	1.6937421666519819
10.5	-0.16	1.7001392354804417
10.51	-0.16	1.7055516280431566
10.52	-0.16	1.7119947615408564
10.53	-0.16	1.7173117558904452
10.54	-0.16	1.7238794282448962
10.55	-0.16	1.7294686861861512
10.56	-0.16	1.7347293476812953
10.57	-0.16	1.7396127722421337
10.58	-0.16	1.7452460936645704
10.59	-0.16	1.7509467327809296
10.6	-0.16	1.7556564443832432
10.61	-0.16	1.7613186453214575
10.62	-0.16	1.7655950714900146
10.63	-0.16	1.7714527644842333
10.64	-0.16	1.7762396100567521
10.65	-0.16	1.7809577482938195
10.66	-0.16	1.7856889818805237
10.67	-0.16	1.7903591448586305
10.68	-0.16	1.7949395614026353
10.69	-0.16	1.7994397456048432
10.7	-0.16	1.803980753101235
10.71	-0.16	1.8080041333228518
10.72	-0.16	1.812583074086733
10.73	-0.16	1.8167242193779702
10.74	-0.16	1.8206814527890025
10.75	-0.16	1.824016925428322
10.76	-0.16	1.827895643460585
10.77	-0.16	1.8316465439008391
10.78	-0.16	1.83558454966766
10.79	-0.16	1.839695750794359
10.8	-0.16	1.8431622791630218
10.81	-0.16	1.8476272164755478
10.82	-0.16	1.850737834726853
10.83	-0.16	1.8548761042791129
10.84	-0.16	1.8583074719543848
10.85	-0.16	1.8606315352028735
10.86	-0.16	1.8648722510811533
10.87	-0.16	1.8686248831315926
10.88	-0.16	1.8700397316611
10.89	-0.16	1.8737146946651053
10.9	-0.16	1.8767630627995764
10.91	-0.16	1.8796207800121594
10.92	-0.16	1.883751701882509
10.93	-0.16	1.886179692608286
10.94	-0.16	1.889664446387957
10.95	-0.16	1.8912524179599044
10.96	-0.16	1.894730033218935
10.97	-0.16	1.8962524450340046
10.98	-0.16	1.9009537717297482
10.99	-0.16	1.9033631375545936
11.	-0.16	1.9047640102740093
9.	-0.14	1.121210536596911
9.01	-0.14	1.1561176177179373
9.02	-0.14	1.1932276960618837
9.03	-0.14	1.232711953754508
9.04	-0.14	1.2747490333467149
9.05	-0.14	1.319719978876388
9.06	-0.14	1.3679614282677885
9.07	-0.14	1.4198904418681497
9.08	-0.14	1.4760789545513018
9.09	-0.14	1.5371206915991986
9.1	-0.14	1.6026472714224718
9.11	-0.14	1.674949112727225
9.12	-0.14	1.7536008379138794
9.13	-0.14	1.8397991355971757
9.14	-0.14	1.9361452103317436
9.15	-0.14	2.0421149891120574
9.16	-0.14	2.1617801856911263
9.17	-0.14	2.2956746406483326
9.18	-0.14	2.446326639124131
9.19	-0.14	2.6196620096789367
9.2	-0.14	2.818331099932722
9.21	-0.14	3.0475442424098995
9.22	-0.14	3.3174531223290122
9.23	-0.14	3.635738078178343
9.24	-0.14	4.015345964948903
9.25	-0.14	4.477061764533325
9.26	-0.14	5.044190970087699
9.27	-0.14	5.75499688046064
9.28	-0.14	6.661417973382283
9.29	-0.14	7.851006326238776
9.3	-0.14	9.454437334167265
9.31	-0.14	11.68762014135094
9.32	-0.14	14.935720234891042
9.33	-0.14	19.90978141894966
9.34	-0.14	28.046513669743565
9.35	-0.14	42.486116284907474
9.36	-0.14	70.0174000793685
9.37	-0.14	121.13884664074028
9.38	-0.14	170.51869663886967
9.39	-0.14	131.91913080649897
9.4	-0.14	71.90737767420255
9.41	-0.14	39.41245034091345
9.42	-0.14	23.52453325631475
9.43	-0.14	15.158444041134903
9.44	-0.14	10.379927135933933
9.45	-0.14	7.445036154500171
9.46	-0.14	5.540012283837257
9.47	-0.14	4.244573054084237
9.48	-0.14	3.331527542136438
9.49	-0.14	2.668003617742096
9.5	-0.14	2.1745915006202328
9.51	-0.14	1.8005304995146039
9.52	-0.14	1.5117160098982243
9.53	-0.14	1.2860168188379237
9.54	-0.14	1.1073610929910114
9.55	-0.14	0.965218333985999
9.56	-0.14	0.8507927949486389
9.57	-0.14	0.7589698909855505
9.58	-0.14	0.6849444739290056
9.59	-0.14	0.6253000831435399
9.6	-0.14	0.5777236816735336
9.61	-0.14	0.5398826624739299
9.62	-0.14	0.5102756321289402
9.63	-0.14	0.48791858302714314
9.64	-0.14	0.4713902565148195
9.65	-0.14	0.4601214369740994
9.66	-0.14	0.453284912518024
9.67	-0.14	0.4504633327607024
9.68	-0.14	0.4511770532387887
9.69	-0.14	0.45484355014069555
9.7	-0.14	0.4612483284185121
9.71	-0.14	0.470065853060318
9.72	-0.14	0.4811862423290358
9.73	-0.14	0.4941372364075385
9.74	-0.14	0.5090174651004664
9.75	-0.14	0.5253104024257903
9.76	-0.14	0.5428030282916235
9.77	-0.14	0.561906837482701
9.78	-0.14	0.5819120789006904
9.79	-0.14	0.602903778030112
9.8	-0.14	0.6244662333399249
9.81	-0.14	0.6471755857691807
9.82	-0.14	0.6703385303707119
9.83	-0.14	0.6939282065691931
9.84	-0.14	0.7179188764772716
9.85	-0.14	0.7422548949097795
9.86	-0.14	0.7668269466004687
9.87	-0.14	0.7915528206670324
9.88	-0.14	0.8160958821356402
9.89	-0.14	0.840952695990509
9.9	-0.14	0.8660073892383623
9.91	-0.14	0.8906815113555586
9.92	-0.14	0.9148983006192243
9.93	-0.14	0.9392970818737201
9.94	-0.14	0.9634009819096008
9.95	-0.14	0.9871557031962459
9.96	-0.14	1.0109308231425662
9.97	-0.14	1.034047781545512
9.98	-0.14	1.0567928373722633
9.99	-0.14	1.0790874186895398
10.	-0.14	1.1009998044257905
10.01	-0.14	1.122432954738193
10.02	-0.14	1.1436491924074061
10.03	-0.14	1.1640543791499414
10.04	-0.14	1.1840286511329903
10.05	-0.14	1.2037778800242243
10.06	-0.14	1.222939886381676
10.07	-0.14	1.2411778438018652
10.08	-0.14	1.259663775674597
10.09	-0.14	1.2773451891200296
10.1	-0.14	1.2943822090391732
10.11	-0.14	1.3108669629930318
10.12	-0.14	1.3275575353562903
10.13	-0.14	1.3431425962327581
10.14	-0.14	1.358470340641899
10.15	-0.14	1.3738057645031099
10.16	-0.14	1.3879147078759935
10.17	-0.14	1.402083626700265
10.18	-0.14	1.4157153898217048
10.19	-0.14	1.4289777981822156
10.2	-0.14	1.4424475491659736
10.21	-0.14	1.4550148854181584
10.22	-0.14	1.4671035115345712
10.23	-0.14	1.4790717147338373
10.24	-0.14	1.4900430039056192
10.25	-0.14	1.501972196885316
10.26	-0.14	1.5126530658919477
10.27	-0.14	1.523278795918755
10.28	-0.14	1.533795929261591
10.29	-0.14	1.5437788945312394
10.3	-0.14	1.5534986361174967
10.31	-0.14	1.5629264687597437
10.32	-0.14	1.5721938892843175
10.33	-0.14	1.5812401533991485
10.34	-0.14	1.5893304197003395
10.35	-0.14	1.598014722442692
10.36	-0.14	1.6069473692996903
10.37	-0.14	1.6150634953730303
10.38	-0.14	1.6222551748950336
10.39	-0.14	1.6300227526517976
10.4	-0.14	1.6383765972245803
10.41	-0.14	1.6450344483225174
10.42	-0.14	1.6530320082293524
10.43	-0.14	1.6595774970392696
10.44	-0.14	1.6670848770151165
10.45	-0.14	1.6730302142591558
10.46	-0.14	1.6799220119266807
10.47	-0.14	1.6863077673214737
10.48	-0.14	1.6934010245194713
10.49	-0.14	1.699660134030364
10.5	-0.14	1.7060056928209
10.51	-0.14	1.7113627488283498
10.52	-0.14	1.7177534944160873
10.53	-0.14	1.7230125324341123
10.54	-0.14	1.729526415036006
10.55	-0.14	1.7350579629663596
10.56	-0.14	1.7402576316511906
10.57	-0.14	1.7450773854059944
10.58	-0.14	1.7506503999867733
10.59	-0.14	1.75629032369915
10.6	-0.14	1.7609341443897526
10.61	-0.14	1.766532944900246
10.62	-0.14	1.7707411338734864
10.63	-0.14	1.776535657701819
10.64	-0.14	1.7812550166064594
10.65	-0.14	1.7859046905083846
10.66	-0.14	1.7905675272946133
10.67	-0.14	1.795168716638524
10.68	-0.14	1.7996794707542203
10.69	-0.14	1.8041090830787336
10.7	-0.14	1.8085798938063657
10.71	-0.14	1.812531966199797
10.72	-0.14	1.81704061878379
10.73	-0.14	1.8211109888468513
10.74	-0.14	1.8249962904978299
10.75	-0.14	1.8282590023126166
10.76	-0.14	1.8320666485661854
10.77	-0.14	1.8357456146066555
10.78	-0.14	1.8396133906401981
10.79	-0.14	1.84365473251865
10.8	-0.14	1.847050097920447
10.81	-0.14	1.8514476840720173
10.82	-0.14	1.8544872795057452
10.83	-0.14	1.8585578417206832
10.84	-0.14	1.8619204743383801
10.85	-0.14	1.8641739521864369
10.86	-0.14	1.8683490357211892
10.87	-0.14	1.8720359542247111
10.88	-0.14	1.8733805964899437
10.89	-0.14	1.8769902835398562
10.9	-0.14	1.8799689859857078
10.91	-0.14	1.8827671211137118
10.92	-0.14	1.8868341424939619
10.93	-0.14	1.8891999868438658
10.94	-0.14	1.89262438732458
10.95	-0.14	1.8941486626321562
10.96	-0.14	1.8975664307452413
10.97	-0.14	1.8990278865734005
10.98	-0.14	1.9036737598063145
10.99	-0.14	1.9060250774620942
11.	-0.14	1.9073667602649156
9.	-0.12	1.1498847380450714
9.01	-0.12	1.1873426687291113
9.02	-0.12	1.2272705618674418
9.03	-0.12	1.2698708142103778
9.04	-0.12	1.315353840679459
9.05	-0.12	1.3641537579010434
9.06	-0.12	1.4166499784722593
9.07	-0.12	1.4733248281217968
9.08	-0.12	1.5348252546844927
9.09	-0.12	1.6018221148011529
9.1	-0.12	1.6740157108512537
9.11	-0.12	1.7538519927276175
9.12	-0.12	1.8410213645584195
9.13	-0.12	1.936878898463961
9.14	-0.12	2.044277465049216
9.15	-0.12	2.162874613428559
9.16	-0.12	2.297156535289339
9.17	-0.12	2.4479278621160874
9.18	-0.12	2.6182457662849723
9.19	-0.12	2.8148069491506895
9.2	-0.12	3.040935672814325
9.21	-0.12	3.302939271185603
9.22	-0.12	3.612689901334961
9.23	-0.12	3.979542487122772
9.24	-0.12	4.41952240038053
9.25	-0.12	4.957773482954562
9.26	-0.12	5.6233777312813915
9.27	-0.12	6.464257720919324
9.28	-0.12	7.547000685060149
9.29	-0.12	8.985228636782498
9.3	-0.12	10.955209545789423
9.31	-0.12	13.757133041619937
9.32	-0.12	17.958683858148383
9.33	-0.12	24.69678367076561
9.34	-0.12	36.57876360093758
9.35	-0.12	60.72040558537504
9.36	-0.12	122.0947015875791
9.37	-0.12	359.6703686907907
9.38	-0.12	1792.8886180873076
9.39	-0.12	537.9994129891379
9.4	-0.12	142.04259895166095
9.41	-0.12	60.641084932349315
9.42	-0.12	32.697272756481496
9.43	-0.12	20.10966920793501
9.44	-0.12	13.45685927698638
9.45	-0.12	9.545470171393285
9.46	-0.12	7.070817345613203
9.47	-0.12	5.414022325835083
9.48	-0.12	4.25794565261611
9.49	-0.12	3.422099764736318
9.5	-0.12	2.8025529820793107
9.51	-0.12	2.3333525257135204
9.52	-0.12	1.9707740997724503
9.53	-0.12	1.686786151211931
9.54	-0.12	1.4612434686353093
9.55	-0.12	1.2808449176064562
9.56	-0.12	1.1347217261633924
9.57	-0.12	1.0164699136327244
9.58	-0.12	0.9200762954877213
9.59	-0.12	0.841318190172227
9.6	-0.12	0.7772857344619071
9.61	-0.12	0.7251334365173426
9.62	-0.12	0.6829401164499124
9.63	-0.12	0.6495552594320155
9.64	-0.12	0.623172153129625
9.65	-0.12	0.6030673742201584
9.66	-0.12	0.5882558016865784
9.67	-0.12	0.5781651189845208
9.68	-0.12	0.5722244409171303
9.69	-0.12	0.5697688174220145
9.7	-0.12	0.5704999912082651
9.71	-0.12	0.5740120901555544
9.72	-0.12	0.5801815547172249
9.73	-0.12	0.5884475045536864
9.74	-0.12	0.5989399815573627
9.75	-0.12	0.6110247059883085
9.76	-0.12	0.6244905367988983
9.77	-0.12	0.6397929506926339
9.78	-0.12	0.6561333859840991
9.79	-0.12	0.6736217843553776
9.8	-0.12	0.6917980816373064
9.81	-0.12	0.7112883671900015
9.82	-0.12	0.7313414491603443
9.83	-0.12	0.7519342169088191
9.84	-0.12	0.7730484050750078
9.85	-0.12	0.7946292143761023
9.86	-0.12	0.8165455242145764
9.87	-0.12	0.8387245550992779
9.88	-0.12	0.8608235584887601
9.89	-0.12	0.8833623593292149
9.9	-0.12	0.9061974364554795
9.91	-0.12	0.9287465025159627
9.92	-0.12	0.950933202153086
9.93	-0.12	0.9734088388376382
9.94	-0.12	0.9956878248360257
9.95	-0.12	1.017719611701289
9.96	-0.12	1.0398672673897125
9.97	-0.12	1.0614379889189047
9.98	-0.12	1.0827263197733938
9.99	-0.12	1.103649441005654
10.	-0.12	1.1242744615273388
10.01	-0.12	1.1445013106277737
10.02	-0.12	1.164587011972422
10.03	-0.12	1.1839337159679686
10.04	-0.12	1.2029175536633399
10.05	-0.12	1.2217445922921568
10.06	-0.12	1.2400549406582348
10.07	-0.12	1.2574926521035588
10.08	-0.12	1.275241019904644
10.09	-0.12	1.2922394401721373
10.1	-0.12	1.30863925613069
10.11	-0.12	1.3245343771145064
10.12	-0.12	1.340682061629398
10.13	-0.12	1.3557680332949356
10.14	-0.12	1.370632163756777
10.15	-0.12	1.3855458519339874
10.16	-0.12	1.39925961240285
10.17	-0.12	1.413066373130459
10.18	-0.12	1.4263689859171427
10.19	-0.12	1.4393254733407357
10.2	-0.12	1.4525195091797103
10.21	-0.12	1.4648302873727355
10.22	-0.12	1.476679567223453
10.23	-0.12	1.4884318938830852
10.24	-0.12	1.4991972368679687
10.25	-0.12	1.51094434642545
10.26	-0.12	1.521452344764344
10.27	-0.12	1.5319186938326022
10.28	-0.12	1.5422884513573718
10.29	-0.12	1.5521349291455808
10.3	-0.12	1.5617270317066723
10.31	-0.12	1.571032881383538
10.32	-0.12	1.5801908485438552
10.33	-0.12	1.5891292363063294
10.34	-0.12	1.5971136085698185
10.35	-0.12	1.60570357160268
10.36	-0.12	1.6145482610550843
10.37	-0.12	1.6225760096342308
10.38	-0.12	1.6296788465521892
10.39	-0.12	1.6373646958490016
10.4	-0.12	1.6456416107955003
10.41	-0.12	1.6522172837657947
10.42	-0.12	1.6601423643820008
10.43	-0.12	1.666609227818197
10.44	-0.12	1.6740443625770125
10.45	-0.12	1.6799111182846307
10.46	-0.12	1.6867297708369775
10.47	-0.12	1.6930424392771761
10.48	-0.12	1.7000652422945575
10.49	-0.12	1.7062511572330588
10.5	-0.12	1.7125239228586246
10.51	-0.12	1.7178048680638591
10.52	-0.12	1.7241240509438178
10.53	-0.12	1.7293065585229992
10.54	-0.12	1.7357492803950607
10.55	-0.12	1.741206414694137
10.56	-0.12	1.7463292046470769
10.57	-0.12	1.7510700340195553
10.58	-0.12	1.7565684632908152
10.59	-0.12	1.7621340272745245
10.6	-0.12	1.766698738978478
10.61	-0.12	1.7722218633910887
10.62	-0.12	1.7763497240673316
10.63	-0.12	1.7820698707916147
10.64	-0.12	1.7867109033120858
10.65	-0.12	1.7912817693842475
10.66	-0.12	1.7958662459323413
10.67	-0.12	1.800388995041832
10.68	-0.12	1.8048209890450095
10.69	-0.12	1.8091712895444088
10.7	-0.12	1.813563551238438
10.71	-0.12	1.8174362941711963
10.72	-0.12	1.8218669480614942
10.73	-0.12	1.8258591230538115
10.74	-0.12	1.8296652686639
10.75	-0.12	1.8328481912267673
10.76	-0.12	1.8365780875733537
10.77	-0.12	1.8401786141430567
10.78	-0.12	1.843969929883657
10.79	-0.12	1.847935461884121
10.8	-0.12	1.8512537906959354
10.81	-0.12	1.8555785134925464
10.82	-0.12	1.8585415350388435
10.83	-0.12	1.8625391398106896
10.84	-0.12	1.8658278634206995
10.85	-0.12	1.868005563354272
10.86	-0.12	1.8721102538693166
10.87	-0.12	1.8757267398762976
10.88	-0.12	1.8769962952529344
10.89	-0.12	1.8805363354216984
10.9	-0.12	1.883440835801259
10.91	-0.12	1.8861749503106613
10.92	-0.12	1.8901740901713866
10.93	-0.12	1.8924734657555538
10.94	-0.12	1.8958336169693786
10.95	-0.12	1.89729009316664
10.96	-0.12	1.9006442071428276
10.97	-0.12	1.902040744939337
10.98	-0.12	1.9066276744183046
10.99	-0.12	1.9089172787797053
11.	-0.12	1.9101960499755697
9.	-0.1	1.1759125785056903
9.01	-0.1	1.2155697843920696
9.02	-0.1	1.257908095327424
9.03	-0.1	1.303150111697187
9.04	-0.1	1.3515268618338785
9.05	-0.1	1.4035087938900803
9.06	-0.1	1.4595007827377142
9.07	-0.1	1.5200256167423172
9.08	-0.1	1.5857768764739972
9.09	-0.1	1.6574667343844038
9.1	-0.1	1.7348251387051075
9.11	-0.1	1.8203871286725788
9.12	-0.1	1.9138992519198852
9.13	-0.1	2.016774642825697
9.14	-0.1	2.1319950832183063
9.15	-0.1	2.2592553113205898
9.16	-0.1	2.40322218497064
9.17	-0.1	2.564718446641618
9.18	-0.1	2.7469513865401116
9.19	-0.1	2.9568186986151694
9.2	-0.1	3.1976171001475926
9.21	-0.1	3.475727870140822
9.22	-0.1	3.8031147215458687
9.23	-0.1	4.1885914104325375
9.24	-0.1	4.647910284447611
9.25	-0.1	5.2049805970403895
9.26	-0.1	5.886064537430544
9.27	-0.1	6.734014785722741
9.28	-0.1	7.804989264321756
9.29	-0.1	9.191894168832613
9.3	-0.1	11.026840257237284
9.31	-0.1	13.51073583504138
9.32	-0.1	16.978572643921552
9.33	-0.1	21.967738430319738
9.34	-0.1	29.351512413339414
9.35	-0.1	40.42281104185237
9.36	-0.1	56.31711737781641
9.37	-0.1	74.98359903622283
9.38	-0.1	85.29283100820501
9.39	-0.1	76.03097160117186
9.4	-0.1	55.92020861684159
9.41	-0.1	38.18050674919772
9.42	-0.1	26.083607383146642
9.43	-0.1	18.322070635239953
9.44	-0.1	13.303529072919506
9.45	-0.1	9.963839615266693
9.46	-0.1	7.671123538283435
9.47	-0.1	6.046415118924543
9.48	-0.1	4.865504531741985
9.49	-0.1	3.9840771583814414
9.5	-0.1	3.314718214491612
9.51	-0.1	2.797654007506522
9.52	-0.1	2.3912589488292886
9.53	-0.1	2.068247222694538
9.54	-0.1	1.8083542453506598
9.55	-0.1	1.5978512926167867
9.56	-0.1	1.4253270992813858
9.57	-0.1	1.2840260567520336
9.58	-0.1	1.167348442952048
9.59	-0.1	1.0706823892134738
9.6	-0.1	0.9907987298757254
9.61	-0.1	0.9245353877260121
9.62	-0.1	0.8696729270158481
9.63	-0.1	0.8250032925347554
9.64	-0.1	0.7883895645629738
9.65	-0.1	0.7589961473757181
9.66	-0.1	0.735719733380762
9.67	-0.1	0.7178531238480577
9.68	-0.1	0.7047416621231528
9.69	-0.1	0.6956659207100326
9.7	-0.1	0.6902477351665354
9.71	-0.1	0.6879981761161618
9.72	-0.1	0.6887854358750622
9.73	-0.1	0.6919609154878115
9.74	-0.1	0.6976916748813184
9.75	-0.1	0.7052192332230508
9.76	-0.1	0.7143329654300127
9.77	-0.1	0.725539671184355
9.78	-0.1	0.7379405503783166
9.79	-0.1	0.7516718758286799
9.8	-0.1	0.7662269685157649
9.81	-0.1	0.7822819802160289
9.82	-0.1	0.7990247784182143
9.83	-0.1	0.8164326224264464
9.84	-0.1	0.8344940416261288
9.85	-0.1	0.8531523423942168
9.86	-0.1	0.872257238114033
9.87	-0.1	0.8917395608651154
9.88	-0.1	0.9112471871270434
9.89	-0.1	0.9313268286096125
9.9	-0.1	0.9518095742720446
9.91	-0.1	0.9721014076100719
9.92	-0.1	0.9921256085417943
9.93	-0.1	1.0125499819007906
9.94	-0.1	1.0328776531389998
9.95	-0.1	1.053058108272076
9.96	-0.1	1.0734542671007397
9.97	-0.1	1.093353287819116
9.98	-0.1	1.1130612228338506
9.99	-0.1	1.132489094376741
10.	-0.1	1.1517034344571
10.01	-0.1	1.1706005645888888
10.02	-0.1	1.1894347393421711
10.03	-0.1	1.207601598390614
10.04	-0.1	1.2254754497533318
10.05	-0.1	1.2432624470330733
10.06	-0.1	1.2606035175003036
10.07	-0.1	1.2771240256882244
10.08	-0.1	1.2940227299526446
10.09	-0.1	1.310226195713503
10.1	-0.1	1.3258796469274008
10.11	-0.1	1.3410771684463596
10.12	-0.1	1.3565791767061655
10.13	-0.1	1.3710623922325327
10.14	-0.1	1.385363695725354
10.15	-0.1	1.3997594180707778
10.16	-0.1	1.4129835084050795
10.17	-0.1	1.4263373633054697
10.18	-0.1	1.4392222560164056
10.19	-0.1	1.4517873254837725
10.2	-0.1	1.464623536791593
10.21	-0.1	1.4765979310616222
10.22	-0.1	1.488130704810941
10.23	-0.1	1.4995932183739256
10.24	-0.1	1.5100810975696906
10.25	-0.1	1.5215783951437725
10.26	-0.1	1.531847550921663
10.27	-0.1	1.5420912666442768
10.28	-0.1	1.5522534498645517
10.29	-0.1	1.5619050973798747
10.3	-0.1	1.5713139439763009
10.31	-0.1	1.5804448738226011
10.32	-0.1	1.5894421530638114
10.33	-0.1	1.5982243161620062
10.34	-0.1	1.6060560428645443
10.35	-0.1	1.6145072213902742
10.36	-0.1	1.6232221547070969
10.37	-0.1	1.6311211746603784
10.38	-0.1	1.6380963870767993
10.39	-0.1	1.6456638865314637
10.4	-0.1	1.6538293877626375
10.41	-0.1	1.6602894033446174
10.42	-0.1	1.668110601336579
10.43	-0.1	1.6744685372876618
10.44	-0.1	1.68180303423112
10.45	-0.1	1.6875635031679201
10.46	-0.1	1.6942832045259113
10.47	-0.1	1.700497893700109
10.48	-0.1	1.707426991246107
10.49	-0.1	1.7135172320652001
10.5	-0.1	1.7196960325946313
10.51	-0.1	1.7248802257448288
10.52	-0.1	1.7311087092402815
10.53	-0.1	1.7361961401049584
10.54	-0.1	1.7425503443477242
10.55	-0.1	1.7479163308053904
10.56	-0.1	1.7529463080648402
10.57	-0.1	1.7575928837531538
10.58	-0.1	1.7630023508440036
10.59	-0.1	1.7684798367674666
10.6	-0.1	1.7729521273935425
10.61	-0.1	1.7783871648022795
10.62	-0.1	1.782422487292671
10.63	-0.1	1.7880569459621025
10.64	-0.1	1.7926086736130435
10.65	-0.1	1.797090227324153
10.66	-0.1	1.8015862677667638
10.67	-0.1	1.8060209707101307
10.68	-0.1	1.8103649683229668
10.69	-0.1	1.8146270779627378
10.7	-0.1	1.81893230175089
10.71	-0.1	1.8227175534255815
10.72	-0.1	1.8270623816512208
10.73	-0.1	1.830968818501395
10.74	-0.1	1.834688473902314
10.75	-0.1	1.8377844630265958
10.76	-0.1	1.841429828936134
10.77	-0.1	1.8449453184967486
10.78	-0.1	1.8486538506365904
10.79	-0.1	1.852537529596336
10.8	-0.1	1.8557728616284326
10.81	-0.1	1.8600191291602068
10.82	-0.1	1.8628999436890388
10.83	-0.1	1.8668192795278828
10.84	-0.1	1.870028853978328
10.85	-0.1	1.872125530156412
10.86	-0.1	1.876155011160377
10.87	-0.1	1.8796963009709304
10.88	-0.1	1.8808858476669466
10.89	-0.1	1.884351821826077
10.9	-0.1	1.8871775591731197
10.91	-0.1	1.889843183404368
10.92	-0.1	1.8937704272629514
10.93	-0.1	1.895998991853324
10.94	-0.1	1.8992909776040396
10.95	-0.1	1.9006755376686613
10.96	-0.1	1.9039621793033659
10.97	-0.1	1.9052898265920386
10.98	-0.1	1.9098143161579315
10.99	-0.1	1.9120385389366104
11.	-0.1	1.9132506763356443
9.	-0.08	1.1987129704749337
9.01	-0.08	1.2401407594285958
9.02	-0.08	1.2843935180267119
9.03	-0.08	1.3317012737020657
9.04	-0.08	1.3823024268419524
9.05	-0.08	1.4366841032409798
9.06	-0.08	1.4952564897689897
9.07	-0.08	1.5585542326143753
9.08	-0.08	1.627284402354051
9.09	-0.08	1.7021597011132514
9.1	-0.08	1.7828947462789593
9.11	-0.08	1.872039506605069
9.12	-0.08	1.9693269329449365
9.13	-0.08	2.0761193012632018
9.14	-0.08	2.1953895311715024
9.15	-0.08	2.3267127396672507
9.16	-0.08	2.474683610986233
9.17	-0.08	2.639879145754573
9.18	-0.08	2.8252567687844095
9.19	-0.08	3.0373333114809866
9.2	-0.08	3.2786912466305913
9.21	-0.08	3.5547923185418906
9.22	-0.08	3.876166473635805
9.23	-0.08	4.249169504275934
9.24	-0.08	4.686408570261799
9.25	-0.08	5.20609884386018
9.26	-0.08	5.825544484371671
9.27	-0.08	6.5729308632040535
9.28	-0.08	7.480071408840336
9.29	-0.08	8.597595134376908
9.3	-0.08	9.983226013039982
9.31	-0.08	11.70413496577512
9.32	-0.08	13.846927489520446
9.33	-0.08	16.48768029148078
9.34	-0.08	19.650983395448137
9.35	-0.08	23.21274667088599
9.36	-0.08	26.74005932562303
9.37	-0.08	29.410186876658255
9.38	-0.08	30.22759086056027
9.39	-0.08	28.74511798341371
9.4	-0.08	25.43024291041269
9.41	-0.08	21.334424962495294
9.42	-0.08	17.357395417500232
9.43	-0.08	13.94580304849757
9.44	-0.08	11.196550373109583
9.45	-0.08	9.042687032049978
9.46	-0.08	7.373107160556442
9.47	-0.08	6.076440450853209
9.48	-0.08	5.066022894458728
9.49	-0.08	4.268793985914308
9.5	-0.08	3.6366017141038873
9.51	-0.08	3.130737319518942
9.52	-0.08	2.7212232035261303
9.53	-0.08	2.3875630290380143
9.54	-0.08	2.113332202360083
9.55	-0.08	1.8869475045097053
9.56	-0.08	1.6982248562169262
9.57	-0.08	1.54121433106232
9.58	-0.08	1.4095508581153493
9.59	-0.08	1.2988032856336087
9.6	-0.08	1.205821210826473
9.61	-0.08	1.1274170642321273
9.62	-0.08	1.0612726164053792
9.63	-0.08	1.0062827289159426
9.64	-0.08	0.960087777604211
9.65	-0.08	0.921817737643789
9.66	-0.08	0.8903182509118239
9.67	-0.08	0.8647924406013813
9.68	-0.08	0.8445260223835988
9.69	-0.08	0.8287883382411141
9.7	-0.08	0.8171366099949329
9.71	-0.08	0.8090078365316515
9.72	-0.08	0.8042750447887289
9.73	-0.08	0.8022095946127346
9.74	-0.08	0.8030257378061127
9.75	-0.08	0.8058405867847502
9.76	-0.08	0.8104472266207632
9.77	-0.08	0.8174123307736655
9.78	-0.08	0.8257307325930643
9.79	-0.08	0.8355674386023474
9.8	-0.08	0.8463696697221008
9.81	-0.08	0.8588655918923646
9.82	-0.08	0.8721802161758612
9.83	-0.08	0.8862903088629227
9.84	-0.08	0.9011902849664741
9.85	-0.08	0.9168212573345113
9.86	-0.08	0.9330153518915706
9.87	-0.08	0.949703765907586
9.88	-0.08	0.9665220938099646
9.89	-0.08	0.9840473048080831
9.9	-0.08	1.0020875147832946
9.91	-0.08	1.0200302020192293
9.92	-0.08	1.0377983952806027
9.93	-0.08	1.056079718295005
9.94	-0.08	1.0743641075161074
9.95	-0.08	1.0925988015624977
9.96	-0.08	1.1111511363955393
9.97	-0.08	1.1292838320996663
9.98	-0.08	1.1473167448737225
9.99	-0.08	1.1651537354717008
10.	-0.08	1.1828611183594426
10.01	-0.08	1.2003312913688196
10.02	-0.08	1.2178177517599555
10.03	-0.08	1.2347071806169576
10.04	-0.08	1.2513740500305335
10.05	-0.08	1.2680250139999887
10.06	-0.08	1.2842998778845298
10.07	-0.08	1.2998063121456043
10.08	-0.08	1.3157616284938818
10.09	-0.08	1.3310759745685863
10.1	-0.08	1.345890495197573
10.11	-0.08	1.3602984814093046
10.12	-0.08	1.3750666794958768
10.13	-0.08	1.388857844689307
10.14	-0.08	1.4025102523484492
10.15	-0.08	1.4163040679943961
10.16	-0.08	1.428955524598472
10.17	-0.08	1.4417764509708406
10.18	-0.08	1.4541650076397523
10.19	-0.08	1.4662625402990217
10.2	-0.08	1.4786675607910185
10.21	-0.08	1.4902337995260093
10.22	-0.08	1.5013804736106784
10.23	-0.08	1.5124861186700573
10.24	-0.08	1.522631359498147
10.25	-0.08	1.5338170027663995
10.26	-0.08	1.543786719891751
10.27	-0.08	1.5537496189621132
10.28	-0.08	1.563648621334235
10.29	-0.08	1.5730513500341616
10.3	-0.08	1.5822251508376886
10.31	-0.08	1.5911317067682578
10.32	-0.08	1.599920364581434
10.33	-0.08	1.6085008483736318
10.34	-0.08	1.6161358288848375
10.35	-0.08	1.6244062613976569
10.36	-0.08	1.632951755679962
10.37	-0.08	1.6406836880770133
10.38	-0.08	1.647494240197036
10.39	-0.08	1.6549083835215619
10.4	-0.08	1.662929410215047
10.41	-0.08	1.6692415204505195
10.42	-0.08	1.6769286181526244
10.43	-0.08	1.683148342261714
10.44	-0.08	1.6903546921659087
10.45	-0.08	1.6959819929864366
10.46	-0.08	1.7025776329546105
10.47	-0.08	1.7086700867332563
10.48	-0.08	1.7154827544125928
10.49	-0.08	1.7214553408893993
10.5	-0.08	1.7275193875269028
10.51	-0.08	1.732586565365421
10.52	-0.08	1.7387054972270808
10.53	-0.08	1.743679555304747
10.54	-0.08	1.7499281096769737
10.55	-0.08	1.7551863887587875
10.56	-0.08	1.7601077619107381
10.57	-0.08	1.7646448634782503
10.58	-0.08	1.7699510711623931
10.59	-0.08	1.7753268398642066
10.6	-0.08	1.779693453652307
10.61	-0.08	1.7850280093694666
10.62	-0.08	1.788958600015432
10.63	-0.08	1.7944960775792727
10.64	-0.08	1.7989475094852099
10.65	-0.08	1.8033292134171979
10.66	-0.08	1.8077267295144668
10.67	-0.08	1.8120637473165078
10.68	-0.08	1.81631047348924
10.69	-0.08	1.820475471141301
10.7	-0.08	1.8246851216181679
10.71	-0.08	1.8283746654159867
10.72	-0.08	1.832625801330529
10.73	-0.08	1.8364389051879872
10.74	-0.08	1.84006469534797
10.75	-0.08	1.8430665582080898
10.76	-0.08	1.8466205709654697
10.77	-0.08	1.8500443890678993
10.78	-0.08	1.853663774655332
10.79	-0.08	1.8574595169252375
10.8	-0.08	1.860605854889245
10.81	-0.08	1.8647680404533102
10.82	-0.08	1.8675609797322181
10.83	-0.08	1.8713967103271463
10.84	-0.08	1.874521867336183
10.85	-0.08	1.876532255415506
10.86	-0.08	1.8804816892531064
10.87	-0.08	1.883943004975289
10.88	-0.08	1.885047609978549
10.89	-0.08	1.888435081488594
10.9	-0.08	1.8911774964478423
10.91	-0.08	1.8937701524298782
10.92	-0.08	1.8976214798366393
10.93	-0.08	1.8997748932220448
10.94	-0.08	1.9029947965414302
10.95	-0.08	1.9043033292126976
10.96	-0.08	1.9075186877053703
10.97	-0.08	1.9087734798882456
10.98	-0.08	1.9132320439425934
10.99	-0.08	1.9153872295268872
11.	-0.08	1.9165290258869523
9.	-0.06	1.2178527878789231
9.01	-0.06	1.2605743298119896
9.02	-0.06	1.3061923068937844
9.03	-0.06	1.3549312250992696
9.04	-0.06	1.4070233766363822
9.05	-0.06	1.462952716374441
9.06	-0.06	1.523114813451339
9.07	-0.06	1.5880282072805099
9.08	-0.06	1.6583811094312764
9.09	-0.06	1.7348482197094903
9.1	-0.06	1.8170872485464555
9.11	-0.06	1.907594780905137
9.12	-0.06	2.006027029206186
9.13	-0.06	2.1136022995752057
9.14	-0.06	2.2331645218883276
9.15	-0.06	2.3640446063224925
9.16	-0.06	2.5105599605643905
9.17	-0.06	2.6728520934529993
9.18	-0.06	2.853339176596114
9.19	-0.06	3.057757617451021
9.2	-0.06	3.2875714429198206
9.21	-0.06	3.5467672817801144
9.22	-0.06	3.84365803941003
9.23	-0.06	4.181432431700261
9.24	-0.06	4.568583351063163
9.25	-0.06	5.016581358108222
9.26	-0.06	5.533396408931084
9.27	-0.06	6.133148785816086
9.28	-0.06	6.827358337965849
9.29	-0.06	7.635735310205632
9.3	-0.06	8.571136115868072
9.31	-0.06	9.638033033089314
9.32	-0.06	10.836508078709674
9.33	-0.06	12.141435371328503
9.34	-0.06	13.491633098710974
9.35	-0.06	14.77847167065366
9.36	-0.06	15.840864864151822
9.37	-0.06	16.493843441619795
9.38	-0.06	16.58114112713463
9.39	-0.06	16.062815929778345
9.4	-0.06	15.0066606207052
9.41	-0.06	13.593410537447571
9.42	-0.06	12.02581088963618
9.43	-0.06	10.469458714907425
9.44	-0.06	9.030092888299029
9.45	-0.06	7.7569329131572005
9.46	-0.06	6.662716412704438
9.47	-0.06	5.7361662019070945
9.48	-0.06	4.961087608181426
9.49	-0.06	4.311473698802921
9.5	-0.06	3.770371634326388
9.51	-0.06	3.3190739415101014
9.52	-0.06	2.940477838220424
9.53	-0.06	2.6225288680275005
9.54	-0.06	2.354266379714265
9.55	-0.06	2.127614071181515
9.56	-0.06	1.9347209302584742
9.57	-0.06	1.7712622525607205
9.58	-0.06	1.6317669621490845
9.59	-0.06	1.512477389007365
9.6	-0.06	1.410690883258099
9.61	-0.06	1.3234819046896846
9.62	-0.06	1.2486460201765508
9.63	-0.06	1.185348113559774
9.64	-0.06	1.1311364254022716
9.65	-0.06	1.085200137015402
9.66	-0.06	1.0464140630589798
9.67	-0.06	1.013952438388185
9.68	-0.06	0.98707674339465
9.69	-0.06	0.9650971028242609
9.7	-0.06	0.9475309373003603
9.71	-0.06	0.9337593723569885
9.72	-0.06	0.9236793533274722
9.73	-0.06	0.916495908551545
9.74	-0.06	0.9124841192583731
9.75	-0.06	0.910642662492495
9.76	-0.06	0.9107752597063112
9.77	-0.06	0.9135180340910153
9.78	-0.06	0.9177585853382493
9.79	-0.06	0.923694194078973
9.8	-0.06	0.9307290446315005
9.81	-0.06	0.9396467405017499
9.82	-0.06	0.9495092732937515
9.83	-0.06	0.9602939910770747
9.84	-0.06	0.9720006980988796
9.85	-0.06	0.9845698749604093
9.86	-0.06	0.9978173947251692
9.87	-0.06	1.0116735146460027
9.88	-0.06	1.0257593368746432
9.89	-0.06	1.0406852747419546
9.9	-0.06	1.056239162451944
9.91	-0.06	1.0717844316708505
9.92	-0.06	1.0872446093415773
9.93	-0.06	1.1033297514227698
9.94	-0.06	1.119515274043101
9.95	-0.06	1.1357449894813194
9.96	-0.06	1.152394036660088
9.97	-0.06	1.168697394314127
9.98	-0.06	1.1849905131207137
9.99	-0.06	1.2011696092405417
10.	-0.06	1.2173011439858143
10.01	-0.06	1.2332734455631895
10.02	-0.06	1.2493409292498439
10.03	-0.06	1.2648792503918855
10.04	-0.06	1.2802648441045508
10.05	-0.06	1.2957055510521496
10.06	-0.06	1.3108380359934546
10.07	-0.06	1.3252535163813632
10.08	-0.06	1.3401902775256722
10.09	-0.06	1.3545392154058005
10.1	-0.06	1.368439026964361
10.11	-0.06	1.381981685784421
10.12	-0.06	1.3959428244478687
10.13	-0.06	1.4089671571516684
10.14	-0.06	1.421898015975214
10.15	-0.06	1.435018604603167
10.16	-0.06	1.4470263495605338
10.17	-0.06	1.4592454364183234
10.18	-0.06	1.4710694685441417
10.19	-0.06	1.4826331350004704
10.2	-0.06	1.4945427517678072
10.21	-0.06	1.5056376147212047
10.22	-0.06	1.5163365972458185
10.23	-0.06	1.5270257106156608
10.24	-0.06	1.536769995683078
10.25	-0.06	1.5475885172624255
10.26	-0.06	1.5572041104014822
10.27	-0.06	1.5668335392412496
10.28	-0.06	1.5764188197798372
10.29	-0.06	1.5855232767994487
10.3	-0.06	1.594414570891434
10.31	-0.06	1.6030512615265298
10.32	-0.06	1.6115871058842939
10.33	-0.06	1.6199238092535562
10.34	-0.06	1.6273210432577832
10.35	-0.06	1.635371660978413
10.36	-0.06	1.6437105925489561
10.37	-0.06	1.6512394758547848
10.38	-0.06	1.6578504902778908
10.39	-0.06	1.6650782629185166
10.4	-0.06	1.672923546551448
10.41	-0.06	1.6790571192220802
10.42	-0.06	1.6865814058868633
10.43	-0.06	1.6926349885115142
10.44	-0.06	1.6996868869816566
10.45	-0.06	1.7051552622214179
10.46	-0.06	1.7116027185392677
10.47	-0.06	1.717549597241367
10.48	-0.06	1.7242239104193127
10.49	-0.06	1.7300576075826521
10.5	-0.06	1.7359867454732287
10.51	-0.06	1.7409172515788656
10.52	-0.06	1.746908290114238
10.53	-0.06	1.751751141452612
10.54	-0.06	1.7578773352654784
10.55	-0.06	1.7630117138649235
10.56	-0.06	1.7678090150759689
10.57	-0.06	1.7722217062562533
10.58	-0.06	1.7774106044170468
10.59	-0.06	1.782671245336806
10.6	-0.06	1.7869191283485761
10.61	-0.06	1.7921409673905493
10.62	-0.06	1.7959547818579318
10.63	-0.06	1.801384122002728
10.64	-0.06	1.8057243760667818
10.65	-0.06	1.8099957801046496
10.66	-0.06	1.8142847721707012
10.67	-0.06	1.8185145349716585
10.68	-0.06	1.822654772880098
10.69	-0.06	1.8267137878327238
10.7	-0.06	1.8308193704142486
10.71	-0.06	1.8344050184754823
10.72	-0.06	1.8385546312536734
10.73	-0.06	1.8422668276884329
10.74	-0.06	1.845791404643266
10.75	-0.06	1.8486919662136543
10.76	-0.06	1.8521478209532711
10.77	-0.06	1.8554733528947054
10.78	-0.06	1.8589972433285284
10.79	-0.06	1.862698976096174
10.8	-0.06	1.8657503349976519
10.81	-0.06	1.8698228222995428
10.82	-0.06	1.872522228543682
10.83	-0.06	1.876269031549977
10.84	-0.06	1.8793045134365165
10.85	-0.06	1.8812233663096274
10.86	-0.06	1.8850879289422882
10.87	-0.06	1.8884645100227633
10.88	-0.06	1.8894792596761962
10.89	-0.06	1.8927838046537488
10.9	-0.06	1.895438366298306
10.91	-0.06	1.8979535924019169
10.92	-0.06	1.9017250028683577
10.93	-0.06	1.9037989496788084
10.94	-0.06	1.9069428736611242
10.95	-0.06	1.9081712940117201
10.96	-0.06	1.9113115852244023
10.97	-0.06	1.9124895846125982
10.98	-0.06	1.9168787648568164
10.99	-0.06	1.9189612866754497
11.	-0.06	1.9200290657219223
9.	-0.04	1.2330694165690943
9.01	-0.04	1.2765916170317282
9.02	-0.04	1.323010791253089
9.03	-0.04	1.3725343295441466
9.04	-0.04	1.4253764641083506
9.05	-0.04	1.4820004755847878
9.06	-0.04	1.5427704053045783
9.07	-0.04	1.6081652953965881
9.08	-0.04	1.6788278184919028
9.09	-0.04	1.7553644434825004
9.1	-0.04	1.8373453745565969
9.11	-0.04	1.9271619093392338
9.12	-0.04	2.024349733212536
9.13	-0.04	2.1299227375019325
9.14	-0.04	2.246515745568717
9.15	-0.04	2.3731502271699867
9.16	-0.04	2.513747652189381
9.17	-0.04	2.667939903033867
9.18	-0.04	2.8374869866909265
9.19	-0.04	3.0272005622932987
9.2	-0.04	3.2373745359490487
9.21	-0.04	3.4704796646639955
9.22	-0.04	3.732623122979195
9.23	-0.04	4.02422998452343
9.24	-0.04	4.350308005013774
9.25	-0.04	4.717008377587553
9.26	-0.04	5.125931199359157
9.27	-0.04	5.582402719124714
9.28	-0.04	6.08721685172485
9.29	-0.04	6.645846885401878
9.3	-0.04	7.2550373575487255
9.31	-0.04	7.9036843854817675
9.32	-0.04	8.578395160104613
9.33	-0.04	9.253092496184383
9.34	-0.04	9.889568513424855
9.35	-0.04	10.439953598688453
9.36	-0.04	10.848823146909915
9.37	-0.04	11.064411804203813
9.38	-0.04	11.049613024750972
9.39	-0.04	10.802237902104832
9.4	-0.04	10.335611097782378
9.41	-0.04	9.700465451660264
9.42	-0.04	8.956603621412375
9.43	-0.04	8.161898741711871
9.44	-0.04	7.366817289660263
9.45	-0.04	6.606491315655735
9.46	-0.04	5.903246281776296
9.47	-0.04	5.266384045146152
9.48	-0.04	4.701329580942597
9.49	-0.04	4.201516362739821
9.5	-0.04	3.7657068033013124
9.51	-0.04	3.38730065672034
9.52	-0.04	3.0582361729502976
9.53	-0.04	2.7731153138873936
9.54	-0.04	2.52579227968479
9.55	-0.04	2.3116091978724116
9.56	-0.04	2.1252080525726407
9.57	-0.04	1.9641180561431306
9.58	-0.04	1.8240491162448387
9.59	-0.04	1.7021730994779403
9.6	-0.04	1.5964560542295294
9.61	-0.04	1.5044302954821376
9.62	-0.04	1.4241659603981385
9.63	-0.04	1.3552246301062187
9.64	-0.04	1.29518047090436
9.65	-0.04	1.2433661201048738
9.66	-0.04	1.1987599492121956
9.67	-0.04	1.1605693082859772
9.68	-0.04	1.1280689547406622
9.69	-0.04	1.1006613184321647
9.7	-0.04	1.0778533806093706
9.71	-0.04	1.0589932876005252
9.72	-0.04	1.0440236199207331
9.73	-0.04	1.03210053215216
9.74	-0.04	1.0235749663214646
9.75	-0.04	1.0173380346888874
9.76	-0.04	1.0132133499924025
9.77	-0.04	1.0119163250040222
9.78	-0.04	1.0122310041935567
9.79	-0.04	1.014391332007152
9.8	-0.04	1.0177635515204317
9.81	-0.04	1.0231910647804523
9.82	-0.04	1.0296745270911614
9.83	-0.04	1.0371943592553903
9.84	-0.04	1.0457559316539393
9.85	-0.04	1.055301974666024
9.86	-0.04	1.0656336155882973
9.87	-0.04	1.0766803348470209
9.88	-0.04	1.0880473649535647
9.89	-0.04	1.1003815557879784
9.9	-0.04	1.1134534489502113
9.91	-0.04	1.1265981533837923
9.92	-0.04	1.1397409005608674
9.93	-0.04	1.1536163623981088
9.94	-0.04	1.1676846228877775
9.95	-0.04	1.1818857371213827
9.96	-0.04	1.1966052578084407
9.97	-0.04	1.2110480257519967
9.98	-0.04	1.2255665966688136
9.99	-0.04	1.240049392374716
10.	-0.04	1.2545634837668562
10.01	-0.04	1.268993124332542
10.02	-0.04	1.283595091658805
10.03	-0.04	1.2977323433720394
10.04	-0.04	1.311784896719093
10.05	-0.04	1.3259626057287524
10.06	-0.04	1.3398971038113345
10.07	-0.04	1.3531644752207022
10.08	-0.04	1.3670259700495644
10.09	-0.04	1.3803509512210708
10.1	-0.04	1.393277018574914
10.11	-0.04	1.4058946170703635
10.12	-0.04	1.4189903555798793
10.13	-0.04	1.4311875591491583
10.14	-0.04	1.4433377106703218
10.15	-0.04	1.4557264959531377
10.16	-0.04	1.4670315069959345
10.17	-0.04	1.478591152365222
10.18	-0.04	1.4897931600039263
10.19	-0.04	1.5007666653382254
10.2	-0.04	1.5121260747342573
10.21	-0.04	1.522695205917576
10.22	-0.04	1.5328932075321091
10.23	-0.04	1.5431138657342507
10.24	-0.04	1.5524061031015424
10.25	-0.04	1.5628087635953296
10.26	-0.04	1.5720218479055048
10.27	-0.04	1.5812710379586092
10.28	-0.04	1.5904974921169057
10.29	-0.04	1.5992594374688371
10.3	-0.04	1.607825483607586
10.31	-0.04	1.6161511665080894
10.32	-0.04	1.6243941079748536
10.33	-0.04	1.6324486606801085
10.34	-0.04	1.639570621100463
10.35	-0.04	1.647365593127156
10.36	-0.04	1.6554637662340046
10.37	-0.04	1.6627563781509016
10.38	-0.04	1.6691354861589844
10.39	-0.04	1.6761461906841146
10.4	-0.04	1.6837865748613574
10.41	-0.04	1.6897129210094861
10.42	-0.04	1.697047480720589
10.43	-0.04	1.7029086410747625
10.44	-0.04	1.7097812730190176
10.45	-0.04	1.7150663584549448
10.46	-0.04	1.72134275890399
10.47	-0.04	1.7271218894279328
10.48	-0.04	1.7336369672332337
10.49	-0.04	1.7393115105045305
10.5	-0.04	1.745086445702958
10.51	-0.04	1.7498614402487602
10.52	-0.04	1.755706959982205
10.53	-0.04	1.7604014290855023
10.54	-0.04	1.766389155325217
10.55	-0.04	1.7713839840869934
10.56	-0.04	1.7760422381966787
10.57	-0.04	1.780316030619992
10.58	-0.04	1.7853739719843174
10.59	-0.04	1.7905064455138184
10.6	-0.04	1.7946228835453542
10.61	-0.04	1.7997200652617147
10.62	-0.04	1.8034053356313227
10.63	-0.04	1.808715633530424
10.64	-0.04	1.8129340513446022
10.65	-0.04	1.8170849050152273
10.66	-0.04	1.8212555609349543
10.67	-0.04	1.825368665500376
10.68	-0.04	1.8293933496731476
10.69	-0.04	1.8333376499481584
10.7	-0.04	1.8373307948254665
10.71	-0.04	1.8408044686979197
10.72	-0.04	1.8448448367705526
10.73	-0.04	1.8484486428894227
10.74	-0.04	1.8518647520353713
10.75	-0.04	1.8546569198143745
10.76	-0.04	1.8580078887689822
10.77	-0.04	1.8612285957895462
10.78	-0.04	1.8646507103539613
10.79	-0.04	1.8682524222051575
10.8	-0.04	1.871202877976346
10.81	-0.04	1.8751801060125415
10.82	-0.04	1.8777803762771872
10.83	-0.04	1.8814329828144505
10.84	-0.04	1.8843735812343143
10.85	-0.04	1.8861957050007427
10.86	-0.04	1.889970620456485
10.87	-0.04	1.893257755602301
10.88	-0.04	1.894177786473354
10.89	-0.04	1.897395023652271
10.9	-0.04	1.8999572565419551
10.91	-0.04	1.9023906331211553
10.92	-0.04	1.9060781711875436
10.93	-0.04	1.9080683842173534
10.94	-0.04	1.911132473563703
10.95	-0.04	1.9122767439557105
10.96	-0.04	1.915338229997706
10.97	-0.04	1.9164355451343755
10.98	-0.04	1.9207519275571707
10.99	-0.04	1.9227582047777176
11.	-0.04	1.92374833754136
9.	-0.02	1.2442752270672015
9.01	-0.02	1.288119178826293
9.02	-0.02	1.3347969208001595
9.03	-0.02	1.384489631492318
9.04	-0.02	1.437384355744133
9.05	-0.02	1.493910339524592
9.06	-0.02	1.5543880704608375
9.07	-0.02	1.619240756303502
9.08	-0.02	1.6890474689216628
9.09	-0.02	1.7643277979161005
9.1	-0.02	1.8445485078509116
9.11	-0.02	1.9319648423847333
9.12	-0.02	2.025972530390048
9.13	-0.02	2.127357838979911
9.14	-0.02	2.2385120166425687
9.15	-0.02	2.3581431771899375
9.16	-0.02	2.489745439751635
9.17	-0.02	2.6324712163063015
9.18	-0.02	2.787452023685735
9.19	-0.02	2.9586354044811993
9.2	-0.02	3.14534023129176
9.21	-0.02	3.3488090222532514
9.22	-0.02	3.5734031275095433
9.23	-0.02	3.8176660272848935
9.24	-0.02	4.084305095726903
9.25	-0.02	4.376166171230446
9.26	-0.02	4.691596865443289
9.27	-0.02	5.031757569228427
9.28	-0.02	5.3934472624274115
9.29	-0.02	5.777485836073803
9.3	-0.02	6.177378327468226
9.31	-0.02	6.581840881420353
9.32	-0.02	6.980373180327239
9.33	-0.02	7.3568544236734645
9.34	-0.02	7.691612175049377
9.35	-0.02	7.964131083568198
9.36	-0.02	8.152892261104217
9.37	-0.02	8.239907857149966
9.38	-0.02	8.213535430213605
9.39	-0.02	8.076316729701983
9.4	-0.02	7.8296313255982355
9.41	-0.02	7.493475046876264
9.42	-0.02	7.089824576867709
9.43	-0.02	6.640785099378695
9.44	-0.02	6.1702075002576
9.45	-0.02	5.697286081172324
9.46	-0.02	5.237403904359058
9.47	-0.02	4.800026781465669
9.48	-0.02	4.394166475237902
9.49	-0.02	4.018975734926318
9.5	-0.02	3.678998169673818
9.51	-0.02	3.3731966340791075
9.52	-0.02	3.0983900759749967
9.53	-0.02	2.85322172877538
9.54	-0.02	2.63481268011122
9.55	-0.02	2.4410603563857034
9.56	-0.02	2.2686364683411826
9.57	-0.02	2.1166905159874103
9.58	-0.02	1.9820593264790878
9.59	-0.02	1.86285340620158
9.6	-0.02	1.757753373224872
9.61	-0.02	1.6648213329005062
9.62	-0.02	1.5824792542024664
9.63	-0.02	1.5107458421475197
9.64	-0.02	1.4473020420278795
9.65	-0.02	1.3916800280707375
9.66	-0.02	1.3430151558159282
9.67	-0.02	1.3005981426843334
9.68	-0.02	1.2637478491421854
9.69	-0.02	1.2320013817579039
9.7	-0.02	1.20488334111257
9.71	-0.02	1.1817314847294047
9.72	-0.02	1.1625544678088233
9.73	-0.02	1.1464778030316036
9.74	-0.02	1.1339422752275357
9.75	-0.02	1.1237451939644942
9.76	-0.02	1.1157399458501949
9.77	-0.02	1.1107302552019596
9.78	-0.02	1.1074036468240709
9.79	-0.02	1.1060353740705182
9.8	-0.02	1.1059601281023874
9.81	-0.02	1.1080857540006226
9.82	-0.02	1.1113548295200408
9.83	-0.02	1.1157542235473066
9.84	-0.02	1.1212957036564224
9.85	-0.02	1.1279279284141315
9.86	-0.02	1.1354390992785097
9.87	-0.02	1.14375913347622
9.88	-0.02	1.1524768380366057
9.89	-0.02	1.162278229993145
9.9	-0.02	1.172919788285324
9.91	-0.02	1.1837052403957664
9.92	-0.02	1.1945630338593136
9.93	-0.02	1.2062543432220167
9.94	-0.02	1.2182235807705535
9.95	-0.02	1.2304073499077086
9.96	-0.02	1.2432037044467172
9.97	-0.02	1.2557857236665855
9.98	-0.02	1.2685244054920304
9.99	-0.02	1.2813004671046613
10.	-0.02	1.294182170006432
10.01	-0.02	1.3070498189744202
10.02	-0.02	1.3201638282337518
10.03	-0.02	1.3328731766983675
10.04	-0.02	1.3455629129812985
10.05	-0.02	1.3584457983579288
10.06	-0.02	1.3711467736808245
10.07	-0.02	1.3832281034783054
10.08	-0.02	1.3959756923708688
10.09	-0.02	1.4082355318982822
10.1	-0.02	1.4201452740425071
10.11	-0.02	1.4317938428606347
10.12	-0.02	1.4439805561447463
10.13	-0.02	1.4553046089461201
10.14	-0.02	1.4666282706987839
10.15	-0.02	1.4782393441918167
10.16	-0.02	1.4887946355577395
10.17	-0.02	1.4996485608353514
10.18	-0.02	1.510181799703599
10.19	-0.02	1.5205189639388823
10.2	-0.02	1.5312828729285899
10.21	-0.02	1.5412809264864775
10.22	-0.02	1.5509331218945612
10.23	-0.02	1.5606413381102135
10.24	-0.02	1.569437888861376
10.25	-0.02	1.5793829000404003
10.26	-0.02	1.5881516479265496
10.27	-0.02	1.5969799626416785
10.28	-0.02	1.6058081872926055
10.29	-0.02	1.6141887667190153
10.3	-0.02	1.6223918298149338
10.31	-0.02	1.6303700033828281
10.32	-0.02	1.6382843334222132
10.33	-0.02	1.6460223901754305
10.34	-0.02	1.6528353183560318
10.35	-0.02	1.660342329628329
10.36	-0.02	1.6681687712066084
10.37	-0.02	1.6751949078707682
10.38	-0.02	1.681312537391257
10.39	-0.02	1.688078065232473
10.4	-0.02	1.695486774088464
10.41	-0.02	1.7011794215030025
10.42	-0.02	1.7082993817420609
10.43	-0.02	1.713943739197336
10.44	-0.02	1.7206140240564347
10.45	-0.02	1.7256930840279752
10.46	-0.02	1.7317770356123665
10.47	-0.02	1.7373676306464934
10.48	-0.02	1.7437038499408986
10.49	-0.02	1.749200146578028
10.5	-0.02	1.7548026474910263
10.51	-0.02	1.759404295742493
10.52	-0.02	1.765087571672152
10.53	-0.02	1.769617319303586
10.54	-0.02	1.7754512402814888
10.55	-0.02	1.7802915751897537
10.56	-0.02	1.7847964547678021
10.57	-0.02	1.7889174582187153
10.58	-0.02	1.7938313411186364
10.59	-0.02	1.7988231113723212
10.6	-0.02	1.802795858360139
10.61	-0.02	1.8077568610988237
10.62	-0.02	1.8113022147015112
10.63	-0.02	1.8164829257090058
10.64	-0.02	1.8205691801161505
10.65	-0.02	1.8245895369078375
10.66	-0.02	1.8286323270484612
10.67	-0.02	1.8326196288785164
10.68	-0.02	1.83651993343894
10.69	-0.02	1.8403410094761208
10.7	-0.02	1.8442135514178815
10.71	-0.02	1.8475673588663015
10.72	-0.02	1.851490940432891
10.73	-0.02	1.854979033556683
10.74	-0.02	1.8582795775920913
10.75	-0.02	1.860956403866225
10.76	-0.02	1.8641958940266212
10.77	-0.02	1.867305368015995
10.78	-0.02	1.8706195460447306
10.79	-0.02	1.8741153362805845
10.8	-0.02	1.876959073092419
10.81	-0.02	1.8808355801148866
10.82	-0.02	1.883331209377105
10.83	-0.02	1.886884443254194
10.84	-0.02	1.8897250373788952
10.85	-0.02	1.891445326995043
10.86	-0.02	1.895125901146487
10.87	-0.02	1.8983189600860297
10.88	-0.02	1.8991394897187934
10.89	-0.02	1.9022651097587822
10.9	-0.02	1.9047306208850578
10.91	-0.02	1.9070777962454617
10.92	-0.02	1.910677575909757
10.93	-0.02	1.9125798595337562
10.94	-0.02	1.9155603223318498
10.95	-0.02	1.9166164734779163
10.96	-0.02	1.9195954823447183
10.97	-0.02	1.9206082873424348
10.98	-0.02	1.9248485193032006
10.99	-0.02	1.9267750336721339
11.	-0.02	1.9276839549367728
9.	0.	1.2515452502947504
9.01	0.	1.2952716833164963
9.02	0.	1.3417162808050438
9.03	0.	1.391027999457009
9.04	0.	1.4433610123091747
9.05	0.	1.4991021027509266
9.06	0.	1.5585217125958755
9.07	0.	1.6219786305758368
9.08	0.	1.689979535474102
9.09	0.	1.7629502609651682
9.1	0.	1.8402524369036053
9.11	0.	1.92399454625308
9.12	0.	2.0134348876899644
9.13	0.	2.1091401402896874
9.14	0.	2.213261040720007
9.15	0.	2.3242333167841602
9.16	0.	2.44515484468075
9.17	0.	2.5747917232843958
9.18	0.	2.7137620025885605
9.19	0.	2.8653142069274424
9.2	0.	3.028079636304253
9.21	0.	3.2024576278002073
9.22	0.	3.3916144801027333
9.23	0.	3.593053898667736
9.24	0.	3.8082114332123265
9.25	0.	4.03819319803596
9.26	0.	4.280121739446988
9.27	0.	4.533629885565475
9.28	0.	4.794696529712258
9.29	0.	5.063275324245325
9.3	0.	5.333513771053209
9.31	0.	5.59684229617909
9.32	0.	5.8467938621463835
9.33	0.	6.074150467196287
9.34	0.	6.268754395558654
9.35	0.	6.42136848586734
9.36	0.	6.522384037082334
9.37	0.	6.564332498047649
9.38	0.	6.542777719463295
9.39	0.	6.460556727932643
9.4	0.	6.3157515379517815
9.41	0.	6.118534861005616
9.42	0.	5.878415581568281
9.43	0.	5.60435135614865
9.44	0.	5.308535570023392
9.45	0.	5.001274679362851
9.46	0.	4.69193495969933
9.47	0.	4.387068435269185
9.48	0.	4.094622366999165
9.49	0.	3.8146075138507287
9.5	0.	3.5529211546272474
9.51	0.	3.31052155373145
9.52	0.	3.086393263558554
9.53	0.	2.8812079289640606
9.54	0.	2.6939378303076995
9.55	0.	2.5240806022950806
9.56	0.	2.3696940796917882
9.57	0.	2.2311206472842615
9.58	0.	2.1060859678116173
9.59	0.	1.9934904146678862
9.6	0.	1.89264713100992
9.61	0.	1.8021176469933853
9.62	0.	1.7206757607922643
9.63	0.	1.648792940182662
9.64	0.	1.5842940251496112
9.65	0.	1.526932423944885
9.66	0.	1.4760266041109407
9.67	0.	1.430981960007057
9.68	0.	1.3911802602956784
9.69	0.	1.3563210808811725
9.7	0.	1.3259687676677439
9.71	0.	1.2994690148765182
9.72	0.	1.2769124798575682
9.73	0.	1.2574103223268895
9.74	0.	1.2415039690631078
9.75	0.	1.2279114531753648
9.76	0.	1.216524833761795
9.77	0.	1.2082432718412723
9.78	0.	1.2016667915812604
9.79	0.	1.1971161534344754
9.8	0.	1.1939013622142234
9.81	0.	1.1929989620026866
9.82	0.	1.1932978101632021
9.83	0.	1.194794952991188
9.84	0.	1.1975098456645494
9.85	0.	1.201401053863417
9.86	0.	1.2062459463656894
9.87	0.	1.2119767498497171
9.88	0.	1.218165999371883
9.89	0.	1.2255412464902316
9.9	0.	1.233848265703242
9.91	0.	1.242357450469882
9.92	0.	1.251002138753784
9.93	0.	1.2605716418330997
9.94	0.	1.2704947727723075
9.95	0.	1.2807054406681762
9.96	0.	1.2916159141280708
9.97	0.	1.3023665513744431
9.98	0.	1.313347994553015
9.99	0.	1.3244335295143952
10.	0.	1.3356932903877847
10.01	0.	1.3470038809650244
10.02	0.	1.358630489952378
10.03	0.	1.3699072062534432
10.04	0.	1.3812253989531695
10.05	0.	1.3928016522946136
10.06	0.	1.4042528245893315
10.07	0.	1.4151286265900582
10.08	0.	1.4267410710009405
10.09	0.	1.4379113191026236
10.1	0.	1.4487780715446914
10.11	0.	1.4594288913387934
10.12	0.	1.470677257648701
10.13	0.	1.4810960106745472
10.14	0.	1.4915604613062867
10.15	0.	1.502360314637286
10.16	0.	1.5121307337929881
10.17	0.	1.522243822154174
10.18	0.	1.5320721914500666
10.19	0.	1.5417368704840149
10.2	0.	1.551869447317746
10.21	0.	1.5612600794619698
10.22	0.	1.5703301309869155
10.23	0.	1.5794899117081307
10.24	0.	1.5877546833634573
10.25	0.	1.5972073075166842
10.26	0.	1.6054965815756683
10.27	0.	1.6138696556014072
10.28	0.	1.6222661090423365
10.29	0.	1.6302320251592899
10.3	0.	1.638039563611713
10.31	0.	1.645638566601539
10.32	0.	1.6531931527557675
10.33	0.	1.6605846051791306
10.34	0.	1.6670587290351961
10.35	0.	1.6742491898083807
10.36	0.	1.6817763724098895
10.37	0.	1.6885090652426884
10.38	0.	1.6943386671431635
10.39	0.	1.700833715515736
10.4	0.	1.7079865696983743
10.41	0.	1.7134214840970885
10.42	0.	1.7203042216473214
10.43	0.	1.7257095039608685
10.44	0.	1.7321563004794434
10.45	0.	1.7370084271441848
10.46	0.	1.74288021072642
10.47	0.	1.7482630561070973
10.48	0.	1.7544022346952408
10.49	0.	1.7597025393574797
10.5	0.	1.7651156115705111
10.51	0.	1.7695272494726937
10.52	0.	1.7750326189200727
10.53	0.	1.7793822995378241
10.54	0.	1.7850479944874353
10.55	0.	1.789719741416083
10.56	0.	1.7940577061320306
10.57	0.	1.7980127638905474
10.58	0.	1.8027701609643965
10.59	0.	1.8076093170737793
10.6	0.	1.811426712512994
10.61	0.	1.8162405472883179
10.62	0.	1.8196351158410404
10.63	0.	1.8246761564323477
10.64	0.	1.8286203507497696
10.65	0.	1.8325006640095496
10.66	0.	1.8364064303301395
10.67	0.	1.84025912953855
10.68	0.	1.84402655064408
10.69	0.	1.8477161936743527
10.7	0.	1.851460246927675
10.71	0.	1.8546865541386655
10.72	0.	1.858486053941862
10.73	0.	1.8618513368186842
10.74	0.	1.8650294366062137
10.75	0.	1.8675841776134148
10.76	0.	1.87070578601082
10.77	0.	1.8736978019452701
10.78	0.	1.8768980529038928
10.79	0.	1.8802821790355475
10.8	0.	1.8830135347757788
10.81	0.	1.8867840007830747
10.82	0.	1.8891696233982718
10.83	0.	1.8926184393487382
10.84	0.	1.895354032986164
10.85	0.	1.8969675071098804
10.86	0.	1.9005491604573181
10.87	0.	1.9036436250542474
10.88	0.	1.9043599821888832
10.89	0.	1.9073897762054937
10.9	0.	1.9097542814816346
10.91	0.	1.9120109976575976
10.92	0.	1.915519226155336
10.93	0.	1.9173294794932443
10.94	0.	1.9202226088572414
10.95	0.	1.9211867607137996
10.96	0.	1.924079705733191
10.97	0.	1.9250042594009713
10.98	0.	1.9291650666234137
10.99	0.	1.9310083792505548
11.	0.	1.9318326039143783
9.	0.02	1.2550919285563205
9.01	0.02	1.2983194398835907
9.02	0.02	1.3441104206448604
9.03	0.02	1.392578710852983
9.04	0.02	1.4438433247339872
9.05	0.02	1.4982449307689993
9.06	0.02	1.5560025333448864
9.07	0.02	1.6174088649106686
9.08	0.02	1.6828974811214443
9.09	0.02	1.7528032421775506
9.1	0.02	1.826391909709121
9.11	0.02	1.9056297613424875
9.12	0.02	1.9896554184669024
9.13	0.02	2.078844053493099
9.14	0.02	2.175132277346141
9.15	0.02	2.2767469235671163
9.16	0.02	2.3864521556476914
9.17	0.02	2.502740986999464
9.18	0.02	2.6258575824692745
9.19	0.02	2.7585360811705835
9.2	0.02	2.898989843386273
9.21	0.02	3.0471132761469764
9.22	0.02	3.205329390800803
9.23	0.02	3.370698872327911
9.24	0.02	3.544053385945223
9.25	0.02	3.725703959224547
9.26	0.02	3.912569418810107
9.27	0.02	4.1039392043816365
9.28	0.02	4.296108368696234
9.29	0.02	4.489283358996905
9.3	0.02	4.678924856917743
9.31	0.02	4.858886723490503
9.32	0.02	5.025470345244621
9.33	0.02	5.173347412951671
9.34	0.02	5.297025047958286
9.35	0.02	5.392126665120403
9.36	0.02	5.4537452345789434
9.37	0.02	5.478291659528072
9.38	0.02	5.463824945952936
9.39	0.02	5.412844684731857
9.4	0.02	5.32246417435808
9.41	0.02	5.1989696064477195
9.42	0.02	5.047015819795077
9.43	0.02	4.870160853145218
9.44	0.02	4.675240839778229
9.45	0.02	4.467964339318985
9.46	0.02	4.25397135284987
9.47	0.02	4.037374689332407
9.48	0.02	3.8244335893961803
9.49	0.02	3.6147103322135803
9.5	0.02	3.4138888190349186
9.51	0.02	3.2233630277744796
9.52	0.02	3.042883635738695
9.53	0.02	2.873959063841207
9.54	0.02	2.7164584664450846
9.55	0.02	2.570749476944868
9.56	0.02	2.435718890485851
9.57	0.02	2.3124825984063424
9.58	0.02	2.1993786935268105
9.59	0.02	2.0958930376824605
9.6	0.02	2.001830358901059
9.61	0.02	1.9161638285187998
9.62	0.02	1.8379691723295268
9.63	0.02	1.768120636622975
9.64	0.02	1.7045881925602333
9.65	0.02	1.647338609992236
9.66	0.02	1.595874480415345
9.67	0.02	1.5497275845441107
9.68	0.02	1.50834841588944
9.69	0.02	1.4716109048977044
9.7	0.02	1.4391330436332348
9.71	0.02	1.410280439217041
9.72	0.02	1.3852353573724947
9.73	0.02	1.3631071494405007
9.74	0.02	1.3445441657034178
9.75	0.02	1.3281987123070536
9.76	0.02	1.3140082388938257
9.77	0.02	1.3029717711689337
9.78	0.02	1.293611553559045
9.79	0.02	1.2862969845405368
9.8	0.02	1.2803199771660625
9.81	0.02	1.276729062871666
9.82	0.02	1.2743642948374927
9.83	0.02	1.273236498708746
9.84	0.02	1.2733742940822796
9.85	0.02	1.2747499972851224
9.86	0.02	1.2771323719905219
9.87	0.02	1.280458128554699
9.88	0.02	1.2842842227017766
9.89	0.02	1.2893816344485067
9.9	0.02	1.2954887792386447
9.91	0.02	1.3018417155738484
9.92	0.02	1.3083803743751363
9.93	0.02	1.315923578802263
9.94	0.02	1.3238849520521159
9.95	0.02	1.3321967551002496
9.96	0.02	1.3412868921497967
9.97	0.02	1.3502626055462514
9.98	0.02	1.3595352480956095
9.99	0.02	1.3689710884512125
10.	0.02	1.3786428811116902
10.01	0.02	1.3884238823985848
10.02	0.02	1.3985850725289788
10.03	0.02	1.4084450741582786
10.04	0.02	1.4184027136486874
10.05	0.02	1.4286793034076941
10.06	0.02	1.4388825073049392
10.07	0.02	1.448550681755735
10.08	0.02	1.4590231954156252
10.09	0.02	1.46909525816433
10.1	0.02	1.4789074930273027
10.11	0.02	1.4885463650828237
10.12	0.02	1.4988407401020083
10.13	0.02	1.5083353242911854
10.14	0.02	1.5179203991694572
10.15	0.02	1.5278874747814364
10.16	0.02	1.5368493237097887
10.17	0.02	1.5461972919827702
10.18	0.02	1.5552950568680242
10.19	0.02	1.564260911923512
10.2	0.02	1.5737355933601402
10.21	0.02	1.5824913121276645
10.22	0.02	1.5909512609769838
10.23	0.02	1.599534532137777
10.24	0.02	1.6072389459132537
10.25	0.02	1.616171478399366
10.26	0.02	1.6239528489937451
10.27	0.02	1.6318426229996488
10.28	0.02	1.6397796837334506
10.29	0.02	1.6473032699230572
10.3	0.02	1.6546880290585126
10.31	0.02	1.661881151334077
10.32	0.02	1.6690495511364396
10.33	0.02	1.676068660267851
10.34	0.02	1.6821783374922497
10.35	0.02	1.6890275247792994
10.36	0.02	1.6962315205656102
10.37	0.02	1.7026471916517079
10.38	0.02	1.7081654057583613
10.39	0.02	1.7143676398302188
10.4	0.02	1.721243220254608
10.41	0.02	1.726398975630929
10.42	0.02	1.7330242784099095
10.43	0.02	1.738170486946131
10.44	0.02	1.7443747571601786
10.45	0.02	1.7489810327042423
10.46	0.02	1.754622762387502
10.47	0.02	1.7597803719763685
10.48	0.02	1.7657059207277574
10.49	0.02	1.7707939837069626
10.5	0.02	1.7760020175772475
10.51	0.02	1.7802082932750387
10.52	0.02	1.7855212945382757
10.53	0.02	1.7896766922300829
10.54	0.02	1.7951607856334566
10.55	0.02	1.7996508267753497
10.56	0.02	1.8038092458731139
10.57	0.02	1.8075860540799984
10.58	0.02	1.8121753260488898
10.59	0.02	1.8168506905738155
10.6	0.02	1.8205017647973136
10.61	0.02	1.8251580771015112
10.62	0.02	1.8283915951157825
10.63	0.02	1.833283434719535
10.64	0.02	1.8370761927782537
10.65	0.02	1.8408074026841603
10.66	0.02	1.8445674407500778
10.67	0.02	1.848277160920608
10.68	0.02	1.8519035926053304
10.69	0.02	1.8554539670114831
10.7	0.02	1.8590619946058053
10.71	0.02	1.8621534931257444
10.72	0.02	1.8658219247564785
10.73	0.02	1.8690575865112504
10.74	0.02	1.8721066381860239
10.75	0.02	1.8745328096017115
10.76	0.02	1.8775303755106711
10.77	0.02	1.8803989409867532
10.78	0.02	1.88347949187925
10.79	0.02	1.8867464147426374
10.8	0.02	1.8893599241875534
10.81	0.02	1.8930192114404665
10.82	0.02	1.8952896406081314
10.83	0.02	1.8986291609745707
10.84	0.02	1.9012549181819736
10.85	0.02	1.9027567527766545
10.86	0.02	1.90623505191801
10.87	0.02	1.9092265462178237
10.88	0.02	1.909834200087926
10.89	0.02	1.9127640871484226
10.9	0.02	1.9150234371230643
10.91	0.02	1.9171855550469257
10.92	0.02	1.9205985558556158
10.93	0.02	1.9223127953847285
10.94	0.02	1.9251149906400467
10.95	0.02	1.92598337287501
10.96	0.02	1.9287867717317397
10.97	0.02	1.9296194362878802
10.98	0.02	1.9336976395709806
10.99	0.02	1.9354544074620927
11.	0.02	1.9361905466253138
9.	0.04	1.2552321827648316
9.01	0.04	1.2976475608706992
9.02	0.04	1.3424462519060865
9.03	0.04	1.38970679730267
9.04	0.04	1.4395136288552837
9.05	0.04	1.4921616038647396
9.06	0.04	1.547820870666127
9.07	0.04	1.6067217180161113
9.08	0.04	1.6692296906570785
9.09	0.04	1.7355979354719957
9.1	0.04	1.8050122135230504
9.11	0.04	1.879310456846348
9.12	0.04	1.9575370003141663
9.13	0.04	2.0399123919658475
9.14	0.04	2.1281953073916076
9.15	0.04	2.2204709321901657
9.16	0.04	2.3192391630691533
9.17	0.04	2.422824278055066
9.18	0.04	2.5312228573026037
9.19	0.04	2.64681268009353
9.2	0.04	2.76759406022389
9.21	0.04	2.8931991296698074
9.22	0.04	3.0256156169325497
9.23	0.04	3.1618141520520506
9.24	0.04	3.3023866274933833
9.25	0.04	3.447339100071807
9.26	0.04	3.5938030153971097
9.27	0.04	3.741157631757895
9.28	0.04	3.8862818758291082
9.29	0.04	4.029814072317174
9.3	0.04	4.168347513445007
9.31	0.04	4.297431438335714
9.32	0.04	4.415035008878148
9.33	0.04	4.517957788860819
9.34	0.04	4.603062012645467
9.35	0.04	4.668209630916097
9.36	0.04	4.710561939559712
9.37	0.04	4.728170527794761
9.38	0.04	4.720099983320838
9.39	0.04	4.68849511397373
9.4	0.04	4.630237915815939
9.41	0.04	4.549808064632088
9.42	0.04	4.449715989727536
9.43	0.04	4.331089927699825
9.44	0.04	4.1981241692452915
9.45	0.04	4.054109521148791
9.46	0.04	3.902508207607189
9.47	0.04	3.7458070369752114
9.48	0.04	3.5888761928269037
9.49	0.04	3.430663021247483
9.5	0.04	3.276230968516936
9.51	0.04	3.126841958244773
9.52	0.04	2.9823958972174505
9.53	0.04	2.8446359154762155
9.54	0.04	2.7137848431115916
9.55	0.04	2.5906170877955788
9.56	0.04	2.474458089160435
9.57	0.04	2.366873038040143
9.58	0.04	2.2665777704015704
9.59	0.04	2.173451482116917
9.6	0.04	2.0876442702826625
9.61	0.04	2.008436543042131
9.62	0.04	1.9351355072343055
9.63	0.04	1.8689459399919355
9.64	0.04	1.8079621396992636
9.65	0.04	1.7523371059519366
9.66	0.04	1.701740626123063
9.67	0.04	1.6558268782663543
9.68	0.04	1.6141102587013576
9.69	0.04	1.5766370361687119
9.7	0.04	1.5430845335569283
9.71	0.04	1.5128436931411784
9.72	0.04	1.4861914048560616
9.73	0.04	1.4622433329035711
9.74	0.04	1.4417561372549001
9.75	0.04	1.4233278813319266
9.76	0.04	1.4069453224228303
9.77	0.04	1.3937087102213226
9.78	0.04	1.382071934903802
9.79	0.04	1.3724546880191437
9.8	0.04	1.364136550045365
9.81	0.04	1.35823995745564
9.82	0.04	1.3535611453451974
9.83	0.04	1.3501278110026027
9.84	0.04	1.347979130584737
9.85	0.04	1.3471045350348179
9.86	0.04	1.3472663725141096
9.87	0.04	1.3484080085966812
9.88	0.04	1.350071861593234
9.89	0.04	1.3530736644649088
9.9	0.04	1.3571476622875949
9.91	0.04	1.3614953528577727
9.92	0.04	1.3660648695241349
9.93	0.04	1.3717056331631545
9.94	0.04	1.3778167386294897
9.95	0.04	1.3843299916498095
9.96	0.04	1.3916900966287993
9.97	0.04	1.3989712545899577
9.98	0.04	1.406606440067741
9.99	0.04	1.4144554199957111
10.	0.04	1.4225943404691548
10.01	0.04	1.430893546473404
10.02	0.04	1.439630710323211
10.03	0.04	1.448108703741525
10.04	0.04	1.4567348000918903
10.05	0.04	1.4657359085154438
10.06	0.04	1.4747096512029327
10.07	0.04	1.4831841546235662
10.08	0.04	1.4925271972763736
10.09	0.04	1.501507222041668
10.1	0.04	1.510267543024921
10.11	0.04	1.5188938568476842
10.12	0.04	1.5282314491803373
10.13	0.04	1.536795503141232
10.14	0.04	1.5454929137615672
10.15	0.04	1.5546169885026664
10.16	0.04	1.5627574826992423
10.17	0.04	1.5713263995418996
10.18	0.04	1.5796777633812291
10.19	0.04	1.5879278901531868
10.2	0.04	1.5967270555888093
10.21	0.04	1.604828940653475
10.22	0.04	1.612658974751537
10.23	0.04	1.620645387899869
10.24	0.04	1.6277682293546252
10.25	0.04	1.6361598727412665
10.26	0.04	1.6434115290550224
10.27	0.04	1.6507961859404137
10.28	0.04	1.6582521160869619
10.29	0.04	1.6653113190454107
10.3	0.04	1.6722513366200316
10.31	0.04	1.6790168461176131
10.32	0.04	1.6857773433044903
10.33	0.04	1.6924027965661532
10.34	0.04	1.6981265861528854
10.35	0.04	1.7046137191615052
10.36	0.04	1.7114742884986465
10.37	0.04	1.7175528462782892
10.38	0.04	1.7227396092347256
10.39	0.04	1.7286297707356848
10.4	0.04	1.7352095313161846
10.41	0.04	1.7400674311236388
10.42	0.04	1.746417615942786
10.43	0.04	1.7512871484831527
10.44	0.04	1.7572320813687614
10.45	0.04	1.7615757030478347
10.46	0.04	1.7669714503176397
10.47	0.04	1.7718881882540334
10.48	0.04	1.7775852322129517
10.49	0.04	1.7824464195721679
10.5	0.04	1.787435310400614
10.51	0.04	1.7914223010277703
10.52	0.04	1.7965297883890918
10.53	0.04	1.8004779306878398
10.54	0.04	1.8057682005389748
10.55	0.04	1.8100645019526485
10.56	0.04	1.8140317590345647
10.57	0.04	1.8176189693665104
10.58	0.04	1.822029363270558
10.59	0.04	1.826530586736323
10.6	0.04	1.8300051531972799
10.61	0.04	1.8344943123015327
10.62	0.04	1.8375572040113912
10.63	0.04	1.8422909467181066
10.64	0.04	1.845923493034081
10.65	0.04	1.8494971041514092
10.66	0.04	1.8531032370868095
10.67	0.04	1.8566620964209832
10.68	0.04	1.8601398991821052
10.69	0.04	1.8635436082174321
10.7	0.04	1.867008485065615
10.71	0.04	1.869958252906167
10.72	0.04	1.8734889960109957
10.73	0.04	1.8765885681979422
10.74	0.04	1.879502295929851
10.75	0.04	1.881793724165
10.76	0.04	1.8846613776300982
10.77	0.04	1.8874007789661271
10.78	0.04	1.890356118560611
10.79	0.04	1.89350054455221
10.8	0.04	1.8959909798058514
10.81	0.04	1.899534170922993
10.82	0.04	1.9016844357976141
10.83	0.04	1.904909985206832
10.84	0.04	1.9074212639961254
10.85	0.04	1.9088068243022784
10.86	0.04	1.912177511785032
10.87	0.04	1.9150618306318532
10.88	0.04	1.9155564189873824
10.89	0.04	1.9183824723150205
10.9	0.04	1.9205326768123268
10.91	0.04	1.9225962005328936
10.92	0.04	1.925910435421777
10.93	0.04	1.9275248167712682
10.94	0.04	1.9302326039129996
10.95	0.04	1.9310015757095234
10.96	0.04	1.9337120688371954
10.97	0.04	1.9344493280165418
10.98	0.04	1.9384418594740682
10.99	0.04	1.9401088516223128
11.	0.04	1.9407536282249802
9.	0.06	1.2523521042772612
9.01	0.06	1.2937133666129343
9.02	0.06	1.3372647376083582
9.03	0.06	1.3830513453298154
9.04	0.06	1.43112569467011
9.05	0.06	1.481739963089625
9.06	0.06	1.535020615978291
9.07	0.06	1.5911424078101375
9.08	0.06	1.650411416224067
9.09	0.06	1.7130116489205187
9.1	0.06	1.7780673099130517
9.11	0.06	1.8473059037011845
9.12	0.06	1.9197043486818524
9.13	0.06	1.9953658882620964
9.14	0.06	2.075907794658786
9.15	0.06	2.1593331210371147
9.16	0.06	2.247939809687417
9.17	0.06	2.3399658179611142
9.18	0.06	2.4352580145959184
9.19	0.06	2.5359551267903826
9.2	0.06	2.639980411533407
9.21	0.06	2.746856523734749
9.22	0.06	2.858323591890639
9.23	0.06	2.971442101148954
9.24	0.06	3.0867370717843867
9.25	0.06	3.204136634471854
9.26	0.06	3.3211061543488243
9.27	0.06	3.437226593988827
9.28	0.06	3.5499291548802563
9.29	0.06	3.660204707400148
9.3	0.06	3.765477093154284
9.31	0.06	3.8624111811145196
9.32	0.06	3.9499534700934587
9.33	0.06	4.026088338282484
9.34	0.06	4.08892577918809
9.35	0.06	4.137427400780589
9.36	0.06	4.1697555926183005
9.37	0.06	4.184738663183176
9.38	0.06	4.181897476842071
9.39	0.06	4.1630944627137065
9.4	0.06	4.1252326169271045
9.41	0.06	4.071838172644842
9.42	0.06	4.004376745357465
9.43	0.06	3.922804610561274
9.44	0.06	3.829919813786264
9.45	0.06	3.7276929193943946
9.46	0.06	3.6183080819499396
9.47	0.06	3.5032269577540354
9.48	0.06	3.3863186002743104
9.49	0.06	3.266037827823321
9.5	0.06	3.1468193167340206
9.51	0.06	3.02964167373546
9.52	0.06	2.9143228169621485
9.53	0.06	2.8025742255920574
9.54	0.06	2.6946987101953708
9.55	0.06	2.591617329737571
9.56	0.06	2.4928539896133945
9.57	0.06	2.400204479351512
9.58	0.06	2.312593252979709
9.59	0.06	2.230141723742487
9.6	0.06	2.1532219979746277
9.61	0.06	2.0813260436384535
9.62	0.06	2.013922481624427
9.63	0.06	1.9524707520631384
9.64	0.06	1.8951595925697002
9.65	0.06	1.842292416217705
9.66	0.06	1.7936796069783336
9.67	0.06	1.7490837418774345
9.68	0.06	1.7080715137847873
9.69	0.06	1.6708494134265452
9.7	0.06	1.6371531159670902
9.71	0.06	1.6063988821515431
9.72	0.06	1.5789555576187941
9.73	0.06	1.5539490863199386
9.74	0.06	1.5322413696981387
9.75	0.06	1.5123852288808664
9.76	0.06	1.4944177847993207
9.77	0.06	1.479538868712884
9.78	0.06	1.4661425125077718
9.79	0.06	1.4546987312757331
9.8	0.06	1.4444793663032789
9.81	0.06	1.4366811152942938
9.82	0.06	1.4300610806967429
9.83	0.06	1.424666162400657
9.84	0.06	1.420547185498679
9.85	0.06	1.4177133474212207
9.86	0.06	1.4159225740768349
9.87	0.06	1.4151268210983423
9.88	0.06	1.414855181811422
9.89	0.06	1.4159688326327122
9.9	0.06	1.4182007543980557
9.91	0.06	1.4207182550787443
9.92	0.06	1.4234790867425744
9.93	0.06	1.427364029499127
9.94	0.06	1.4317584775691163
9.95	0.06	1.4365950017443572
9.96	0.06	1.442336026685735
9.97	0.06	1.4480231644276336
9.98	0.06	1.4541117406490929
9.99	0.06	1.4604555988471537
10.	0.06	1.467135029139272
10.01	0.06	1.4740179557206294
10.02	0.06	1.481389525032701
10.03	0.06	1.4885368167231459
10.04	0.06	1.495876396691648
10.05	0.06	1.5036415803903136
10.06	0.06	1.511419340925527
10.07	0.06	1.5187286201104362
10.08	0.06	1.526966468589919
10.09	0.06	1.5348740234277116
10.1	0.06	1.5425979636408889
10.11	0.06	1.5502235845698993
10.12	0.06	1.558613456035867
10.13	0.06	1.5662521932127575
10.14	0.06	1.5740646900357151
10.15	0.06	1.5823461105406988
10.16	0.06	1.5896626934040234
10.17	0.06	1.597448360352526
10.18	0.06	1.6050469039318178
10.19	0.06	1.6125733357215992
10.2	0.06	1.6206878615018625
10.21	0.06	1.6281251676600716
10.22	0.06	1.6353132775881218
10.23	0.06	1.642689907995893
10.24	0.06	1.6492170721562447
10.25	0.06	1.657053711801771
10.26	0.06	1.6637602761467984
10.27	0.06	1.6706240863266661
10.28	0.06	1.6775829071819521
10.29	0.06	1.6841611853026262
10.3	0.06	1.6906397159539406
10.31	0.06	1.6969608079550689
10.32	0.06	1.7032963759408302
10.33	0.06	1.709511273552352
10.34	0.06	1.7148319399465806
10.35	0.06	1.7209401928634478
10.36	0.06	1.7274408116727893
10.37	0.06	1.7331656897043919
10.38	0.06	1.7380042875221768
10.39	0.06	1.743566251958757
10.4	0.06	1.7498345833975884
10.41	0.06	1.7543787346753557
10.42	0.06	1.760438721996488
10.43	0.06	1.7650164543388402
10.44	0.06	1.7706875502443302
10.45	0.06	1.7747539188656565
10.46	0.06	1.7798898021285607
10.47	0.06	1.7845519728489303
10.48	0.06	1.7900074418257406
10.49	0.06	1.7946288273286473
10.5	0.06	1.7993860683376848
10.51	0.06	1.8031413718909115
10.52	0.06	1.808031606910037
10.53	0.06	1.8117608563055716
10.54	0.06	1.8168463219404032
10.55	0.06	1.820938021811036
10.56	0.06	1.8247036015121394
10.57	0.06	1.8280909067704403
10.58	0.06	1.8323126383047912
10.59	0.06	1.836630279239565
10.6	0.06	1.8399190132188779
10.61	0.06	1.8442321885251343
10.62	0.06	1.8471156428131688
10.63	0.06	1.8516830982560386
10.64	0.06	1.8551473278237285
10.65	0.06	1.8585554768383221
10.66	0.06	1.862000120520617
10.67	0.06	1.8654007947297775
10.68	0.06	1.8687228563411533
10.69	0.06	1.8719730006894153
10.7	0.06	1.8752880699906773
10.71	0.06	1.8780896264379634
10.72	0.06	1.8814764783110585
10.73	0.06	1.884433885571924
10.74	0.06	1.8872063894866302
10.75	0.06	1.889357258362318
10.76	0.06	1.8920894645572892
10.77	0.06	1.894694309023253
10.78	0.06	1.8975192284714073
10.79	0.06	1.9005361484784797
10.8	0.06	1.9028985563055978
10.81	0.06	1.9063209895542386
10.82	0.06	1.9083463696660157
10.83	0.06	1.91145350731657
10.84	0.06	1.9138458911029825
10.85	0.06	1.915110761629014
10.86	0.06	1.9183697839022271
10.87	0.06	1.9211429198142795
10.88	0.06	1.9215202753590206
10.89	0.06	1.924238747002047
10.9	0.06	1.9262759984206144
10.91	0.06	1.9282370980839025
10.92	0.06	1.931449188012553
10.93	0.06	1.9329600267015754
10.94	0.06	1.9355700778909366
10.95	0.06	1.9362361468697291
10.96	0.06	1.938850515016113
10.97	0.06	1.9394889913926014
10.98	0.06	1.9433929100429512
10.99	0.06	1.9449670229014475
11.	0.06	1.94551728674829
9.	0.08	1.246873651226526
9.01	0.08	1.2870072588779768
9.02	0.08	1.3291350644967546
9.03	0.08	1.3732720246201264
9.04	0.08	1.419442632489843
9.05	0.08	1.4678612076304067
9.06	0.08	1.518617005820825
9.07	0.08	1.571837705666447
9.08	0.08	1.6277798406536887
9.09	0.08	1.6865716640903972
9.1	0.08	1.7472938870144432
9.11	0.08	1.8115818656161289
9.12	0.08	1.8783695391687556
9.13	0.08	1.9476757824828757
9.14	0.08	2.0210083005657573
9.15	0.08	2.096334993221873
9.16	0.08	2.1758016213231715
9.17	0.08	2.2576183028556494
9.18	0.08	2.3415507306943173
9.19	0.08	2.429578281373299
9.2	0.08	2.519628300944297
9.21	0.08	2.611200834528062
9.22	0.08	2.7058944694052878
9.23	0.08	2.800935834823645
9.24	0.08	2.8968533590024883
9.25	0.08	2.9935904717131168
9.26	0.08	3.088944862869742
9.27	0.08	3.1826939969313335
9.28	0.08	3.2727153513989427
9.29	0.08	3.3602366500607905
9.3	0.08	3.443263981053768
9.31	0.08	3.5191911885468876
9.32	0.08	3.5875404307307077
9.33	0.08	3.64697775019076
9.34	0.08	3.6963088741073467
9.35	0.08	3.7350670622817463
9.36	0.08	3.761941772781194
9.37	0.08	3.776165538247895
9.38	0.08	3.7774869114300684
9.39	0.08	3.767554499377015
9.4	0.08	3.743377332327767
9.41	0.08	3.70792397873348
9.42	0.08	3.662109896417421
9.43	0.08	3.6052978476592314
9.44	0.08	3.5395000881230247
9.45	0.08	3.4659361042723895
9.46	0.08	3.386022605804628
9.47	0.08	3.300580151480965
9.48	0.08	3.2127802807520225
9.49	0.08	3.120739441249577
9.5	0.08	3.028363790327764
9.51	0.08	2.9363501731569253
9.52	0.08	2.844371981548036
9.53	0.08	2.7540108155488383
9.54	0.08	2.665527649732432
9.55	0.08	2.57985826798447
9.56	0.08	2.4965909728083253
9.57	0.08	2.417617713526918
9.58	0.08	2.3419622862656193
9.59	0.08	2.2698818507638423
9.6	0.08	2.2018783673436837
9.61	0.08	2.137579134034184
9.62	0.08	2.0765552767032682
9.63	0.08	2.0204525654452747
9.64	0.08	1.9675241412257862
9.65	0.08	1.9181872850411692
9.66	0.08	1.8723635415396336
9.67	0.08	1.82990522196616
9.68	0.08	1.7904167359787866
9.69	0.08	1.7542467148350722
9.7	0.08	1.7211837239705976
9.71	0.08	1.6906656008878147
9.72	0.08	1.6631463207204606
9.73	0.08	1.6377627720711099
9.74	0.08	1.615475534725241
9.75	0.08	1.5947988057999023
9.76	0.08	1.5758186259488312
9.77	0.08	1.5598301741819176
9.78	0.08	1.5451748998066899
9.79	0.08	1.53237163497408
9.8	0.08	1.5206878053268262
9.81	0.08	1.511393175415852
9.82	0.08	1.5032098722372707
9.83	0.08	1.4962054524287707
9.84	0.08	1.4904430496561565
9.85	0.08	1.485953449776413
9.86	0.08	1.4824918374047773
9.87	0.08	1.4800203006801977
9.88	0.08	1.4780558437160771
9.89	0.08	1.4775051192856792
9.9	0.08	1.4781023733960819
9.91	0.08	1.478981526647756
9.92	0.08	1.4801110999051734
9.93	0.08	1.4824036429945404
9.94	0.08	1.4852317640545818
9.95	0.08	1.4885299523399544
9.96	0.08	1.4927790288329268
9.97	0.08	1.4969887609575854
9.98	0.08	1.5016373490854587
9.99	0.08	1.506573317786779
10.	0.08	1.5118817969719878
10.01	0.08	1.5174288049895497
10.02	0.08	1.5235076210081198
10.03	0.08	1.529389686314592
10.04	0.08	1.5355015621820733
10.05	0.08	1.5420837018396234
10.06	0.08	1.548712031167705
10.07	0.08	1.5548972712332891
10.08	0.08	1.5620664143240857
10.09	0.08	1.5689330016620486
10.1	0.08	1.5756476615833717
10.11	0.08	1.5822956702769055
10.12	0.08	1.5897575916234619
10.13	0.08	1.5964867329822816
10.14	0.08	1.6034271368634814
10.15	0.08	1.610875930085521
10.16	0.08	1.6173754644860436
10.17	0.08	1.62438267994413
10.18	0.08	1.631230687264856
10.19	0.08	1.6380337892363728
10.2	0.08	1.6454624990154367
10.21	0.08	1.6522321586639315
10.22	0.08	1.6587736954688266
10.23	0.08	1.6655346455390807
10.24	0.08	1.6714587890351889
10.25	0.08	1.6787326813679382
10.26	0.08	1.6848849375707733
10.27	0.08	1.6912180226032925
10.28	0.08	1.6976693112106578
10.29	0.08	1.703755457094627
10.3	0.08	1.709760823549751
10.31	0.08	1.7156254993596514
10.32	0.08	1.721523698090105
10.33	0.08	1.7273154748248136
10.34	0.08	1.7322199299374121
10.35	0.08	1.7379363865008894
10.36	0.08	1.7440642171169003
10.37	0.08	1.7494223595614757
10.38	0.08	1.75389942842174
10.39	0.08	1.7591202138910886
10.4	0.08	1.7650644613409512
10.41	0.08	1.7692818043977532
10.42	0.08	1.775039152002459
10.43	0.08	1.7793124801560438
10.44	0.08	1.7846975977338535
10.45	0.08	1.788474370829948
10.46	0.08	1.793338611543558
10.47	0.08	1.797734518484866
10.48	0.08	1.802937208040376
10.49	0.08	1.8073076373295867
10.5	0.08	1.8118223860718459
10.51	0.08	1.8153351886419544
10.52	0.08	1.8199979080493915
10.53	0.08	1.823498031396811
10.54	0.08	1.8283690209151648
10.55	0.08	1.8322464984831046
10.56	0.08	1.8358010549598291
10.57	0.08	1.8389792574751467
10.58	0.08	1.8430035773212026
10.59	0.08	1.8471291674935653
10.6	0.08	1.8502236709216846
10.61	0.08	1.8543528951413601
10.62	0.08	1.857048928158398
10.63	0.08	1.8614426711374958
10.64	0.08	1.8647312085152725
10.65	0.08	1.8679667218617504
10.66	0.08	1.8712429408936855
10.67	0.08	1.8744787174422397
10.68	0.08	1.877638505622633
10.69	0.08	1.880728734411813
10.7	0.08	1.8838878569817554
10.71	0.08	1.8865352107524
10.72	0.08	1.8897724319094724
10.73	0.08	1.8925820368607011
10.74	0.08	1.8952078357256528
10.75	0.08	1.8972127281697198
10.76	0.08	1.899804327199865
10.77	0.08	1.9022695810203496
10.78	0.08	1.9049592105226258
10.79	0.08	1.9078439351970966
10.8	0.08	1.9100736709338548
10.81	0.08	1.9133709723934424
10.82	0.08	1.9152670290865341
10.83	0.08	1.9182515783374274
10.84	0.08	1.920520904835218
10.85	0.08	1.9216609170651673
10.86	0.08	1.9248044502807493
10.87	0.08	1.9274626183202825
10.88	0.08	1.9277187932944175
10.89	0.08	1.9303261370389293
10.9	0.08	1.9322468320731754
10.91	0.08	1.9341018654238527
10.92	0.08	1.9372086100973918
10.93	0.08	1.9386124010063113
10.94	0.08	1.9411215529010841
10.95	0.08	1.9416813929662322
10.96	0.08	1.9441965737566826
10.97	0.08	1.9447330451162952
10.98	0.08	1.9485455516582673
10.99	0.08	1.9500238238313756
11.	0.08	1.9504765658552243
9.	0.1	1.239226289476165
9.01	0.1	1.2780203497047893
9.02	0.1	1.3186179009502697
9.03	0.1	1.3610076814985104
9.04	0.1	1.4051906382738113
9.05	0.1	1.4513487888279712
9.06	0.1	1.499540941694702
9.07	0.1	1.5498563927239468
9.08	0.1	1.6025119722666994
9.09	0.1	1.6575927341954348
9.1	0.1	1.714151831011804
9.11	0.1	1.7737489990674726
9.12	0.1	1.8352953433992554
9.13	0.1	1.898751987391505
9.14	0.1	1.9655424756272928
9.15	0.1	2.033633595714551
9.16	0.1	2.105055940966991
9.17	0.1	2.1780298131746223
9.18	0.1	2.2522842225858497
9.19	0.1	2.3296902979887646
9.2	0.1	2.4082229782148086
9.21	0.1	2.4874042424036453
9.22	0.1	2.5687478861336746
9.23	0.1	2.649667693362697
9.24	0.1	2.7307167752250576
9.25	0.1	2.811884890558748
9.26	0.1	2.891258784322364
9.27	0.1	2.9687743629574928
9.28	0.1	3.042650396482121
9.29	0.1	3.114257243912024
9.3	0.1	3.1820074055629703
9.31	0.1	3.243777774589878
9.32	0.1	3.2994351958568613
9.33	0.1	3.34805261983308
9.34	0.1	3.3888430915676455
9.35	0.1	3.4216514959161586
9.36	0.1	3.4454663193774264
9.37	0.1	3.459748111681537
9.38	0.1	3.4643682280141457
9.39	0.1	3.4608133758026796
9.4	0.1	3.4462216141355384
9.41	0.1	3.4232067577007146
9.42	0.1	3.3923757628980047
9.43	0.1	3.3527821057379756
9.44	0.1	3.3059703869750647
9.45	0.1	3.2527159829452645
9.46	0.1	3.1939616371078032
9.47	0.1	3.1301235687658906
9.48	0.1	3.063887273797622
9.49	0.1	2.9931542902513084
9.5	0.1	2.9214129576227994
9.51	0.1	2.849125070390428
9.52	0.1	2.7758225810093538
9.53	0.1	2.7029354209376217
9.54	0.1	2.6306385345642256
9.55	0.1	2.5598231284944193
9.56	0.1	2.490073855889605
9.57	0.1	2.4233021998491604
9.58	0.1	2.3585666159815415
9.59	0.1	2.2961906460870054
9.6	0.1	2.2367428198455
9.61	0.1	2.1799303546945628
9.62	0.1	2.125382375136097
9.63	0.1	2.074874907118801
9.64	0.1	2.02670001294962
9.65	0.1	1.9813562428563618
9.66	0.1	1.9388485205354704
9.67	0.1	1.8990995124988248
9.68	0.1	1.8617367029093537
9.69	0.1	1.82723034166491
9.7	0.1	1.7954140416085418
9.71	0.1	1.7657414760102197
9.72	0.1	1.7387424111030947
9.73	0.1	1.7135631068774464
9.74	0.1	1.691253920948083
9.75	0.1	1.670295072258899
9.76	0.1	1.6508181745326989
9.77	0.1	1.634207540408881
9.78	0.1	1.6187580650460676
9.79	0.1	1.6050346107309237
9.8	0.1	1.5923023156070546
9.81	0.1	1.5819014350819327
9.82	0.1	1.572522655012158
9.83	0.1	1.564254769841796
9.84	0.1	1.5571734000257746
9.85	0.1	1.551331896233782
9.86	0.1	1.5464840076431932
9.87	0.1	1.542603025160087
9.88	0.1	1.5391950171381992
9.89	0.1	1.5372115065924543
9.9	0.1	1.5363901010942898
9.91	0.1	1.5358324265454213
9.92	0.1	1.5355186131434775
9.93	0.1	1.536393028763492
9.94	0.1	1.537816430094287
9.95	0.1	1.5397262427009246
9.96	0.1	1.542622115026409
9.97	0.1	1.545482929098313
9.98	0.1	1.5488100607647235
9.99	0.1	1.552447313823757
10.	0.1	1.5564852664781674
10.01	0.1	1.5607885419020686
10.02	0.1	1.565659082366192
10.03	0.1	1.5703529930843658
10.04	0.1	1.5753073921192304
10.05	0.1	1.5807705082910648
10.06	0.1	1.5863069988638092
10.07	0.1	1.5914202452371078
10.08	0.1	1.5975676566924308
10.09	0.1	1.6034351093572807
10.1	0.1	1.609177678747086
10.11	0.1	1.6148810008028036
10.12	0.1	1.621444198686717
10.13	0.1	1.627288802232109
10.14	0.1	1.6333789338395723
10.15	0.1	1.640013819628032
10.16	0.1	1.6457116816733848
10.17	0.1	1.6519534107407474
10.18	0.1	1.658061103075418
10.19	0.1	1.6641488770788997
10.2	0.1	1.6708979061648936
10.21	0.1	1.677003947660231
10.22	0.1	1.6829010980421486
10.23	0.1	1.689047020678893
10.24	0.1	1.6943671346556683
10.25	0.1	1.7010765205972742
10.26	0.1	1.7066710682773565
10.27	0.1	1.712469093338016
10.28	0.1	1.7184077099997794
10.29	0.1	1.7239956063143762
10.3	0.1	1.729520985973605
10.31	0.1	1.734921868931039
10.32	0.1	1.740374682156348
10.33	0.1	1.7457349711071113
10.34	0.1	1.750214160219097
10.35	0.1	1.755529715394793
10.36	0.1	1.761275526227168
10.37	0.1	1.766257324473938
10.38	0.1	1.7703628039784483
10.39	0.1	1.775232535265209
10.4	0.1	1.7808429733035525
10.41	0.1	1.7847232700886715
10.42	0.1	1.790168168252179
10.43	0.1	1.7941270135921437
10.44	0.1	1.7992163814634523
10.45	0.1	1.8026934929636718
10.46	0.1	1.807276440043802
10.47	0.1	1.8113964144307864
10.48	0.1	1.8163370185657344
10.49	0.1	1.8204471465503562
10.5	0.1	1.8247102657456113
10.51	0.1	1.827971384796656
10.52	0.1	1.8323978456618513
10.53	0.1	1.8356600620351642
10.54	0.1	1.8403082597000742
10.55	0.1	1.843963185146661
10.56	0.1	1.8472985926167398
10.57	0.1	1.8502596556527238
10.58	0.1	1.8540788999474116
10.59	0.1	1.8580049947944393
10.6	0.1	1.8608978471302426
10.61	0.1	1.8648360662758072
10.62	0.1	1.8673375716581826
10.63	0.1	1.8715509903232082
10.64	0.1	1.8746572378588062
10.65	0.1	1.8777136791058369
10.66	0.1	1.8808152333047783
10.67	0.1	1.8838800567675864
10.68	0.1	1.8868716634746463
10.69	0.1	1.889796217491021
10.7	0.1	1.8927938137678249
10.71	0.1	1.8952815042654285
10.72	0.1	1.898363857712462
10.73	0.1	1.9010204997954403
10.74	0.1	1.9034945681795177
10.75	0.1	1.90534850267749
10.76	0.1	1.9077947445337151
10.77	0.1	1.9101157663893462
10.78	0.1	1.9126656076351236
10.79	0.1	1.915413798736128
10.8	0.1	1.9175065565235305
10.81	0.1	1.9206746688619243
10.82	0.1	1.9224372735082744
10.83	0.1	1.9252953485189674
10.84	0.1	1.927437735841001
10.85	0.1	1.9284489934055866
10.86	0.1	1.9314734668536384
10.87	0.1	1.93401312727161
10.88	0.1	1.9341444159527776
10.89	0.1	1.9366373082869703
10.9	0.1	1.9384380678679072
10.91	0.1	1.9401836000691162
10.92	0.1	1.9431819959740975
10.93	0.1	1.9444754313656922
10.94	0.1	1.946880702109694
10.95	0.1	1.9473311700465321
10.96	0.1	1.9497442733901609
10.97	0.1	1.9501756880058478
10.98	0.1	1.9538941386329836
10.99	0.1	1.9552737646408442
11.	0.1	1.9556261302719735
